An event mixing technique for Bose-Einstein correlations of two pions in photoproduction around 1 GeV

We have developed an event mixing technique to observe Bose-Einstein correlations (BEC) between two identical neutral pions produced in photo-induced reactions in the non-perturbative QCD energy region. It is found that the missing-mass consistency cut and the pion-energy cut are essential for the event mixing method to effectively extract BEC observables. A Monte Carlo (MC) simulation is used to validate these constraints and confirms the efficiency of this method. Our work paves the way for similar BEC studies at lower energies where the multiplicity of emitted bosons is limited.

==> Figures/fig13022001.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sat Mar 12 11:32:32 2016) by ROOT version5.34/05
   TCanvas *c1 = new TCanvas("c1", "c1",126,136,225,500);
   c1->SetHighLightColor(2);
   c1->Range(0.3381951,-2852.019,1.390062,13291.48);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLeftMargin(0.1633333);
   c1->SetRightMargin(0.03333334);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.1766667);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *h100810 = new TH1F("h100810","",300,0,1.5);
   h100810->SetBinContent(104,1);
   h100810->SetBinContent(107,1);
   h100810->SetBinContent(108,-0.25);
   h100810->SetBinContent(111,1);
   h100810->SetBinContent(113,1);
   h100810->SetBinContent(116,-0.5);
   h100810->SetBinContent(117,1.5);
   h100810->SetBinContent(118,0.75);
   h100810->SetBinContent(119,-0.25);
   h100810->SetBinContent(120,3);
   h100810->SetBinContent(121,2);
   h100810->SetBinContent(122,4.25);
   h100810->SetBinContent(123,1);
   h100810->SetBinContent(124,0.5);
   h100810->SetBinContent(125,2.75);
   h100810->SetBinContent(126,2);
   h100810->SetBinContent(127,5.75);
   h100810->SetBinContent(128,8.25);
   h100810->SetBinContent(129,5.5);
   h100810->SetBinContent(130,3.5);
   h100810->SetBinContent(131,5.5);
   h100810->SetBinContent(132,13.25);
   h100810->SetBinContent(133,17.5);
   h100810->SetBinContent(134,15);
   h100810->SetBinContent(135,23.5);
   h100810->SetBinContent(136,28.5);
   h100810->SetBinContent(137,36);
   h100810->SetBinContent(138,35.25);
   h100810->SetBinContent(139,52.5);
   h100810->SetBinContent(140,65.25);
   h100810->SetBinContent(141,71.25);
   h100810->SetBinContent(142,62);
   h100810->SetBinContent(143,104.5);
   h100810->SetBinContent(144,133);
   h100810->SetBinContent(145,134.75);
   h100810->SetBinContent(146,150.75);
   h100810->SetBinContent(147,193.25);
   h100810->SetBinContent(148,207.5);
   h100810->SetBinContent(149,265);
   h100810->SetBinContent(150,305.75);
   h100810->SetBinContent(151,353.25);
   h100810->SetBinContent(152,433.75);
   h100810->SetBinContent(153,512.75);
   h100810->SetBinContent(154,587.75);
   h100810->SetBinContent(155,663.5);
   h100810->SetBinContent(156,748.5);
   h100810->SetBinContent(157,886);
   h100810->SetBinContent(158,933.25);
   h100810->SetBinContent(159,1090);
   h100810->SetBinContent(160,1246.75);
   h100810->SetBinContent(161,1542);
   h100810->SetBinContent(162,1706.75);
   h100810->SetBinContent(163,1899.25);
   h100810->SetBinContent(164,2106);
   h100810->SetBinContent(165,2408.75);
   h100810->SetBinContent(166,2643.75);
   h100810->SetBinContent(167,2894.25);
   h100810->SetBinContent(168,3353);
   h100810->SetBinContent(169,3461.25);
   h100810->SetBinContent(170,3898.75);
   h100810->SetBinContent(171,4333.5);
   h100810->SetBinContent(172,4751);
   h100810->SetBinContent(173,4989.5);
   h100810->SetBinContent(174,5606.25);
   h100810->SetBinContent(175,5949);
   h100810->SetBinContent(176,6486.25);
   h100810->SetBinContent(177,6899.25);
   h100810->SetBinContent(178,7490);
   h100810->SetBinContent(179,7918.25);
   h100810->SetBinContent(180,8287.25);
   h100810->SetBinContent(181,8766);
   h100810->SetBinContent(182,9206.75);
   h100810->SetBinContent(183,9581.5);
   h100810->SetBinContent(184,10078.25);
   h100810->SetBinContent(185,10370);
   h100810->SetBinContent(186,10801);
   h100810->SetBinContent(187,11144.25);
   h100810->SetBinContent(188,11075.75);
   h100810->SetBinContent(189,11126);
   h100810->SetBinContent(190,11416.25);
   h100810->SetBinContent(191,11156.5);
   h100810->SetBinContent(192,11151.75);
   h100810->SetBinContent(193,11156);
   h100810->SetBinContent(194,10806.75);
   h100810->SetBinContent(195,10523.25);
   h100810->SetBinContent(196,10388.25);
   h100810->SetBinContent(197,10038.25);
   h100810->SetBinContent(198,9509.75);
   h100810->SetBinContent(199,8878.75);
   h100810->SetBinContent(200,8314.25);
   h100810->SetBinContent(201,7698.25);
   h100810->SetBinContent(202,7325.75);
   h100810->SetBinContent(203,6695.5);
   h100810->SetBinContent(204,6097.75);
   h100810->SetBinContent(205,5701.75);
   h100810->SetBinContent(206,4993.75);
   h100810->SetBinContent(207,4471.25);
   h100810->SetBinContent(208,3979.5);
   h100810->SetBinContent(209,3364.75);
   h100810->SetBinContent(210,3097);
   h100810->SetBinContent(211,2646.75);
   h100810->SetBinContent(212,2240.5);
   h100810->SetBinContent(213,1952);
   h100810->SetBinContent(214,1624.25);
   h100810->SetBinContent(215,1388.25);
   h100810->SetBinContent(216,1136);
   h100810->SetBinContent(217,929.75);
   h100810->SetBinContent(218,747);
   h100810->SetBinContent(219,584);
   h100810->SetBinContent(220,437.5);
   h100810->SetBinContent(221,351.75);
   h100810->SetBinContent(222,283.25);
   h100810->SetBinContent(223,217.25);
   h100810->SetBinContent(224,157);
   h100810->SetBinContent(225,133.5);
   h100810->SetBinContent(226,126.5);
   h100810->SetBinContent(227,60);
   h100810->SetBinContent(228,62.5);
   h100810->SetBinContent(229,43);
   h100810->SetBinContent(230,38.5);
   h100810->SetBinContent(231,19.25);
   h100810->SetBinContent(232,29.25);
   h100810->SetBinContent(233,12.75);
   h100810->SetBinContent(234,15.25);
   h100810->SetBinContent(235,12);
   h100810->SetBinContent(236,8.25);
   h100810->SetBinContent(237,3);
   h100810->SetBinContent(238,6.75);
   h100810->SetBinContent(239,3.5);
   h100810->SetBinContent(240,0.75);
   h100810->SetBinContent(241,1.75);
   h100810->SetBinContent(242,-0.75);
   h100810->SetBinContent(243,1);
   h100810->SetBinContent(244,1);
   h100810->SetBinContent(245,2);
   h100810->SetBinContent(246,-0.25);
   h100810->SetBinContent(247,1);
   h100810->SetMinimum(0);
   h100810->SetMaximum(12000);
   h100810->SetEntries(372233.5);
   h100810->SetStats(0);
   h100810->SetFillColor(1);
   h100810->SetFillStyle(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   h100810->SetLineColor(ci);
   h100810->GetXaxis()->SetTitle("Missing Mass (GeV)");
   h100810->GetXaxis()->SetRange(103,271);
   h100810->GetXaxis()->CenterTitle(true);
   h100810->GetXaxis()->SetNdivisions(505);
   h100810->GetXaxis()->SetLabelFont(42);
   h100810->GetXaxis()->SetLabelSize(0.07);
   h100810->GetXaxis()->SetTitleSize(0.08);
   h100810->GetXaxis()->SetTitleFont(42);
   h100810->GetYaxis()->SetTitle("Counts");
   h100810->GetYaxis()->CenterTitle(true);
   h100810->GetYaxis()->SetNdivisions(503);
   h100810->GetYaxis()->SetLabelFont(42);
   h100810->GetYaxis()->SetLabelSize(0.07);
   h100810->GetYaxis()->SetTitleSize(0.08);
   h100810->GetYaxis()->SetTitleFont(42);
   h100810->GetZaxis()->SetLabelFont(42);
   h100810->GetZaxis()->SetLabelSize(0.035);
   h100810->GetZaxis()->SetTitleSize(0.035);
   h100810->GetZaxis()->SetTitleFont(42);
   h100810->Draw("hf");
   TLatex *   tex = new TLatex(1.017558,10641.51,"#gamma p #rightarrow 2#pi^{0}p");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06282723);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5555809,1130.044,"(a)");
   tex->SetTextSize(0.06666667);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> Figures/fig14010301.C <==
{
  //=========Macro generated from canvas: c1/canv1
  //=========  (Tue Apr 12 10:37:36 2016) by ROOT version5.34/05
  TCanvas *c1 = new TCanvas("c1", "canv1",243,131,250,372);
  c1->Range(-0.1226114,0.7143685,0.7914013,2.920626);
  c1->SetFillColor(0);
  c1->SetBorderMode(0);
  c1->SetBorderSize(2);
  c1->SetLeftMargin(0.1341463);
  c1->SetBottomMargin(0.1294643);
  c1->SetFrameBorderMode(0);
  c1->SetFrameBorderMode(0);
   
  TH2F *dalitz = new TH2F("dalitz","",50,0,0.7,50,1,2.7);
  dalitz->SetBinContent(275,43);
  dalitz->SetBinContent(276,120);
  dalitz->SetBinContent(277,154);
  dalitz->SetBinContent(278,160);
  dalitz->SetBinContent(279,157);
  dalitz->SetBinContent(280,166);
  dalitz->SetBinContent(281,153);
  dalitz->SetBinContent(282,121);
  dalitz->SetBinContent(283,81);
  dalitz->SetBinContent(284,43);
  dalitz->SetBinContent(285,1);
  dalitz->SetBinContent(324,21);
  dalitz->SetBinContent(325,151);
  dalitz->SetBinContent(326,324);
  dalitz->SetBinContent(327,329);
  dalitz->SetBinContent(328,371);
  dalitz->SetBinContent(329,329);
  dalitz->SetBinContent(330,326);
  dalitz->SetBinContent(331,326);
  dalitz->SetBinContent(332,306);
  dalitz->SetBinContent(333,321);
  dalitz->SetBinContent(334,336);
  dalitz->SetBinContent(335,330);
  dalitz->SetBinContent(336,324);
  dalitz->SetBinContent(337,325);
  dalitz->SetBinContent(338,245);
  dalitz->SetBinContent(339,160);
  dalitz->SetBinContent(340,100);
  dalitz->SetBinContent(341,22);
  dalitz->SetBinContent(375,114);
  dalitz->SetBinContent(376,326);
  dalitz->SetBinContent(377,345);
  dalitz->SetBinContent(378,325);
  dalitz->SetBinContent(379,345);
  dalitz->SetBinContent(380,326);
  dalitz->SetBinContent(381,357);
  dalitz->SetBinContent(382,323);
  dalitz->SetBinContent(383,323);
  dalitz->SetBinContent(384,309);
  dalitz->SetBinContent(385,313);
  dalitz->SetBinContent(386,320);
  dalitz->SetBinContent(387,352);
  dalitz->SetBinContent(388,328);
  dalitz->SetBinContent(389,300);
  dalitz->SetBinContent(390,306);
  dalitz->SetBinContent(391,347);
  dalitz->SetBinContent(392,329);
  dalitz->SetBinContent(393,356);
  dalitz->SetBinContent(394,268);
  dalitz->SetBinContent(395,141);
  dalitz->SetBinContent(396,31);
  dalitz->SetBinContent(426,152);
  dalitz->SetBinContent(427,357);
  dalitz->SetBinContent(428,349);
  dalitz->SetBinContent(429,349);
  dalitz->SetBinContent(430,303);
  dalitz->SetBinContent(431,348);
  dalitz->SetBinContent(432,325);
  dalitz->SetBinContent(433,340);
  dalitz->SetBinContent(434,338);
  dalitz->SetBinContent(435,355);
  dalitz->SetBinContent(436,313);
  dalitz->SetBinContent(437,344);
  dalitz->SetBinContent(438,319);
  dalitz->SetBinContent(439,360);
  dalitz->SetBinContent(440,328);
  dalitz->SetBinContent(441,323);
  dalitz->SetBinContent(442,296);
  dalitz->SetBinContent(443,316);
  dalitz->SetBinContent(444,317);
  dalitz->SetBinContent(445,318);
  dalitz->SetBinContent(446,295);
  dalitz->SetBinContent(447,339);
  dalitz->SetBinContent(448,334);
  dalitz->SetBinContent(449,256);
  dalitz->SetBinContent(450,101);
  dalitz->SetBinContent(451,3);
  dalitz->SetBinContent(477,72);
  dalitz->SetBinContent(478,344);
  dalitz->SetBinContent(479,365);
  dalitz->SetBinContent(480,309);
  dalitz->SetBinContent(481,355);
  dalitz->SetBinContent(482,358);
  dalitz->SetBinContent(483,307);
  dalitz->SetBinContent(484,332);
  dalitz->SetBinContent(485,326);
  dalitz->SetBinContent(486,344);
  dalitz->SetBinContent(487,312);
  dalitz->SetBinContent(488,340);
  dalitz->SetBinContent(489,337);
  dalitz->SetBinContent(490,313);
  dalitz->SetBinContent(491,348);
  dalitz->SetBinContent(492,364);
  dalitz->SetBinContent(493,330);
  dalitz->SetBinContent(494,332);
  dalitz->SetBinContent(495,350);
  dalitz->SetBinContent(496,355);
  dalitz->SetBinContent(497,310);
  dalitz->SetBinContent(498,318);
  dalitz->SetBinContent(499,333);
  dalitz->SetBinContent(500,346);
  dalitz->SetBinContent(501,313);
  dalitz->SetBinContent(502,340);
  dalitz->SetBinContent(503,321);
  dalitz->SetBinContent(504,126);
  dalitz->SetBinContent(505,1);
  dalitz->SetBinContent(528,10);
  dalitz->SetBinContent(529,287);
  dalitz->SetBinContent(530,339);
  dalitz->SetBinContent(531,325);
  dalitz->SetBinContent(532,319);
  dalitz->SetBinContent(533,324);
  dalitz->SetBinContent(534,320);
  dalitz->SetBinContent(535,292);
  dalitz->SetBinContent(536,342);
  dalitz->SetBinContent(537,318);
  dalitz->SetBinContent(538,333);
  dalitz->SetBinContent(539,326);
  dalitz->SetBinContent(540,335);
  dalitz->SetBinContent(541,292);
  dalitz->SetBinContent(542,314);
  dalitz->SetBinContent(543,348);
  dalitz->SetBinContent(544,340);
  dalitz->SetBinContent(545,327);
  dalitz->SetBinContent(546,354);
  dalitz->SetBinContent(547,317);
  dalitz->SetBinContent(548,341);
  dalitz->SetBinContent(549,322);
  dalitz->SetBinContent(550,346);
  dalitz->SetBinContent(551,362);
  dalitz->SetBinContent(552,362);
  dalitz->SetBinContent(553,359);
  dalitz->SetBinContent(554,339);
  dalitz->SetBinContent(555,341);
  dalitz->SetBinContent(556,340);
  dalitz->SetBinContent(557,265);
  dalitz->SetBinContent(558,66);
  dalitz->SetBinContent(580,145);
  dalitz->SetBinContent(581,333);
  dalitz->SetBinContent(582,316);
  dalitz->SetBinContent(583,360);
  dalitz->SetBinContent(584,317);
  dalitz->SetBinContent(585,345);
  dalitz->SetBinContent(586,365);
  dalitz->SetBinContent(587,333);
  dalitz->SetBinContent(588,343);
  dalitz->SetBinContent(589,349);
  dalitz->SetBinContent(590,352);
  dalitz->SetBinContent(591,324);
  dalitz->SetBinContent(592,327);
  dalitz->SetBinContent(593,328);
  dalitz->SetBinContent(594,340);
  dalitz->SetBinContent(595,323);
  dalitz->SetBinContent(596,336);
  dalitz->SetBinContent(597,338);
  dalitz->SetBinContent(598,346);
  dalitz->SetBinContent(599,339);
  dalitz->SetBinContent(600,315);
  dalitz->SetBinContent(601,366);
  dalitz->SetBinContent(602,326);
  dalitz->SetBinContent(603,355);
  dalitz->SetBinContent(604,314);
  dalitz->SetBinContent(605,330);
  dalitz->SetBinContent(606,305);
  dalitz->SetBinContent(607,321);
  dalitz->SetBinContent(608,323);
  dalitz->SetBinContent(609,327);
  dalitz->SetBinContent(610,349);
  dalitz->SetBinContent(611,189);
  dalitz->SetBinContent(632,279);
  dalitz->SetBinContent(633,326);
  dalitz->SetBinContent(634,336);
  dalitz->SetBinContent(635,347);
  dalitz->SetBinContent(636,286);
  dalitz->SetBinContent(637,350);
  dalitz->SetBinContent(638,351);
  dalitz->SetBinContent(639,329);
  dalitz->SetBinContent(640,340);
  dalitz->SetBinContent(641,360);
  dalitz->SetBinContent(642,352);
  dalitz->SetBinContent(643,357);
  dalitz->SetBinContent(644,356);
  dalitz->SetBinContent(645,334);
  dalitz->SetBinContent(646,296);
  dalitz->SetBinContent(647,352);
  dalitz->SetBinContent(648,322);
  dalitz->SetBinContent(649,350);
  dalitz->SetBinContent(650,351);
  dalitz->SetBinContent(651,322);
  dalitz->SetBinContent(652,362);
  dalitz->SetBinContent(653,371);
  dalitz->SetBinContent(654,329);
  dalitz->SetBinContent(655,331);
  dalitz->SetBinContent(656,356);
  dalitz->SetBinContent(657,318);
  dalitz->SetBinContent(658,342);
  dalitz->SetBinContent(659,307);
  dalitz->SetBinContent(660,339);
  dalitz->SetBinContent(661,323);
  dalitz->SetBinContent(662,344);
  dalitz->SetBinContent(663,321);
  dalitz->SetBinContent(664,259);
  dalitz->SetBinContent(665,15);
  dalitz->SetBinContent(683,41);
  dalitz->SetBinContent(684,292);
  dalitz->SetBinContent(685,330);
  dalitz->SetBinContent(686,311);
  dalitz->SetBinContent(687,333);
  dalitz->SetBinContent(688,316);
  dalitz->SetBinContent(689,343);
  dalitz->SetBinContent(690,339);
  dalitz->SetBinContent(691,335);
  dalitz->SetBinContent(692,347);
  dalitz->SetBinContent(693,324);
  dalitz->SetBinContent(694,365);
  dalitz->SetBinContent(695,324);
  dalitz->SetBinContent(696,335);
  dalitz->SetBinContent(697,341);
  dalitz->SetBinContent(698,331);
  dalitz->SetBinContent(699,341);
  dalitz->SetBinContent(700,354);
  dalitz->SetBinContent(701,339);
  dalitz->SetBinContent(702,354);
  dalitz->SetBinContent(703,349);
  dalitz->SetBinContent(704,316);
  dalitz->SetBinContent(705,360);
  dalitz->SetBinContent(706,352);
  dalitz->SetBinContent(707,322);
  dalitz->SetBinContent(708,320);
  dalitz->SetBinContent(709,342);
  dalitz->SetBinContent(710,355);
  dalitz->SetBinContent(711,325);
  dalitz->SetBinContent(712,335);
  dalitz->SetBinContent(713,324);
  dalitz->SetBinContent(714,318);
  dalitz->SetBinContent(715,353);
  dalitz->SetBinContent(716,350);
  dalitz->SetBinContent(717,254);
  dalitz->SetBinContent(718,6);
  dalitz->SetBinContent(735,145);
  dalitz->SetBinContent(736,348);
  dalitz->SetBinContent(737,304);
  dalitz->SetBinContent(738,349);
  dalitz->SetBinContent(739,323);
  dalitz->SetBinContent(740,352);
  dalitz->SetBinContent(741,331);
  dalitz->SetBinContent(742,324);
  dalitz->SetBinContent(743,333);
  dalitz->SetBinContent(744,329);
  dalitz->SetBinContent(745,335);
  dalitz->SetBinContent(746,334);
  dalitz->SetBinContent(747,327);
  dalitz->SetBinContent(748,326);
  dalitz->SetBinContent(749,299);
  dalitz->SetBinContent(750,299);
  dalitz->SetBinContent(751,312);
  dalitz->SetBinContent(752,338);
  dalitz->SetBinContent(753,330);
  dalitz->SetBinContent(754,343);
  dalitz->SetBinContent(755,327);
  dalitz->SetBinContent(756,314);
  dalitz->SetBinContent(757,336);
  dalitz->SetBinContent(758,308);
  dalitz->SetBinContent(759,354);
  dalitz->SetBinContent(760,323);
  dalitz->SetBinContent(761,321);
  dalitz->SetBinContent(762,342);
  dalitz->SetBinContent(763,357);
  dalitz->SetBinContent(764,316);
  dalitz->SetBinContent(765,343);
  dalitz->SetBinContent(766,324);
  dalitz->SetBinContent(767,358);
  dalitz->SetBinContent(768,346);
  dalitz->SetBinContent(769,315);
  dalitz->SetBinContent(770,194);
  dalitz->SetBinContent(787,240);
  dalitz->SetBinContent(788,327);
  dalitz->SetBinContent(789,326);
  dalitz->SetBinContent(790,340);
  dalitz->SetBinContent(791,314);
  dalitz->SetBinContent(792,322);
  dalitz->SetBinContent(793,322);
  dalitz->SetBinContent(794,304);
  dalitz->SetBinContent(795,334);
  dalitz->SetBinContent(796,348);
  dalitz->SetBinContent(797,332);
  dalitz->SetBinContent(798,343);
  dalitz->SetBinContent(799,342);
  dalitz->SetBinContent(800,360);
  dalitz->SetBinContent(801,351);
  dalitz->SetBinContent(802,329);
  dalitz->SetBinContent(803,301);
  dalitz->SetBinContent(804,351);
  dalitz->SetBinContent(805,339);
  dalitz->SetBinContent(806,363);
  dalitz->SetBinContent(807,356);
  dalitz->SetBinContent(808,325);
  dalitz->SetBinContent(809,335);
  dalitz->SetBinContent(810,343);
  dalitz->SetBinContent(811,346);
  dalitz->SetBinContent(812,306);
  dalitz->SetBinContent(813,319);
  dalitz->SetBinContent(814,345);
  dalitz->SetBinContent(815,345);
  dalitz->SetBinContent(816,356);
  dalitz->SetBinContent(817,340);
  dalitz->SetBinContent(818,306);
  dalitz->SetBinContent(819,334);
  dalitz->SetBinContent(820,340);
  dalitz->SetBinContent(821,338);
  dalitz->SetBinContent(822,315);
  dalitz->SetBinContent(823,61);
  dalitz->SetBinContent(839,287);
  dalitz->SetBinContent(840,350);
  dalitz->SetBinContent(841,312);
  dalitz->SetBinContent(842,318);
  dalitz->SetBinContent(843,344);
  dalitz->SetBinContent(844,364);
  dalitz->SetBinContent(845,377);
  dalitz->SetBinContent(846,351);
  dalitz->SetBinContent(847,348);
  dalitz->SetBinContent(848,322);
  dalitz->SetBinContent(849,346);
  dalitz->SetBinContent(850,321);
  dalitz->SetBinContent(851,357);
  dalitz->SetBinContent(852,319);
  dalitz->SetBinContent(853,376);
  dalitz->SetBinContent(854,350);
  dalitz->SetBinContent(855,378);
  dalitz->SetBinContent(856,328);
  dalitz->SetBinContent(857,336);
  dalitz->SetBinContent(858,321);
  dalitz->SetBinContent(859,360);
  dalitz->SetBinContent(860,340);
  dalitz->SetBinContent(861,316);
  dalitz->SetBinContent(862,310);
  dalitz->SetBinContent(863,315);
  dalitz->SetBinContent(864,335);
  dalitz->SetBinContent(865,359);
  dalitz->SetBinContent(866,368);
  dalitz->SetBinContent(867,319);
  dalitz->SetBinContent(868,299);
  dalitz->SetBinContent(869,328);
  dalitz->SetBinContent(870,322);
  dalitz->SetBinContent(871,383);
  dalitz->SetBinContent(872,340);
  dalitz->SetBinContent(873,298);
  dalitz->SetBinContent(874,344);
  dalitz->SetBinContent(875,205);
  dalitz->SetBinContent(890,31);
  dalitz->SetBinContent(891,333);
  dalitz->SetBinContent(892,333);
  dalitz->SetBinContent(893,329);
  dalitz->SetBinContent(894,330);
  dalitz->SetBinContent(895,353);
  dalitz->SetBinContent(896,353);
  dalitz->SetBinContent(897,346);
  dalitz->SetBinContent(898,375);
  dalitz->SetBinContent(899,325);
  dalitz->SetBinContent(900,343);
  dalitz->SetBinContent(901,291);
  dalitz->SetBinContent(902,351);
  dalitz->SetBinContent(903,348);
  dalitz->SetBinContent(904,348);
  dalitz->SetBinContent(905,311);
  dalitz->SetBinContent(906,335);
  dalitz->SetBinContent(907,324);
  dalitz->SetBinContent(908,338);
  dalitz->SetBinContent(909,320);
  dalitz->SetBinContent(910,343);
  dalitz->SetBinContent(911,347);
  dalitz->SetBinContent(912,319);
  dalitz->SetBinContent(913,303);
  dalitz->SetBinContent(914,356);
  dalitz->SetBinContent(915,342);
  dalitz->SetBinContent(916,338);
  dalitz->SetBinContent(917,349);
  dalitz->SetBinContent(918,345);
  dalitz->SetBinContent(919,324);
  dalitz->SetBinContent(920,363);
  dalitz->SetBinContent(921,372);
  dalitz->SetBinContent(922,329);
  dalitz->SetBinContent(923,323);
  dalitz->SetBinContent(924,333);
  dalitz->SetBinContent(925,318);
  dalitz->SetBinContent(926,321);
  dalitz->SetBinContent(927,304);
  dalitz->SetBinContent(928,5);
  dalitz->SetBinContent(942,70);
  dalitz->SetBinContent(943,316);
  dalitz->SetBinContent(944,310);
  dalitz->SetBinContent(945,305);
  dalitz->SetBinContent(946,317);
  dalitz->SetBinContent(947,351);
  dalitz->SetBinContent(948,319);
  dalitz->SetBinContent(949,334);
  dalitz->SetBinContent(950,363);
  dalitz->SetBinContent(951,312);
  dalitz->SetBinContent(952,345);
  dalitz->SetBinContent(953,338);
  dalitz->SetBinContent(954,324);
  dalitz->SetBinContent(955,338);
  dalitz->SetBinContent(956,323);
  dalitz->SetBinContent(957,297);
  dalitz->SetBinContent(958,336);
  dalitz->SetBinContent(959,344);
  dalitz->SetBinContent(960,328);
  dalitz->SetBinContent(961,334);
  dalitz->SetBinContent(962,361);
  dalitz->SetBinContent(963,339);
  dalitz->SetBinContent(964,372);
  dalitz->SetBinContent(965,327);
  dalitz->SetBinContent(966,336);
  dalitz->SetBinContent(967,342);
  dalitz->SetBinContent(968,325);
  dalitz->SetBinContent(969,310);
  dalitz->SetBinContent(970,318);
  dalitz->SetBinContent(971,356);
  dalitz->SetBinContent(972,305);
  dalitz->SetBinContent(973,355);
  dalitz->SetBinContent(974,351);
  dalitz->SetBinContent(975,332);
  dalitz->SetBinContent(976,337);
  dalitz->SetBinContent(977,331);
  dalitz->SetBinContent(978,326);
  dalitz->SetBinContent(979,347);
  dalitz->SetBinContent(980,54);
  dalitz->SetBinContent(994,119);
  dalitz->SetBinContent(995,320);
  dalitz->SetBinContent(996,290);
  dalitz->SetBinContent(997,317);
  dalitz->SetBinContent(998,359);
  dalitz->SetBinContent(999,361);
  dalitz->SetBinContent(1000,351);
  dalitz->SetBinContent(1001,329);
  dalitz->SetBinContent(1002,320);
  dalitz->SetBinContent(1003,340);
  dalitz->SetBinContent(1004,344);
  dalitz->SetBinContent(1005,319);
  dalitz->SetBinContent(1006,315);
  dalitz->SetBinContent(1007,334);
  dalitz->SetBinContent(1008,308);
  dalitz->SetBinContent(1009,320);
  dalitz->SetBinContent(1010,318);
  dalitz->SetBinContent(1011,368);
  dalitz->SetBinContent(1012,305);
  dalitz->SetBinContent(1013,323);
  dalitz->SetBinContent(1014,333);
  dalitz->SetBinContent(1015,309);
  dalitz->SetBinContent(1016,333);
  dalitz->SetBinContent(1017,329);
  dalitz->SetBinContent(1018,331);
  dalitz->SetBinContent(1019,358);
  dalitz->SetBinContent(1020,329);
  dalitz->SetBinContent(1021,318);
  dalitz->SetBinContent(1022,335);
  dalitz->SetBinContent(1023,295);
  dalitz->SetBinContent(1024,301);
  dalitz->SetBinContent(1025,334);
  dalitz->SetBinContent(1026,375);
  dalitz->SetBinContent(1027,329);
  dalitz->SetBinContent(1028,326);
  dalitz->SetBinContent(1029,352);
  dalitz->SetBinContent(1030,364);
  dalitz->SetBinContent(1031,337);
  dalitz->SetBinContent(1032,62);
  dalitz->SetBinContent(1046,144);
  dalitz->SetBinContent(1047,320);
  dalitz->SetBinContent(1048,307);
  dalitz->SetBinContent(1049,334);
  dalitz->SetBinContent(1050,330);
  dalitz->SetBinContent(1051,324);
  dalitz->SetBinContent(1052,347);
  dalitz->SetBinContent(1053,344);
  dalitz->SetBinContent(1054,327);
  dalitz->SetBinContent(1055,319);
  dalitz->SetBinContent(1056,335);
  dalitz->SetBinContent(1057,350);
  dalitz->SetBinContent(1058,364);
  dalitz->SetBinContent(1059,303);
  dalitz->SetBinContent(1060,320);
  dalitz->SetBinContent(1061,314);
  dalitz->SetBinContent(1062,308);
  dalitz->SetBinContent(1063,350);
  dalitz->SetBinContent(1064,327);
  dalitz->SetBinContent(1065,373);
  dalitz->SetBinContent(1066,292);
  dalitz->SetBinContent(1067,322);
  dalitz->SetBinContent(1068,337);
  dalitz->SetBinContent(1069,330);
  dalitz->SetBinContent(1070,335);
  dalitz->SetBinContent(1071,337);
  dalitz->SetBinContent(1072,340);
  dalitz->SetBinContent(1073,322);
  dalitz->SetBinContent(1074,324);
  dalitz->SetBinContent(1075,335);
  dalitz->SetBinContent(1076,305);
  dalitz->SetBinContent(1077,321);
  dalitz->SetBinContent(1078,352);
  dalitz->SetBinContent(1079,370);
  dalitz->SetBinContent(1080,358);
  dalitz->SetBinContent(1081,347);
  dalitz->SetBinContent(1082,358);
  dalitz->SetBinContent(1083,346);
  dalitz->SetBinContent(1084,53);
  dalitz->SetBinContent(1098,178);
  dalitz->SetBinContent(1099,372);
  dalitz->SetBinContent(1100,301);
  dalitz->SetBinContent(1101,336);
  dalitz->SetBinContent(1102,314);
  dalitz->SetBinContent(1103,355);
  dalitz->SetBinContent(1104,356);
  dalitz->SetBinContent(1105,313);
  dalitz->SetBinContent(1106,339);
  dalitz->SetBinContent(1107,336);
  dalitz->SetBinContent(1108,326);
  dalitz->SetBinContent(1109,325);
  dalitz->SetBinContent(1110,381);
  dalitz->SetBinContent(1111,306);
  dalitz->SetBinContent(1112,344);
  dalitz->SetBinContent(1113,323);
  dalitz->SetBinContent(1114,309);
  dalitz->SetBinContent(1115,308);
  dalitz->SetBinContent(1116,329);
  dalitz->SetBinContent(1117,328);
  dalitz->SetBinContent(1118,329);
  dalitz->SetBinContent(1119,337);
  dalitz->SetBinContent(1120,319);
  dalitz->SetBinContent(1121,330);
  dalitz->SetBinContent(1122,318);
  dalitz->SetBinContent(1123,303);
  dalitz->SetBinContent(1124,325);
  dalitz->SetBinContent(1125,295);
  dalitz->SetBinContent(1126,330);
  dalitz->SetBinContent(1127,346);
  dalitz->SetBinContent(1128,303);
  dalitz->SetBinContent(1129,354);
  dalitz->SetBinContent(1130,350);
  dalitz->SetBinContent(1131,335);
  dalitz->SetBinContent(1132,340);
  dalitz->SetBinContent(1133,349);
  dalitz->SetBinContent(1134,305);
  dalitz->SetBinContent(1135,316);
  dalitz->SetBinContent(1136,6);
  dalitz->SetBinContent(1150,223);
  dalitz->SetBinContent(1151,327);
  dalitz->SetBinContent(1152,310);
  dalitz->SetBinContent(1153,336);
  dalitz->SetBinContent(1154,327);
  dalitz->SetBinContent(1155,355);
  dalitz->SetBinContent(1156,317);
  dalitz->SetBinContent(1157,339);
  dalitz->SetBinContent(1158,324);
  dalitz->SetBinContent(1159,348);
  dalitz->SetBinContent(1160,311);
  dalitz->SetBinContent(1161,296);
  dalitz->SetBinContent(1162,332);
  dalitz->SetBinContent(1163,320);
  dalitz->SetBinContent(1164,361);
  dalitz->SetBinContent(1165,371);
  dalitz->SetBinContent(1166,338);
  dalitz->SetBinContent(1167,325);
  dalitz->SetBinContent(1168,325);
  dalitz->SetBinContent(1169,321);
  dalitz->SetBinContent(1170,327);
  dalitz->SetBinContent(1171,344);
  dalitz->SetBinContent(1172,308);
  dalitz->SetBinContent(1173,342);
  dalitz->SetBinContent(1174,321);
  dalitz->SetBinContent(1175,337);
  dalitz->SetBinContent(1176,339);
  dalitz->SetBinContent(1177,301);
  dalitz->SetBinContent(1178,342);
  dalitz->SetBinContent(1179,299);
  dalitz->SetBinContent(1180,305);
  dalitz->SetBinContent(1181,313);
  dalitz->SetBinContent(1182,370);
  dalitz->SetBinContent(1183,331);
  dalitz->SetBinContent(1184,342);
  dalitz->SetBinContent(1185,310);
  dalitz->SetBinContent(1186,344);
  dalitz->SetBinContent(1187,212);
  dalitz->SetBinContent(1202,216);
  dalitz->SetBinContent(1203,371);
  dalitz->SetBinContent(1204,357);
  dalitz->SetBinContent(1205,344);
  dalitz->SetBinContent(1206,329);
  dalitz->SetBinContent(1207,315);
  dalitz->SetBinContent(1208,328);
  dalitz->SetBinContent(1209,322);
  dalitz->SetBinContent(1210,318);
  dalitz->SetBinContent(1211,347);
  dalitz->SetBinContent(1212,321);
  dalitz->SetBinContent(1213,330);
  dalitz->SetBinContent(1214,346);
  dalitz->SetBinContent(1215,318);
  dalitz->SetBinContent(1216,332);
  dalitz->SetBinContent(1217,317);
  dalitz->SetBinContent(1218,370);
  dalitz->SetBinContent(1219,331);
  dalitz->SetBinContent(1220,326);
  dalitz->SetBinContent(1221,342);
  dalitz->SetBinContent(1222,322);
  dalitz->SetBinContent(1223,338);
  dalitz->SetBinContent(1224,341);
  dalitz->SetBinContent(1225,328);
  dalitz->SetBinContent(1226,315);
  dalitz->SetBinContent(1227,326);
  dalitz->SetBinContent(1228,336);
  dalitz->SetBinContent(1229,338);
  dalitz->SetBinContent(1230,317);
  dalitz->SetBinContent(1231,344);
  dalitz->SetBinContent(1232,294);
  dalitz->SetBinContent(1233,365);
  dalitz->SetBinContent(1234,331);
  dalitz->SetBinContent(1235,327);
  dalitz->SetBinContent(1236,343);
  dalitz->SetBinContent(1237,303);
  dalitz->SetBinContent(1238,344);
  dalitz->SetBinContent(1239,119);
  dalitz->SetBinContent(1254,244);
  dalitz->SetBinContent(1255,331);
  dalitz->SetBinContent(1256,349);
  dalitz->SetBinContent(1257,350);
  dalitz->SetBinContent(1258,343);
  dalitz->SetBinContent(1259,334);
  dalitz->SetBinContent(1260,340);
  dalitz->SetBinContent(1261,336);
  dalitz->SetBinContent(1262,317);
  dalitz->SetBinContent(1263,301);
  dalitz->SetBinContent(1264,331);
  dalitz->SetBinContent(1265,350);
  dalitz->SetBinContent(1266,378);
  dalitz->SetBinContent(1267,281);
  dalitz->SetBinContent(1268,333);
  dalitz->SetBinContent(1269,303);
  dalitz->SetBinContent(1270,360);
  dalitz->SetBinContent(1271,322);
  dalitz->SetBinContent(1272,330);
  dalitz->SetBinContent(1273,308);
  dalitz->SetBinContent(1274,348);
  dalitz->SetBinContent(1275,330);
  dalitz->SetBinContent(1276,322);
  dalitz->SetBinContent(1277,329);
  dalitz->SetBinContent(1278,323);
  dalitz->SetBinContent(1279,359);
  dalitz->SetBinContent(1280,315);
  dalitz->SetBinContent(1281,321);
  dalitz->SetBinContent(1282,319);
  dalitz->SetBinContent(1283,336);
  dalitz->SetBinContent(1284,357);
  dalitz->SetBinContent(1285,371);
  dalitz->SetBinContent(1286,332);
  dalitz->SetBinContent(1287,369);
  dalitz->SetBinContent(1288,319);
  dalitz->SetBinContent(1289,333);
  dalitz->SetBinContent(1290,288);
  dalitz->SetBinContent(1291,7);
  dalitz->SetBinContent(1306,253);
  dalitz->SetBinContent(1307,363);
  dalitz->SetBinContent(1308,314);
  dalitz->SetBinContent(1309,340);
  dalitz->SetBinContent(1310,341);
  dalitz->SetBinContent(1311,366);
  dalitz->SetBinContent(1312,374);
  dalitz->SetBinContent(1313,362);
  dalitz->SetBinContent(1314,322);
  dalitz->SetBinContent(1315,335);
  dalitz->SetBinContent(1316,319);
  dalitz->SetBinContent(1317,353);
  dalitz->SetBinContent(1318,348);
  dalitz->SetBinContent(1319,315);
  dalitz->SetBinContent(1320,320);
  dalitz->SetBinContent(1321,371);
  dalitz->SetBinContent(1322,312);
  dalitz->SetBinContent(1323,317);
  dalitz->SetBinContent(1324,332);
  dalitz->SetBinContent(1325,340);
  dalitz->SetBinContent(1326,296);
  dalitz->SetBinContent(1327,319);
  dalitz->SetBinContent(1328,335);
  dalitz->SetBinContent(1329,332);
  dalitz->SetBinContent(1330,360);
  dalitz->SetBinContent(1331,341);
  dalitz->SetBinContent(1332,334);
  dalitz->SetBinContent(1333,310);
  dalitz->SetBinContent(1334,349);
  dalitz->SetBinContent(1335,332);
  dalitz->SetBinContent(1336,308);
  dalitz->SetBinContent(1337,315);
  dalitz->SetBinContent(1338,309);
  dalitz->SetBinContent(1339,345);
  dalitz->SetBinContent(1340,359);
  dalitz->SetBinContent(1341,319);
  dalitz->SetBinContent(1342,105);
  dalitz->SetBinContent(1358,269);
  dalitz->SetBinContent(1359,351);
  dalitz->SetBinContent(1360,301);
  dalitz->SetBinContent(1361,324);
  dalitz->SetBinContent(1362,306);
  dalitz->SetBinContent(1363,362);
  dalitz->SetBinContent(1364,360);
  dalitz->SetBinContent(1365,356);
  dalitz->SetBinContent(1366,322);
  dalitz->SetBinContent(1367,317);
  dalitz->SetBinContent(1368,322);
  dalitz->SetBinContent(1369,326);
  dalitz->SetBinContent(1370,360);
  dalitz->SetBinContent(1371,314);
  dalitz->SetBinContent(1372,377);
  dalitz->SetBinContent(1373,336);
  dalitz->SetBinContent(1374,310);
  dalitz->SetBinContent(1375,357);
  dalitz->SetBinContent(1376,323);
  dalitz->SetBinContent(1377,347);
  dalitz->SetBinContent(1378,319);
  dalitz->SetBinContent(1379,307);
  dalitz->SetBinContent(1380,348);
  dalitz->SetBinContent(1381,333);
  dalitz->SetBinContent(1382,323);
  dalitz->SetBinContent(1383,334);
  dalitz->SetBinContent(1384,362);
  dalitz->SetBinContent(1385,373);
  dalitz->SetBinContent(1386,372);
  dalitz->SetBinContent(1387,320);
  dalitz->SetBinContent(1388,344);
  dalitz->SetBinContent(1389,354);
  dalitz->SetBinContent(1390,306);
  dalitz->SetBinContent(1391,352);
  dalitz->SetBinContent(1392,328);
  dalitz->SetBinContent(1393,246);
  dalitz->SetBinContent(1410,265);
  dalitz->SetBinContent(1411,351);
  dalitz->SetBinContent(1412,311);
  dalitz->SetBinContent(1413,329);
  dalitz->SetBinContent(1414,355);
  dalitz->SetBinContent(1415,340);
  dalitz->SetBinContent(1416,343);
  dalitz->SetBinContent(1417,314);
  dalitz->SetBinContent(1418,304);
  dalitz->SetBinContent(1419,343);
  dalitz->SetBinContent(1420,315);
  dalitz->SetBinContent(1421,296);
  dalitz->SetBinContent(1422,332);
  dalitz->SetBinContent(1423,308);
  dalitz->SetBinContent(1424,348);
  dalitz->SetBinContent(1425,312);
  dalitz->SetBinContent(1426,312);
  dalitz->SetBinContent(1427,336);
  dalitz->SetBinContent(1428,309);
  dalitz->SetBinContent(1429,336);
  dalitz->SetBinContent(1430,347);
  dalitz->SetBinContent(1431,364);
  dalitz->SetBinContent(1432,332);
  dalitz->SetBinContent(1433,295);
  dalitz->SetBinContent(1434,342);
  dalitz->SetBinContent(1435,313);
  dalitz->SetBinContent(1436,299);
  dalitz->SetBinContent(1437,343);
  dalitz->SetBinContent(1438,333);
  dalitz->SetBinContent(1439,342);
  dalitz->SetBinContent(1440,337);
  dalitz->SetBinContent(1441,322);
  dalitz->SetBinContent(1442,339);
  dalitz->SetBinContent(1443,343);
  dalitz->SetBinContent(1444,337);
  dalitz->SetBinContent(1445,40);
  dalitz->SetBinContent(1462,256);
  dalitz->SetBinContent(1463,356);
  dalitz->SetBinContent(1464,334);
  dalitz->SetBinContent(1465,346);
  dalitz->SetBinContent(1466,336);
  dalitz->SetBinContent(1467,319);
  dalitz->SetBinContent(1468,326);
  dalitz->SetBinContent(1469,338);
  dalitz->SetBinContent(1470,339);
  dalitz->SetBinContent(1471,349);
  dalitz->SetBinContent(1472,331);
  dalitz->SetBinContent(1473,331);
  dalitz->SetBinContent(1474,382);
  dalitz->SetBinContent(1475,311);
  dalitz->SetBinContent(1476,306);
  dalitz->SetBinContent(1477,320);
  dalitz->SetBinContent(1478,326);
  dalitz->SetBinContent(1479,362);
  dalitz->SetBinContent(1480,317);
  dalitz->SetBinContent(1481,342);
  dalitz->SetBinContent(1482,350);
  dalitz->SetBinContent(1483,346);
  dalitz->SetBinContent(1484,344);
  dalitz->SetBinContent(1485,328);
  dalitz->SetBinContent(1486,347);
  dalitz->SetBinContent(1487,357);
  dalitz->SetBinContent(1488,307);
  dalitz->SetBinContent(1489,290);
  dalitz->SetBinContent(1490,345);
  dalitz->SetBinContent(1491,362);
  dalitz->SetBinContent(1492,315);
  dalitz->SetBinContent(1493,314);
  dalitz->SetBinContent(1494,311);
  dalitz->SetBinContent(1495,339);
  dalitz->SetBinContent(1496,95);
  dalitz->SetBinContent(1514,236);
  dalitz->SetBinContent(1515,335);
  dalitz->SetBinContent(1516,358);
  dalitz->SetBinContent(1517,360);
  dalitz->SetBinContent(1518,337);
  dalitz->SetBinContent(1519,340);
  dalitz->SetBinContent(1520,325);
  dalitz->SetBinContent(1521,318);
  dalitz->SetBinContent(1522,320);
  dalitz->SetBinContent(1523,333);
  dalitz->SetBinContent(1524,330);
  dalitz->SetBinContent(1525,342);
  dalitz->SetBinContent(1526,324);
  dalitz->SetBinContent(1527,331);
  dalitz->SetBinContent(1528,301);
  dalitz->SetBinContent(1529,319);
  dalitz->SetBinContent(1530,338);
  dalitz->SetBinContent(1531,349);
  dalitz->SetBinContent(1532,342);
  dalitz->SetBinContent(1533,306);
  dalitz->SetBinContent(1534,335);
  dalitz->SetBinContent(1535,343);
  dalitz->SetBinContent(1536,338);
  dalitz->SetBinContent(1537,325);
  dalitz->SetBinContent(1538,293);
  dalitz->SetBinContent(1539,339);
  dalitz->SetBinContent(1540,330);
  dalitz->SetBinContent(1541,349);
  dalitz->SetBinContent(1542,360);
  dalitz->SetBinContent(1543,310);
  dalitz->SetBinContent(1544,349);
  dalitz->SetBinContent(1545,337);
  dalitz->SetBinContent(1546,366);
  dalitz->SetBinContent(1547,147);
  dalitz->SetBinContent(1566,243);
  dalitz->SetBinContent(1567,357);
  dalitz->SetBinContent(1568,305);
  dalitz->SetBinContent(1569,323);
  dalitz->SetBinContent(1570,314);
  dalitz->SetBinContent(1571,351);
  dalitz->SetBinContent(1572,355);
  dalitz->SetBinContent(1573,325);
  dalitz->SetBinContent(1574,342);
  dalitz->SetBinContent(1575,313);
  dalitz->SetBinContent(1576,336);
  dalitz->SetBinContent(1577,318);
  dalitz->SetBinContent(1578,329);
  dalitz->SetBinContent(1579,322);
  dalitz->SetBinContent(1580,341);
  dalitz->SetBinContent(1581,293);
  dalitz->SetBinContent(1582,327);
  dalitz->SetBinContent(1583,339);
  dalitz->SetBinContent(1584,328);
  dalitz->SetBinContent(1585,343);
  dalitz->SetBinContent(1586,321);
  dalitz->SetBinContent(1587,355);
  dalitz->SetBinContent(1588,314);
  dalitz->SetBinContent(1589,343);
  dalitz->SetBinContent(1590,340);
  dalitz->SetBinContent(1591,345);
  dalitz->SetBinContent(1592,318);
  dalitz->SetBinContent(1593,319);
  dalitz->SetBinContent(1594,336);
  dalitz->SetBinContent(1595,326);
  dalitz->SetBinContent(1596,323);
  dalitz->SetBinContent(1597,326);
  dalitz->SetBinContent(1598,164);
  dalitz->SetBinContent(1618,220);
  dalitz->SetBinContent(1619,336);
  dalitz->SetBinContent(1620,333);
  dalitz->SetBinContent(1621,359);
  dalitz->SetBinContent(1622,309);
  dalitz->SetBinContent(1623,357);
  dalitz->SetBinContent(1624,349);
  dalitz->SetBinContent(1625,338);
  dalitz->SetBinContent(1626,317);
  dalitz->SetBinContent(1627,343);
  dalitz->SetBinContent(1628,342);
  dalitz->SetBinContent(1629,345);
  dalitz->SetBinContent(1630,339);
  dalitz->SetBinContent(1631,357);
  dalitz->SetBinContent(1632,341);
  dalitz->SetBinContent(1633,353);
  dalitz->SetBinContent(1634,358);
  dalitz->SetBinContent(1635,349);
  dalitz->SetBinContent(1636,341);
  dalitz->SetBinContent(1637,340);
  dalitz->SetBinContent(1638,378);
  dalitz->SetBinContent(1639,347);
  dalitz->SetBinContent(1640,318);
  dalitz->SetBinContent(1641,354);
  dalitz->SetBinContent(1642,343);
  dalitz->SetBinContent(1643,331);
  dalitz->SetBinContent(1644,357);
  dalitz->SetBinContent(1645,330);
  dalitz->SetBinContent(1646,312);
  dalitz->SetBinContent(1647,309);
  dalitz->SetBinContent(1648,333);
  dalitz->SetBinContent(1649,180);
  dalitz->SetBinContent(1670,198);
  dalitz->SetBinContent(1671,368);
  dalitz->SetBinContent(1672,292);
  dalitz->SetBinContent(1673,321);
  dalitz->SetBinContent(1674,338);
  dalitz->SetBinContent(1675,326);
  dalitz->SetBinContent(1676,347);
  dalitz->SetBinContent(1677,344);
  dalitz->SetBinContent(1678,361);
  dalitz->SetBinContent(1679,306);
  dalitz->SetBinContent(1680,347);
  dalitz->SetBinContent(1681,291);
  dalitz->SetBinContent(1682,334);
  dalitz->SetBinContent(1683,355);
  dalitz->SetBinContent(1684,323);
  dalitz->SetBinContent(1685,373);
  dalitz->SetBinContent(1686,328);
  dalitz->SetBinContent(1687,286);
  dalitz->SetBinContent(1688,335);
  dalitz->SetBinContent(1689,338);
  dalitz->SetBinContent(1690,334);
  dalitz->SetBinContent(1691,336);
  dalitz->SetBinContent(1692,351);
  dalitz->SetBinContent(1693,370);
  dalitz->SetBinContent(1694,337);
  dalitz->SetBinContent(1695,340);
  dalitz->SetBinContent(1696,337);
  dalitz->SetBinContent(1697,356);
  dalitz->SetBinContent(1698,346);
  dalitz->SetBinContent(1699,359);
  dalitz->SetBinContent(1700,174);
  dalitz->SetBinContent(1722,161);
  dalitz->SetBinContent(1723,326);
  dalitz->SetBinContent(1724,320);
  dalitz->SetBinContent(1725,335);
  dalitz->SetBinContent(1726,346);
  dalitz->SetBinContent(1727,374);
  dalitz->SetBinContent(1728,317);
  dalitz->SetBinContent(1729,321);
  dalitz->SetBinContent(1730,369);
  dalitz->SetBinContent(1731,335);
  dalitz->SetBinContent(1732,316);
  dalitz->SetBinContent(1733,343);
  dalitz->SetBinContent(1734,339);
  dalitz->SetBinContent(1735,335);
  dalitz->SetBinContent(1736,353);
  dalitz->SetBinContent(1737,299);
  dalitz->SetBinContent(1738,292);
  dalitz->SetBinContent(1739,328);
  dalitz->SetBinContent(1740,367);
  dalitz->SetBinContent(1741,348);
  dalitz->SetBinContent(1742,350);
  dalitz->SetBinContent(1743,320);
  dalitz->SetBinContent(1744,314);
  dalitz->SetBinContent(1745,361);
  dalitz->SetBinContent(1746,325);
  dalitz->SetBinContent(1747,359);
  dalitz->SetBinContent(1748,348);
  dalitz->SetBinContent(1749,325);
  dalitz->SetBinContent(1750,322);
  dalitz->SetBinContent(1751,154);
  dalitz->SetBinContent(1774,130);
  dalitz->SetBinContent(1775,325);
  dalitz->SetBinContent(1776,283);
  dalitz->SetBinContent(1777,292);
  dalitz->SetBinContent(1778,326);
  dalitz->SetBinContent(1779,334);
  dalitz->SetBinContent(1780,355);
  dalitz->SetBinContent(1781,366);
  dalitz->SetBinContent(1782,363);
  dalitz->SetBinContent(1783,351);
  dalitz->SetBinContent(1784,341);
  dalitz->SetBinContent(1785,333);
  dalitz->SetBinContent(1786,328);
  dalitz->SetBinContent(1787,339);
  dalitz->SetBinContent(1788,322);
  dalitz->SetBinContent(1789,335);
  dalitz->SetBinContent(1790,324);
  dalitz->SetBinContent(1791,356);
  dalitz->SetBinContent(1792,326);
  dalitz->SetBinContent(1793,324);
  dalitz->SetBinContent(1794,374);
  dalitz->SetBinContent(1795,343);
  dalitz->SetBinContent(1796,337);
  dalitz->SetBinContent(1797,330);
  dalitz->SetBinContent(1798,325);
  dalitz->SetBinContent(1799,338);
  dalitz->SetBinContent(1800,336);
  dalitz->SetBinContent(1801,316);
  dalitz->SetBinContent(1802,94);
  dalitz->SetBinContent(1826,95);
  dalitz->SetBinContent(1827,320);
  dalitz->SetBinContent(1828,321);
  dalitz->SetBinContent(1829,351);
  dalitz->SetBinContent(1830,332);
  dalitz->SetBinContent(1831,357);
  dalitz->SetBinContent(1832,364);
  dalitz->SetBinContent(1833,342);
  dalitz->SetBinContent(1834,302);
  dalitz->SetBinContent(1835,323);
  dalitz->SetBinContent(1836,342);
  dalitz->SetBinContent(1837,337);
  dalitz->SetBinContent(1838,365);
  dalitz->SetBinContent(1839,323);
  dalitz->SetBinContent(1840,351);
  dalitz->SetBinContent(1841,328);
  dalitz->SetBinContent(1842,316);
  dalitz->SetBinContent(1843,319);
  dalitz->SetBinContent(1844,326);
  dalitz->SetBinContent(1845,333);
  dalitz->SetBinContent(1846,347);
  dalitz->SetBinContent(1847,313);
  dalitz->SetBinContent(1848,349);
  dalitz->SetBinContent(1849,302);
  dalitz->SetBinContent(1850,325);
  dalitz->SetBinContent(1851,335);
  dalitz->SetBinContent(1852,281);
  dalitz->SetBinContent(1853,56);
  dalitz->SetBinContent(1878,49);
  dalitz->SetBinContent(1879,332);
  dalitz->SetBinContent(1880,345);
  dalitz->SetBinContent(1881,294);
  dalitz->SetBinContent(1882,334);
  dalitz->SetBinContent(1883,310);
  dalitz->SetBinContent(1884,328);
  dalitz->SetBinContent(1885,331);
  dalitz->SetBinContent(1886,318);
  dalitz->SetBinContent(1887,353);
  dalitz->SetBinContent(1888,342);
  dalitz->SetBinContent(1889,322);
  dalitz->SetBinContent(1890,346);
  dalitz->SetBinContent(1891,343);
  dalitz->SetBinContent(1892,348);
  dalitz->SetBinContent(1893,344);
  dalitz->SetBinContent(1894,336);
  dalitz->SetBinContent(1895,356);
  dalitz->SetBinContent(1896,349);
  dalitz->SetBinContent(1897,337);
  dalitz->SetBinContent(1898,338);
  dalitz->SetBinContent(1899,353);
  dalitz->SetBinContent(1900,332);
  dalitz->SetBinContent(1901,320);
  dalitz->SetBinContent(1902,290);
  dalitz->SetBinContent(1903,212);
  dalitz->SetBinContent(1904,13);
  dalitz->SetBinContent(1930,2);
  dalitz->SetBinContent(1931,296);
  dalitz->SetBinContent(1932,329);
  dalitz->SetBinContent(1933,335);
  dalitz->SetBinContent(1934,336);
  dalitz->SetBinContent(1935,344);
  dalitz->SetBinContent(1936,339);
  dalitz->SetBinContent(1937,338);
  dalitz->SetBinContent(1938,332);
  dalitz->SetBinContent(1939,319);
  dalitz->SetBinContent(1940,348);
  dalitz->SetBinContent(1941,364);
  dalitz->SetBinContent(1942,336);
  dalitz->SetBinContent(1943,335);
  dalitz->SetBinContent(1944,350);
  dalitz->SetBinContent(1945,283);
  dalitz->SetBinContent(1946,303);
  dalitz->SetBinContent(1947,344);
  dalitz->SetBinContent(1948,349);
  dalitz->SetBinContent(1949,323);
  dalitz->SetBinContent(1950,304);
  dalitz->SetBinContent(1951,317);
  dalitz->SetBinContent(1952,321);
  dalitz->SetBinContent(1953,346);
  dalitz->SetBinContent(1954,146);
  dalitz->SetBinContent(1983,253);
  dalitz->SetBinContent(1984,345);
  dalitz->SetBinContent(1985,305);
  dalitz->SetBinContent(1986,333);
  dalitz->SetBinContent(1987,314);
  dalitz->SetBinContent(1988,332);
  dalitz->SetBinContent(1989,362);
  dalitz->SetBinContent(1990,350);
  dalitz->SetBinContent(1991,350);
  dalitz->SetBinContent(1992,347);
  dalitz->SetBinContent(1993,345);
  dalitz->SetBinContent(1994,366);
  dalitz->SetBinContent(1995,331);
  dalitz->SetBinContent(1996,317);
  dalitz->SetBinContent(1997,340);
  dalitz->SetBinContent(1998,315);
  dalitz->SetBinContent(1999,351);
  dalitz->SetBinContent(2000,342);
  dalitz->SetBinContent(2001,327);
  dalitz->SetBinContent(2002,307);
  dalitz->SetBinContent(2003,336);
  dalitz->SetBinContent(2004,248);
  dalitz->SetBinContent(2005,39);
  dalitz->SetBinContent(2035,146);
  dalitz->SetBinContent(2036,319);
  dalitz->SetBinContent(2037,320);
  dalitz->SetBinContent(2038,324);
  dalitz->SetBinContent(2039,340);
  dalitz->SetBinContent(2040,283);
  dalitz->SetBinContent(2041,339);
  dalitz->SetBinContent(2042,369);
  dalitz->SetBinContent(2043,310);
  dalitz->SetBinContent(2044,325);
  dalitz->SetBinContent(2045,322);
  dalitz->SetBinContent(2046,331);
  dalitz->SetBinContent(2047,314);
  dalitz->SetBinContent(2048,330);
  dalitz->SetBinContent(2049,330);
  dalitz->SetBinContent(2050,329);
  dalitz->SetBinContent(2051,357);
  dalitz->SetBinContent(2052,329);
  dalitz->SetBinContent(2053,320);
  dalitz->SetBinContent(2054,279);
  dalitz->SetBinContent(2055,112);
  dalitz->SetBinContent(2087,36);
  dalitz->SetBinContent(2088,306);
  dalitz->SetBinContent(2089,323);
  dalitz->SetBinContent(2090,323);
  dalitz->SetBinContent(2091,367);
  dalitz->SetBinContent(2092,309);
  dalitz->SetBinContent(2093,341);
  dalitz->SetBinContent(2094,335);
  dalitz->SetBinContent(2095,288);
  dalitz->SetBinContent(2096,331);
  dalitz->SetBinContent(2097,325);
  dalitz->SetBinContent(2098,349);
  dalitz->SetBinContent(2099,353);
  dalitz->SetBinContent(2100,307);
  dalitz->SetBinContent(2101,328);
  dalitz->SetBinContent(2102,312);
  dalitz->SetBinContent(2103,336);
  dalitz->SetBinContent(2104,322);
  dalitz->SetBinContent(2105,201);
  dalitz->SetBinContent(2106,31);
  dalitz->SetBinContent(2140,261);
  dalitz->SetBinContent(2141,331);
  dalitz->SetBinContent(2142,324);
  dalitz->SetBinContent(2143,313);
  dalitz->SetBinContent(2144,319);
  dalitz->SetBinContent(2145,333);
  dalitz->SetBinContent(2146,352);
  dalitz->SetBinContent(2147,326);
  dalitz->SetBinContent(2148,330);
  dalitz->SetBinContent(2149,355);
  dalitz->SetBinContent(2150,344);
  dalitz->SetBinContent(2151,327);
  dalitz->SetBinContent(2152,299);
  dalitz->SetBinContent(2153,333);
  dalitz->SetBinContent(2154,336);
  dalitz->SetBinContent(2155,242);
  dalitz->SetBinContent(2156,65);
  dalitz->SetBinContent(2192,63);
  dalitz->SetBinContent(2193,326);
  dalitz->SetBinContent(2194,354);
  dalitz->SetBinContent(2195,348);
  dalitz->SetBinContent(2196,314);
  dalitz->SetBinContent(2197,348);
  dalitz->SetBinContent(2198,305);
  dalitz->SetBinContent(2199,352);
  dalitz->SetBinContent(2200,332);
  dalitz->SetBinContent(2201,339);
  dalitz->SetBinContent(2202,305);
  dalitz->SetBinContent(2203,319);
  dalitz->SetBinContent(2204,311);
  dalitz->SetBinContent(2205,240);
  dalitz->SetBinContent(2206,90);
  dalitz->SetBinContent(2245,117);
  dalitz->SetBinContent(2246,331);
  dalitz->SetBinContent(2247,387);
  dalitz->SetBinContent(2248,340);
  dalitz->SetBinContent(2249,365);
  dalitz->SetBinContent(2250,302);
  dalitz->SetBinContent(2251,330);
  dalitz->SetBinContent(2252,363);
  dalitz->SetBinContent(2253,334);
  dalitz->SetBinContent(2254,309);
  dalitz->SetBinContent(2255,202);
  dalitz->SetBinContent(2256,86);
  dalitz->SetBinContent(2298,95);
  dalitz->SetBinContent(2299,253);
  dalitz->SetBinContent(2300,348);
  dalitz->SetBinContent(2301,310);
  dalitz->SetBinContent(2302,388);
  dalitz->SetBinContent(2303,300);
  dalitz->SetBinContent(2304,252);
  dalitz->SetBinContent(2305,134);
  dalitz->SetBinContent(2306,30);
  dalitz->SetBinContent(2352,11);
  dalitz->SetBinContent(2353,32);
  dalitz->SetBinContent(2354,15);
  dalitz->SetEntries(374040);
  dalitz->SetContour(20);
  dalitz->SetContourLevel(0,0);
  dalitz->SetContourLevel(1,19.4);
  dalitz->SetContourLevel(2,38.8);
  dalitz->SetContourLevel(3,58.2);
  dalitz->SetContourLevel(4,77.6);
  dalitz->SetContourLevel(5,97);
  dalitz->SetContourLevel(6,116.4);
  dalitz->SetContourLevel(7,135.8);
  dalitz->SetContourLevel(8,155.2);
  dalitz->SetContourLevel(9,174.6);
  dalitz->SetContourLevel(10,194);
  dalitz->SetContourLevel(11,213.4);
  dalitz->SetContourLevel(12,232.8);
  dalitz->SetContourLevel(13,252.2);
  dalitz->SetContourLevel(14,271.6);
  dalitz->SetContourLevel(15,291);
  dalitz->SetContourLevel(16,310.4);
  dalitz->SetContourLevel(17,329.8);
  dalitz->SetContourLevel(18,349.2);
  dalitz->SetContourLevel(19,368.6);
   
  TPaletteAxis *palette = new TPaletteAxis(0.6650743,1.01838,0.7393843,2.703474,dalitz);
  palette->SetLabelColor(1);
  palette->SetLabelFont(42);
  palette->SetLabelOffset(0.005);
  palette->SetLabelSize(0.035);
  palette->SetTitleOffset(1);
  palette->SetTitleSize(0.035);
  palette->SetFillColor(100);
  palette->SetFillStyle(0);
  dalitz->GetListOfFunctions()->Add(palette,"br");
   
  TPaveStats *ptstats = new TPaveStats(0.6097561,0.7480315,0.8130081,0.8622047,"brNDC");
  ptstats->SetName("stats");
  ptstats->SetBorderSize(1);
  ptstats->SetFillColor(0);
  ptstats->SetFillStyle(0);
  ptstats->SetLineColor(0);
  ptstats->SetTextAlign(12);
  ptstats->SetTextColor(0);
  ptstats->SetTextFont(42);
  TText *text = ptstats->AddText("dalitz");
  text->SetTextSize(0.01750656);
  text = ptstats->AddText("Entries = 374040 ");
  text = ptstats->AddText("Mean x = 0.3066");
  text = ptstats->AddText("Mean y =  1.777");
  text = ptstats->AddText("RMS x = 0.1349");
  text = ptstats->AddText("RMS y = 0.3324");
  ptstats->SetOptStat(1111);
  ptstats->SetOptFit(0);
  ptstats->Draw();
  dalitz->GetListOfFunctions()->Add(ptstats);
  ptstats->SetParent(dalitz);

  Int_t ci;   // for color index setting
  ci = TColor::GetColor("#000099");
  dalitz->SetLineColor(ci);
  dalitz->GetXaxis()->SetTitle("m^{2} (#pi^{0},#pi^{0})");
  dalitz->GetXaxis()->CenterTitle(true);
  dalitz->GetXaxis()->SetLabelFont(42);
  dalitz->GetXaxis()->SetLabelSize(0.05);
  dalitz->GetXaxis()->SetTitleSize(0.06);
  dalitz->GetXaxis()->SetTitleFont(42);
  dalitz->GetYaxis()->SetTitle("m^{2} (p, #pi^{0})");
  dalitz->GetYaxis()->CenterTitle(true);
  dalitz->GetYaxis()->SetNdivisions(506);
  dalitz->GetYaxis()->SetLabelFont(42);
  dalitz->GetYaxis()->SetLabelSize(0.05);
  dalitz->GetYaxis()->SetTitleSize(0.06);
  dalitz->GetYaxis()->SetTitleFont(42);
  dalitz->GetZaxis()->SetLabelFont(42);
  dalitz->GetZaxis()->SetLabelSize(0.035);
  dalitz->GetZaxis()->SetTitleSize(0.035);
  dalitz->GetZaxis()->SetTitleFont(42);
  dalitz->Draw("colz");
  tex = new TLatex(-0.104034,0.827287,"(b)");
  tex->SetTextSize(0.07086615);
  tex->SetLineWidth(2);
  tex->Draw();
  c1->Modified();
  c1->cd();
  c1->SetSelected(c1);
  c1->ToggleToolBar();
}


==> Figures/fig14050101_ratio.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Thu May  1 12:26:38 2014) by ROOT version5.32/00
   TCanvas *canv2 = new TCanvas("canv2", "canv2",403,277,900,500);
   gStyle->SetOptFit(1);
   canv2->Range(0,0,1,1);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.07,0.05,1,1);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetLeftMargin(0.025);
   pad->SetRightMargin(0.02325581);
   pad->SetTopMargin(0.03125);
   pad->SetBottomMargin(0.03333334);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0,0.6569444,0.262936,0.96875);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1,0.61,0.8,1.399);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetBottomMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.273973);
   gre->SetPointError(0,0,0.2488325);
   gre->SetPoint(1,0.075,1.001821);
   gre->SetPointError(1,0,0.07403433);
   gre->SetPoint(2,0.125,1.098873);
   gre->SetPointError(2,0,0.05520532);
   gre->SetPoint(3,0.175,0.9864322);
   gre->SetPointError(3,0,0.03838792);
   gre->SetPoint(4,0.225,1.025169);
   gre->SetPointError(4,0,0.03427423);
   gre->SetPoint(5,0.275,1.018609);
   gre->SetPointError(5,0,0.02976064);
   gre->SetPoint(6,0.325,0.9818928);
   gre->SetPointError(6,0,0.02650638);
   gre->SetPoint(7,0.375,1.031986);
   gre->SetPointError(7,0,0.02650187);
   gre->SetPoint(8,0.425,1.012799);
   gre->SetPointError(8,0,0.02515158);
   gre->SetPoint(9,0.475,1.022485);
   gre->SetPointError(9,0,0.02478084);
   gre->SetPoint(10,0.525,1.036546);
   gre->SetPointError(10,0,0.02529109);
   gre->SetPoint(11,0.575,0.9566998);
   gre->SetPointError(11,0,0.02331612);
   gre->SetPoint(12,0.625,0.9310109);
   gre->SetPointError(12,0,0.02463104);
   gre->SetPoint(13,0.675,0.9942092);
   gre->SetPointError(13,0,0.03279209);
   gre->SetPoint(14,0.725,0.8220339);
   gre->SetPointError(14,0,0.05540699);
   
   TH1F *Graph_Graph_Graph112 = new TH1F("Graph_Graph_Graph112","Correlation Function",100,0,0.795);
   Graph_Graph_Graph112->SetMinimum(0.6910091);
   Graph_Graph_Graph112->SetMaximum(1.598423);
   Graph_Graph_Graph112->SetDirectory(0);
   Graph_Graph_Graph112->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph112->SetLineColor(ci);
   Graph_Graph_Graph112->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph112->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph112->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph112->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph112->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph112->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph112->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph112->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph112->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph112->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph112->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph112->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph112);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(22.20768);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.067556);
   pol1->SetParError(0,0.02400833);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1600744);
   pol1->SetParError(1,0.05106616);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   TPaveStats *ptstats = new TPaveStats(0.3892298,0.6515241,0.9871321,0.9862675,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *text = ptstats->AddText("#chi^{2} / ndf = 22.21 / 13");
   text = ptstats->AddText("p0       = 1.068 #pm 0.02401 ");
   text = ptstats->AddText("p1       = -0.1601 #pm 0.05107 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.45E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0,0.3451389,0.262936,0.6569444);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.1,0.61,0.8,1.399);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0);
   pad_5->SetTopMargin(0);
   pad_5->SetBottomMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.365854);
   gre->SetPointError(0,0,0.2493153);
   gre->SetPoint(1,0.075,0.9054242);
   gre->SetPointError(1,0,0.05949498);
   gre->SetPoint(2,0.125,1.012829);
   gre->SetPointError(2,0,0.04548838);
   gre->SetPoint(3,0.175,1.020079);
   gre->SetPointError(3,0,0.03679191);
   gre->SetPoint(4,0.225,0.9948764);
   gre->SetPointError(4,0,0.02994084);
   gre->SetPoint(5,0.275,1.055825);
   gre->SetPointError(5,0,0.02823858);
   gre->SetPoint(6,0.325,0.9782271);
   gre->SetPointError(6,0,0.02371128);
   gre->SetPoint(7,0.375,0.9816088);
   gre->SetPointError(7,0,0.02235961);
   gre->SetPoint(8,0.425,1.018522);
   gre->SetPointError(8,0,0.02261729);
   gre->SetPoint(9,0.475,1.004318);
   gre->SetPointError(9,0,0.02158734);
   gre->SetPoint(10,0.525,1.03155);
   gre->SetPointError(10,0,0.02210588);
   gre->SetPoint(11,0.575,0.9827847);
   gre->SetPointError(11,0,0.02097919);
   gre->SetPoint(12,0.625,0.9878419);
   gre->SetPointError(12,0,0.02227937);
   gre->SetPoint(13,0.675,0.9816714);
   gre->SetPointError(13,0,0.02519411);
   gre->SetPoint(14,0.725,0.92607);
   gre->SetPointError(14,0,0.04533731);
   
   TH1F *Graph_Graph_Graph213 = new TH1F("Graph_Graph_Graph213","Correlation Function",100,0,0.795);
   Graph_Graph_Graph213->SetMinimum(0.7690052);
   Graph_Graph_Graph213->SetMaximum(1.692093);
   Graph_Graph_Graph213->SetDirectory(0);
   Graph_Graph_Graph213->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph213->SetLineColor(ci);
   Graph_Graph_Graph213->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph213->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph213->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph213->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph213->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph213->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph213->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph213->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph213->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph213->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph213->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph213->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph213);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.30933);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.019049);
   pol1->SetParError(0,0.02104374);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.04574098);
   pol1->SetParError(1,0.04422713);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3846657,0.6330494,0.9871321,0.9891594,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 16.31 / 13");
   text = ptstats->AddText("p0       = 1.019 #pm 0.02104 ");
   text = ptstats->AddText("p1       = -0.04574 #pm 0.04423 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.49E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0,0,0.262936,0.3451389);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.1,0.5223333,0.8,1.399);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.18018);
   gre->SetPointError(0,0,0.1890191);
   gre->SetPoint(1,0.075,0.9185464);
   gre->SetPointError(1,0,0.057146);
   gre->SetPoint(2,0.125,0.9994263);
   gre->SetPointError(2,0,0.04146716);
   gre->SetPoint(3,0.175,0.9368566);
   gre->SetPointError(3,0,0.03039579);
   gre->SetPoint(4,0.225,0.9276348);
   gre->SetPointError(4,0,0.02536115);
   gre->SetPoint(5,0.275,0.989897);
   gre->SetPointError(5,0,0.02393928);
   gre->SetPoint(6,0.325,0.9539421);
   gre->SetPointError(6,0,0.02106228);
   gre->SetPoint(7,0.375,1.001626);
   gre->SetPointError(7,0,0.02108856);
   gre->SetPoint(8,0.425,1.017005);
   gre->SetPointError(8,0,0.02065432);
   gre->SetPoint(9,0.475,1.00768);
   gre->SetPointError(9,0,0.01972068);
   gre->SetPoint(10,0.525,1.035297);
   gre->SetPointError(10,0,0.02009051);
   gre->SetPoint(11,0.575,1.042085);
   gre->SetPointError(11,0,0.02033809);
   gre->SetPoint(12,0.625,0.9970422);
   gre->SetPointError(12,0,0.02003368);
   gre->SetPoint(13,0.675,1.014993);
   gre->SetPointError(13,0,0.02276172);
   gre->SetPoint(14,0.725,1.001127);
   gre->SetPointError(14,0,0.04116154);
   
   TH1F *Graph_Graph_Graph314 = new TH1F("Graph_Graph_Graph314","Correlation Function",100,0,0.795);
   Graph_Graph_Graph314->SetMinimum(0.8106205);
   Graph_Graph_Graph314->SetMaximum(1.419979);
   Graph_Graph_Graph314->SetDirectory(0);
   Graph_Graph_Graph314->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph314->SetLineColor(ci);
   Graph_Graph_Graph314->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph314->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph314->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph314->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph314->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph314->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph314->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph314->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph314->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph314->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph314->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph314->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph314);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.04769);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9354978);
   pol1->SetParError(0,0.01856131);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1414802);
   pol1->SetParError(1,0.03942556);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3755374,0.6711019,0.9871321,0.992819,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 16.05 / 13");
   text = ptstats->AddText("p0       = 0.9355 #pm 0.01856 ");
   text = ptstats->AddText("p1       = 0.1415 #pm 0.03943 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.53E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.262936,0.6569444,0.5008721,0.96875);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.01,0.61,0.8,1.399);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetBottomMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.7596899);
   gre->SetPointError(0,0,0.1218064);
   gre->SetPoint(1,0.075,1.102515);
   gre->SetPointError(1,0,0.08267284);
   gre->SetPoint(2,0.125,1.063898);
   gre->SetPointError(2,0,0.05155455);
   gre->SetPoint(3,0.175,0.9936832);
   gre->SetPointError(3,0,0.03797918);
   gre->SetPoint(4,0.225,0.9811773);
   gre->SetPointError(4,0,0.03153931);
   gre->SetPoint(5,0.275,1.022089);
   gre->SetPointError(5,0,0.02912889);
   gre->SetPoint(6,0.325,0.9869655);
   gre->SetPointError(6,0,0.02590757);
   gre->SetPoint(7,0.375,1.013014);
   gre->SetPointError(7,0,0.02516382);
   gre->SetPoint(8,0.425,1.016192);
   gre->SetPointError(8,0,0.02451832);
   gre->SetPoint(9,0.475,1.021023);
   gre->SetPointError(9,0,0.02403873);
   gre->SetPoint(10,0.525,1.026282);
   gre->SetPointError(10,0,0.02407954);
   gre->SetPoint(11,0.575,1.021474);
   gre->SetPointError(11,0,0.0245221);
   gre->SetPoint(12,0.625,0.9613743);
   gre->SetPointError(12,0,0.0244873);
   gre->SetPoint(13,0.675,0.9210757);
   gre->SetPointError(13,0,0.02766271);
   gre->SetPoint(14,0.725,0.8611435);
   gre->SetPointError(14,0,0.05230152);
   
   TH1F *Graph_Graph_Graph415 = new TH1F("Graph_Graph_Graph415","Correlation Function",100,0,0.795);
   Graph_Graph_Graph415->SetMinimum(0.5831531);
   Graph_Graph_Graph415->SetMaximum(1.239918);
   Graph_Graph_Graph415->SetDirectory(0);
   Graph_Graph_Graph415->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph415->SetLineColor(ci);
   Graph_Graph_Graph415->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph415->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph415->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph415->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph415->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph415->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph415->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph415->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph415->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph415->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph415->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph415->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph415);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(24.30784);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.044432);
   pol1->SetParError(0,0.0228408);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.10658);
   pol1->SetParError(1,0.04844746);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3085765,0.6515241,0.9894753,0.9862675,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 24.31 / 13");
   text = ptstats->AddText("p0       = 1.044 #pm 0.02284 ");
   text = ptstats->AddText("p1       = -0.1066 #pm 0.04845 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.46E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.262936,0.3451389,0.5008721,0.6569444);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.01,0.61,0.8,1.399);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetLeftMargin(0);
   pad_6->SetRightMargin(0);
   pad_6->SetTopMargin(0);
   pad_6->SetBottomMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.9504132);
   gre->SetPointError(0,0,0.150947);
   gre->SetPoint(1,0.075,1.068146);
   gre->SetPointError(1,0,0.07286329);
   gre->SetPoint(2,0.125,1.099789);
   gre->SetPointError(2,0,0.04972773);
   gre->SetPoint(3,0.175,0.9620853);
   gre->SetPointError(3,0,0.03333315);
   gre->SetPoint(4,0.225,0.9629836);
   gre->SetPointError(4,0,0.02800371);
   gre->SetPoint(5,0.275,1.010465);
   gre->SetPointError(5,0,0.02607111);
   gre->SetPoint(6,0.325,0.9726002);
   gre->SetPointError(6,0,0.02295118);
   gre->SetPoint(7,0.375,1.003672);
   gre->SetPointError(7,0,0.02244594);
   gre->SetPoint(8,0.425,1.019786);
   gre->SetPointError(8,0,0.02206274);
   gre->SetPoint(9,0.475,0.9914369);
   gre->SetPointError(9,0,0.02071764);
   gre->SetPoint(10,0.525,1.031464);
   gre->SetPointError(10,0,0.02145236);
   gre->SetPoint(11,0.575,1.009466);
   gre->SetPointError(11,0,0.02106633);
   gre->SetPoint(12,0.625,1.003512);
   gre->SetPointError(12,0,0.02194669);
   gre->SetPoint(13,0.675,0.98002);
   gre->SetPointError(13,0,0.02407488);
   gre->SetPoint(14,0.725,0.9060403);
   gre->SetPointError(14,0,0.04135181);
   
   TH1F *Graph_Graph_Graph516 = new TH1F("Graph_Graph_Graph516","Correlation Function",100,0,0.795);
   Graph_Graph_Graph516->SetMinimum(0.7644612);
   Graph_Graph_Graph516->SetMaximum(1.184522);
   Graph_Graph_Graph516->SetDirectory(0);
   Graph_Graph_Graph516->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph516->SetLineColor(ci);
   Graph_Graph_Graph516->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph516->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph516->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph516->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph516->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph516->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph516->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph516->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph516->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph516->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph516->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph516->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph516);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.66992);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.006076);
   pol1->SetParError(0,0.02045664);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.01682683);
   pol1->SetParError(1,0.04299738);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3035328,0.6259272,0.9894753,0.9891594,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.67 / 13");
   text = ptstats->AddText("p0       = 1.006 #pm 0.02046 ");
   text = ptstats->AddText("p1       = -0.01683 #pm 0.043 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.50E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.262936,0,0.5008721,0.3451389);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(-0.01,0.5223333,0.8,1.399);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetLeftMargin(0);
   pad_10->SetRightMargin(0);
   pad_10->SetTopMargin(0);
   pad_10->SetFrameBorderMode(0);
   pad_10->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.9041096);
   gre->SetPointError(0,0,0.1318711);
   gre->SetPoint(1,0.075,0.9188192);
   gre->SetPointError(1,0,0.05663022);
   gre->SetPoint(2,0.125,0.975);
   gre->SetPointError(2,0,0.03953706);
   gre->SetPoint(3,0.175,0.913737);
   gre->SetPointError(3,0,0.02900009);
   gre->SetPoint(4,0.225,0.8841067);
   gre->SetPointError(4,0,0.02342265);
   gre->SetPoint(5,0.275,0.9761111);
   gre->SetPointError(5,0,0.02310081);
   gre->SetPoint(6,0.325,0.9323978);
   gre->SetPointError(6,0,0.02007654);
   gre->SetPoint(7,0.375,0.9868458);
   gre->SetPointError(7,0,0.02026474);
   gre->SetPoint(8,0.425,1.024017);
   gre->SetPointError(8,0,0.02046435);
   gre->SetPoint(9,0.475,1.020659);
   gre->SetPointError(9,0,0.0197142);
   gre->SetPoint(10,0.525,1.052331);
   gre->SetPointError(10,0,0.02015209);
   gre->SetPoint(11,0.575,1.008994);
   gre->SetPointError(11,0,0.01910935);
   gre->SetPoint(12,0.625,1.050426);
   gre->SetPointError(12,0,0.02098434);
   gre->SetPoint(13,0.675,1.053057);
   gre->SetPointError(13,0,0.02321539);
   gre->SetPoint(14,0.725,1.023669);
   gre->SetPointError(14,0,0.0409638);
   
   TH1F *Graph_Graph_Graph617 = new TH1F("Graph_Graph_Graph617","Correlation Function",100,0,0.795);
   Graph_Graph_Graph617->SetMinimum(0.7418352);
   Graph_Graph_Graph617->SetMaximum(1.106675);
   Graph_Graph_Graph617->SetDirectory(0);
   Graph_Graph_Graph617->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph617->SetLineColor(ci);
   Graph_Graph_Graph617->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph617->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph617->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph617->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph617->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph617->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph617->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph617->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph617->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph617->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph617->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph617->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph617);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(20.98993);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8792612);
   pol1->SetParError(0,0.01783998);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.267622);
   pol1->SetParError(1,0.03846095);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.2934454,0.6711019,0.9894753,0.992819,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 20.99 / 13");
   text = ptstats->AddText("p0       = 0.8793 #pm 0.01784 ");
   text = ptstats->AddText("p1       = 0.2676 #pm 0.03846 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.54E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_10->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.5008721,0.6569444,0.7388081,0.96875);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.01,0.61,0.8,1.399);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLeftMargin(0);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetBottomMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.170455);
   gre->SetPointError(0,0,0.2107989);
   gre->SetPoint(1,0.075,1.047368);
   gre->SetPointError(1,0,0.07540917);
   gre->SetPoint(2,0.125,1.072205);
   gre->SetPointError(2,0,0.05116236);
   gre->SetPoint(3,0.175,1.002336);
   gre->SetPointError(3,0,0.03751444);
   gre->SetPoint(4,0.225,0.9731043);
   gre->SetPointError(4,0,0.0304799);
   gre->SetPoint(5,0.275,1.051997);
   gre->SetPointError(5,0,0.02958387);
   gre->SetPoint(6,0.325,0.9728051);
   gre->SetPointError(6,0,0.02477092);
   gre->SetPoint(7,0.375,1.006632);
   gre->SetPointError(7,0,0.02432328);
   gre->SetPoint(8,0.425,1.02546);
   gre->SetPointError(8,0,0.02411256);
   gre->SetPoint(9,0.475,0.9962387);
   gre->SetPointError(9,0,0.02257648);
   gre->SetPoint(10,0.525,1.04804);
   gre->SetPointError(10,0,0.02393922);
   gre->SetPoint(11,0.575,0.9912877);
   gre->SetPointError(11,0,0.02269747);
   gre->SetPoint(12,0.625,0.9550106);
   gre->SetPointError(12,0,0.02316484);
   gre->SetPoint(13,0.675,0.956995);
   gre->SetPointError(13,0,0.02720828);
   gre->SetPoint(14,0.725,0.8986829);
   gre->SetPointError(14,0,0.05046837);
   
   TH1F *Graph_Graph_Graph718 = new TH1F("Graph_Graph_Graph718","Correlation Function",100,0,0.795);
   Graph_Graph_Graph718->SetMinimum(0.7949106);
   Graph_Graph_Graph718->SetMaximum(1.434557);
   Graph_Graph_Graph718->SetDirectory(0);
   Graph_Graph_Graph718->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph718->SetLineColor(ci);
   Graph_Graph_Graph718->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph718->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph718->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph718->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph718->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph718->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph718->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph718->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph718->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph718->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph718->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph718->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph718);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.26543);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.047298);
   pol1->SetParError(0,0.022489);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1107455);
   pol1->SetParError(1,0.04741563);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3223592,0.6444019,0.9881269,0.9862675,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.27 / 13");
   text = ptstats->AddText("p0       = 1.047 #pm 0.02249 ");
   text = ptstats->AddText("p1       = -0.1107 #pm 0.04742 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.47E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.5008721,0.3451389,0.7388081,0.6569444);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.01,0.6050012,0.801449,1.399);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetLeftMargin(0);
   pad_7->SetRightMargin(0.001785702);
   pad_7->SetTopMargin(0);
   pad_7->SetBottomMargin(0.006295728);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.180952);
   gre->SetPointError(0,0,0.1944528);
   gre->SetPoint(1,0.075,0.9326146);
   gre->SetPointError(1,0,0.06001072);
   gre->SetPoint(2,0.125,1.027725);
   gre->SetPointError(2,0,0.04448235);
   gre->SetPoint(3,0.175,0.9890838);
   gre->SetPointError(3,0,0.03388812);
   gre->SetPoint(4,0.225,0.9461599);
   gre->SetPointError(4,0,0.02687467);
   gre->SetPoint(5,0.275,0.962556);
   gre->SetPointError(5,0,0.02393683);
   gre->SetPoint(6,0.325,0.9837876);
   gre->SetPointError(6,0,0.02280626);
   gre->SetPoint(7,0.375,0.9958605);
   gre->SetPointError(7,0,0.02177938);
   gre->SetPoint(8,0.425,1.017397);
   gre->SetPointError(8,0,0.02151849);
   gre->SetPoint(9,0.475,0.9986138);
   gre->SetPointError(9,0,0.02036904);
   gre->SetPoint(10,0.525,1.026051);
   gre->SetPointError(10,0,0.02077616);
   gre->SetPoint(11,0.575,1.057634);
   gre->SetPointError(11,0,0.02181565);
   gre->SetPoint(12,0.625,0.9872404);
   gre->SetPointError(12,0,0.02087311);
   gre->SetPoint(13,0.675,0.995321);
   gre->SetPointError(13,0,0.02360322);
   gre->SetPoint(14,0.725,0.9602524);
   gre->SetPointError(14,0,0.04206366);
   
   TH1F *Graph_Graph_Graph819 = new TH1F("Graph_Graph_Graph819","Correlation Function",100,0,0.795);
   Graph_Graph_Graph819->SetMinimum(0.8223237);
   Graph_Graph_Graph819->SetMaximum(1.425685);
   Graph_Graph_Graph819->SetDirectory(0);
   Graph_Graph_Graph819->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph819->SetLineColor(ci);
   Graph_Graph_Graph819->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph819->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph819->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph819->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph819->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph819->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph819->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph819->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph819->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph819->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph819->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph819->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph819);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.18211);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9670803);
   pol1->SetParError(0,0.01960687);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.07074088);
   pol1->SetParError(1,0.04150978);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3173155,0.6401716,0.9881269,0.9891594,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 17.18 / 13");
   text = ptstats->AddText("p0       = 0.9671 #pm 0.01961 ");
   text = ptstats->AddText("p1       = 0.07074 #pm 0.04151 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.51E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_11
   pad_11 = new TPad("pad_11", "pad_11",0.5008721,0,0.7388081,0.3451389);
   pad_11->Draw();
   pad_11->cd();
   pad_11->Range(-0.01,0.5223333,0.8,1.399);
   pad_11->SetFillColor(0);
   pad_11->SetBorderMode(0);
   pad_11->SetBorderSize(2);
   pad_11->SetLeftMargin(0);
   pad_11->SetRightMargin(0);
   pad_11->SetTopMargin(0);
   pad_11->SetFrameBorderMode(0);
   pad_11->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.056);
   gre->SetPointError(0,0,0.1621425);
   gre->SetPoint(1,0.075,0.9083333);
   gre->SetPointError(1,0,0.05518877);
   gre->SetPoint(2,0.125,0.998913);
   gre->SetPointError(2,0,0.04034207);
   gre->SetPoint(3,0.175,0.9111884);
   gre->SetPointError(3,0,0.02850975);
   gre->SetPoint(4,0.225,0.9099664);
   gre->SetPointError(4,0,0.02397294);
   gre->SetPoint(5,0.275,0.968661);
   gre->SetPointError(5,0,0.02250858);
   gre->SetPoint(6,0.325,0.930848);
   gre->SetPointError(6,0,0.01973436);
   gre->SetPoint(7,0.375,1.006343);
   gre->SetPointError(7,0,0.0204466);
   gre->SetPoint(8,0.425,0.9813317);
   gre->SetPointError(8,0,0.019022);
   gre->SetPoint(9,0.475,1.020846);
   gre->SetPointError(9,0,0.01934304);
   gre->SetPoint(10,0.525,1.022804);
   gre->SetPointError(10,0,0.01903751);
   gre->SetPoint(11,0.575,1.051627);
   gre->SetPointError(11,0,0.01979443);
   gre->SetPoint(12,0.625,1.044751);
   gre->SetPointError(12,0,0.02040271);
   gre->SetPoint(13,0.675,1.054634);
   gre->SetPointError(13,0,0.02275492);
   gre->SetPoint(14,0.725,1.007878);
   gre->SetPointError(14,0,0.0386854);
   
   TH1F *Graph_Graph_Graph920 = new TH1F("Graph_Graph_Graph920","Correlation Function",100,0,0.795);
   Graph_Graph_Graph920->SetMinimum(0.8166448);
   Graph_Graph_Graph920->SetMaximum(1.254642);
   Graph_Graph_Graph920->SetDirectory(0);
   Graph_Graph_Graph920->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph920->SetLineColor(ci);
   Graph_Graph_Graph920->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph920->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph920->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph920->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph920->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph920->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph920->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph920->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph920->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph920->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph920->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph920->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph920);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.50235);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8857009);
   pol1->SetParError(0,0.01773092);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.252944);
   pol1->SetParError(1,0.03809395);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3122718,0.6839706,0.9881269,0.992819,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf =  17.5 / 13");
   text = ptstats->AddText("p0       = 0.8857 #pm 0.01773 ");
   text = ptstats->AddText("p1       = 0.2529 #pm 0.03809 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.55E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_11->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.7388081,0.6569444,0.9767442,0.96875);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.01,0.61,0.8,1.399);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetLeftMargin(0);
   pad_4->SetRightMargin(0);
   pad_4->SetTopMargin(0);
   pad_4->SetBottomMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.114583);
   gre->SetPointError(0,0,0.193627);
   gre->SetPoint(1,0.075,1.082902);
   gre->SetPointError(1,0,0.07694797);
   gre->SetPoint(2,0.125,1.114042);
   gre->SetPointError(2,0,0.05281979);
   gre->SetPoint(3,0.175,0.9955377);
   gre->SetPointError(3,0,0.03645202);
   gre->SetPoint(4,0.225,0.9704978);
   gre->SetPointError(4,0,0.02961663);
   gre->SetPoint(5,0.275,1.053999);
   gre->SetPointError(5,0,0.02888586);
   gre->SetPoint(6,0.325,0.9634171);
   gre->SetPointError(6,0,0.02380727);
   gre->SetPoint(7,0.375,0.9983495);
   gre->SetPointError(7,0,0.02342314);
   gre->SetPoint(8,0.425,1.006571);
   gre->SetPointError(8,0,0.02290105);
   gre->SetPoint(9,0.475,0.9983793);
   gre->SetPointError(9,0,0.0220207);
   gre->SetPoint(10,0.525,1.029917);
   gre->SetPointError(10,0,0.02269764);
   gre->SetPoint(11,0.575,1);
   gre->SetPointError(11,0,0.02219119);
   gre->SetPoint(12,0.625,0.9946642);
   gre->SetPointError(12,0,0.02338973);
   gre->SetPoint(13,0.675,0.9592462);
   gre->SetPointError(13,0,0.02568062);
   gre->SetPoint(14,0.725,0.8868581);
   gre->SetPointError(14,0,0.04626985);
   
   TH1F *Graph_Graph_Graph1021 = new TH1F("Graph_Graph_Graph1021","Correlation Function",100,0,0.795);
   Graph_Graph_Graph1021->SetMinimum(0.7938261);
   Graph_Graph_Graph1021->SetMaximum(1.354973);
   Graph_Graph_Graph1021->SetDirectory(0);
   Graph_Graph_Graph1021->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1021->SetLineColor(ci);
   Graph_Graph_Graph1021->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph1021->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1021->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1021->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph1021->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph1021->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1021->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1021->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph1021->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph1021->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1021->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1021->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph1021);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(19.8151);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.036808);
   pol1->SetParError(0,0.02194956);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.08665806);
   pol1->SetParError(1,0.04618891);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3462292,0.6444019,0.9867785,0.9862675,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 19.82 / 13");
   text = ptstats->AddText("p0       = 1.037 #pm 0.02195 ");
   text = ptstats->AddText("p1       = -0.08666 #pm 0.04619 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.48E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.7388081,0.3451389,0.9767442,0.6569444);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.01,0.61,0.8,1.399);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetLeftMargin(0);
   pad_8->SetRightMargin(0);
   pad_8->SetTopMargin(0);
   pad_8->SetBottomMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.007752);
   gre->SetPointError(0,0,0.1534836);
   gre->SetPoint(1,0.075,0.9213918);
   gre->SetPointError(1,0,0.05809827);
   gre->SetPoint(2,0.125,1.008939);
   gre->SetPointError(2,0,0.04259782);
   gre->SetPoint(3,0.175,0.9792593);
   gre->SetPointError(3,0,0.032757);
   gre->SetPoint(4,0.225,0.8976914);
   gre->SetPointError(4,0,0.02469444);
   gre->SetPoint(5,0.275,0.9755516);
   gre->SetPointError(5,0,0.0239216);
   gre->SetPoint(6,0.325,0.9842762);
   gre->SetPointError(6,0,0.02234682);
   gre->SetPoint(7,0.375,1.00806);
   gre->SetPointError(7,0,0.02170802);
   gre->SetPoint(8,0.425,1.005955);
   gre->SetPointError(8,0,0.02072637);
   gre->SetPoint(9,0.475,1.031451);
   gre->SetPointError(9,0,0.02078466);
   gre->SetPoint(10,0.525,1.020773);
   gre->SetPointError(10,0,0.02014038);
   gre->SetPoint(11,0.575,1.03631);
   gre->SetPointError(11,0,0.02069329);
   gre->SetPoint(12,0.625,1.000995);
   gre->SetPointError(12,0,0.02066312);
   gre->SetPoint(13,0.675,0.9994722);
   gre->SetPointError(13,0,0.02296374);
   gre->SetPoint(14,0.725,0.9879808);
   gre->SetPointError(14,0,0.04203502);
   
   TH1F *Graph_Graph_Graph1122 = new TH1F("Graph_Graph_Graph1122","Correlation Function",100,0,0.795);
   Graph_Graph_Graph1122->SetMinimum(0.8235716);
   Graph_Graph_Graph1122->SetMaximum(1.191932);
   Graph_Graph_Graph1122->SetDirectory(0);
   Graph_Graph_Graph1122->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph1122->SetLineColor(ci);
   Graph_Graph_Graph1122->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph1122->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1122->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1122->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph1122->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph1122->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1122->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1122->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph1122->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph1122->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph1122->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph1122->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph1122);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.7878);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9452598);
   pol1->SetParError(0,0.01891905);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1194272);
   pol1->SetParError(1,0.04015488);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3411855,0.6401716,0.9867785,0.9891594,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.79 / 13");
   text = ptstats->AddText("p0       = 0.9453 #pm 0.01892 ");
   text = ptstats->AddText("p1       = 0.1194 #pm 0.04015 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.52E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_12
   pad_12 = new TPad("pad_12", "pad_12",0.7388081,0,0.9767442,0.3451389);
   pad_12->Draw();
   pad_12->cd();
   pad_12->Range(-0.01,0.5223333,0.8,1.399);
   pad_12->SetFillColor(0);
   pad_12->SetBorderMode(0);
   pad_12->SetBorderSize(2);
   pad_12->SetLeftMargin(0);
   pad_12->SetRightMargin(0);
   pad_12->SetTopMargin(0);
   pad_12->SetFrameBorderMode(0);
   pad_12->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   pad_12->Modified();
   pad->cd();
   pad->Modified();
   canv2->cd();
      tex = new TLatex(0.5,0.025,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(82);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.04,0.15,"N_{data}(Q)/N_{mixing}(Q) (a.u.)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(82);
   tex->SetTextSize(0.06);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
}


==> Figures/fig14050102_ecVSsl.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Fri May 23 20:46:36 2014) by ROOT version5.34/09
   TCanvas *c = new TCanvas("c", "c",252,421,477,481);
   c->Range(0.4179908,-0.3861648,0.5679631,0.3896699);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetLeftMargin(0.1467552);
   c->SetRightMargin(0.05309734);
   c->SetTopMargin(0.04107143);
   c->SetBottomMargin(0.1589286);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(11);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.45,-0.160074);
   gre->SetPointError(0,0,0.0510662);
   gre->SetPoint(1,0.46,-0.10658);
   gre->SetPointError(1,0,0.0484475);
   gre->SetPoint(2,0.47,-0.110745);
   gre->SetPointError(2,0,0.0474156);
   gre->SetPoint(3,0.48,-0.0866581);
   gre->SetPointError(3,0,0.0461889);
   gre->SetPoint(4,0.49,-0.045741);
   gre->SetPointError(4,0,0.0442271);
   gre->SetPoint(5,0.5,-0.0168268);
   gre->SetPointError(5,0,0.0429974);
   gre->SetPoint(6,0.51,0.0707409);
   gre->SetPointError(6,0,0.0415098);
   gre->SetPoint(7,0.52,0.119427);
   gre->SetPointError(7,0,0.0401549);
   gre->SetPoint(8,0.53,0.14148);
   gre->SetPointError(8,0,0.0394256);
   gre->SetPoint(9,0.54,0.267622);
   gre->SetPointError(9,0,0.038461);
   gre->SetPoint(10,0.55,0.252944);
   gre->SetPointError(10,0,0.038094);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph13511 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph13511","",100,0.44,0.56);
   Graph_Graph_Graph_Graph_Graph_Graph13511->SetMinimum(-0.2628625);
   Graph_Graph_Graph_Graph_Graph_Graph13511->SetMaximum(0.3578053);
   Graph_Graph_Graph_Graph_Graph_Graph13511->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph13511->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph13511->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetTitle("Pion Energy Cut (#times E_{#gamma})");
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->CenterTitle(true);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetTitle("Slope");
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph13511->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph13511);
   
   
   TF1 *pol3 = new TF1("pol3","pol3",0.44,0.56);
   pol3->SetFillColor(19);
   pol3->SetFillStyle(0);
   pol3->SetLineColor(2);
   pol3->SetLineWidth(2);
   pol3->SetChisquare(2.980963);
   pol3->SetNDF(7);
   pol3->GetXaxis()->SetLabelFont(42);
   pol3->GetXaxis()->SetLabelSize(0.035);
   pol3->GetXaxis()->SetTitleSize(0.035);
   pol3->GetXaxis()->SetTitleFont(42);
   pol3->GetYaxis()->SetLabelFont(42);
   pol3->GetYaxis()->SetLabelSize(0.035);
   pol3->GetYaxis()->SetTitleSize(0.035);
   pol3->GetYaxis()->SetTitleFont(42);
   pol3->SetParameter(0,55.54116);
   pol3->SetParError(0,69.46862);
   pol3->SetParLimits(0,0,0);
   pol3->SetParameter(1,-331.1978);
   pol3->SetParError(1,417.2329);
   pol3->SetParLimits(1,0,0);
   pol3->SetParameter(2,648.069);
   pol3->SetParError(2,833.6056);
   pol3->SetParLimits(2,0,0);
   pol3->SetParameter(3,-415.635);
   pol3->SetParError(3,554.0464);
   pol3->SetParLimits(3,0,0);
   gre->GetListOfFunctions()->Add(pol3);
   gre->Draw("ap");
   


   gre = new TGraphErrors(11);
   gre->SetName("Graph");
   gre->SetTitle("Fitted line with .95 conf. band");
   gre->SetFillColor(2);
   gre->SetFillStyle(4000);
   gre->SetLineColor(2);
   gre->SetPoint(0,0.4496979,-0.1360722);
   gre->SetPointError(0,0,0.06853818);
   gre->SetPoint(1,0.4598812,-0.1324212);
   gre->SetPointError(1,0,0.04026031);
   gre->SetPoint(2,0.4698331,-0.1141663);
   gre->SetPointError(2,0,0.03784614);
   gre->SetPoint(3,0.4795535,-0.0831329);
   gre->SetPointError(3,0,0.03801184);
   gre->SetPoint(4,0.4897368,-0.04297204);
   gre->SetPointError(4,0,0.0341976);
   gre->SetPoint(5,0.4996887,0.009967273);
   gre->SetPointError(5,0,0.03038015);
   gre->SetPoint(6,0.509872,0.06290659);
   gre->SetPointError(6,0,0.03102822);
   gre->SetPoint(7,0.5198239,0.1176714);
   gre->SetPointError(7,0,0.0338758);
   gre->SetPoint(8,0.5295443,0.1742617);
   gre->SetPointError(8,0,0.03353283);
   gre->SetPoint(9,0.5397276,0.2253755);
   gre->SetPointError(9,0,0.03228096);
   gre->SetPoint(10,0.5499109,0.2746638);
   gre->SetPointError(10,0,0.05282319);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph24622 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph24622","Fitted line with .95 conf. band",100,0.44,0.56);
   Graph_Graph_Graph_Graph_Graph_Graph24622->SetMinimum(-0.2603501);
   Graph_Graph_Graph_Graph_Graph_Graph24622->SetMaximum(0.3779825);
   Graph_Graph_Graph_Graph_Graph_Graph24622->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph24622->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph24622->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph24622->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph24622);
   
   gre->Draw("e3 ");


   TF1 *fun = new TF1("fun","0",-100,100);
   fun->SetFillColor(19);
   fun->SetFillStyle(0);
   fun->SetLineColor(4);
   fun->SetLineWidth(2);
   fun->GetXaxis()->SetLabelFont(42);
   fun->GetXaxis()->SetLabelSize(0.035);
   fun->GetXaxis()->SetTitleSize(0.035);
   fun->GetXaxis()->SetTitleFont(42);
   fun->GetYaxis()->SetLabelFont(42);
   fun->GetYaxis()->SetLabelSize(0.035);
   fun->GetYaxis()->SetTitleSize(0.035);
   fun->GetYaxis()->SetTitleFont(42);
   fun->Draw("lSAME");

   TLine *line = new TLine(0.499,0.1,0.499,-0.02865426);
   line->SetLineColor(4);
   line->Draw();
   line = new TLine(0.493,0.05,0.492977,-0.04892548);
   line->SetLineColor(4);
   line->Draw();
   line = new TLine(0.505,0.15,0.5047803,-0.01759723);
   line->SetLineColor(4);
   line->Draw();
   TLatex *   tex = new TLatex(0.487191,0.1021872,"0.499");
   tex->SetTextColor(4);
   tex->SetTextSize(0.04750594);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4811736,0.04874493,"0.493");
   tex->SetTextColor(4);
   tex->SetTextSize(0.04750594);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4927455,0.1537867,"0.505");
   tex->SetTextColor(4);
   tex->SetTextSize(0.04750594);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
   c->ToggleToolBar();
}


==> Figures/fig14050604_EpiVSm3_egm1100MeV.C <==
{
//=========Macro generated from canvas: c/c
//=========  (Tue May 20 11:08:27 2014) by ROOT version5.34/09
   TCanvas *c = new TCanvas("c", "c",979,330,466,386);
   gStyle->SetOptFit(1);
   c->Range(708,0.214525,1308,0.609025);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetGridx();
   c->SetGridy();
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.15);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TGraphErrors *gre = new TGraphErrors(9);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,838,0.557);
   gre->SetPointError(0,0,0.006);
   gre->SetPoint(1,888,0.538);
   gre->SetPointError(1,0,0.007);
   gre->SetPoint(2,938,0.499);
   gre->SetPointError(2,0,0.006);
   gre->SetPoint(3,988,0.46);
   gre->SetPointError(3,0,0.02);
   gre->SetPoint(4,1038,0.428);
   gre->SetPointError(4,0,0.007);
   gre->SetPoint(5,1088,0.4);
   gre->SetPointError(5,0,0.01);
   gre->SetPoint(6,1138,0.38);
   gre->SetPointError(6,0,0.01);
   gre->SetPoint(7,1188,0.334);
   gre->SetPointError(7,0,0.008);
   gre->SetPoint(8,1238,0.31);
   gre->SetPointError(8,0,0.01);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph12111 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph12111","",100,798,1278);
   Graph_Graph_Graph_Graph_Graph_Graph12111->SetMinimum(0.2737);
   Graph_Graph_Graph_Graph_Graph_Graph12111->SetMaximum(0.5893);
   Graph_Graph_Graph_Graph_Graph_Graph12111->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph12111->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph_Graph_Graph12111->SetLineColor(ci);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetTitle("Third Particle Mass (MeV)");
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->CenterTitle(true);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetTitle("Best Pion Energy Cut (#times E_{#gamma})");
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->CenterTitle(true);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetTitleSize(0.07);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph_Graph_Graph12111->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph12111);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",798,1278);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(4.273474);
   pol1->SetNDF(7);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.095024);
   pol1->SetParError(0,0.02011552);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.0006368925);
   pol1->SetParError(1,1.996831e-05);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   TPaveStats *ptstats = new TPaveStats(0.534632,0.7181818,0.987013,0.9909091,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.04411764);
   TText *text = ptstats->AddText("#chi^{2} / ndf = 4.273 / 7");
   text = ptstats->AddText("p0       = 1.095 #pm 0.02012 ");
   text = ptstats->AddText("p1       = -0.0006369 #pm 1.997e-05 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("ap");
      tex = new TLatex(1108,0.4567364,"fit=p0+p1#bulletx");
   tex->SetTextColor(2);
   tex->SetTextSize(0.05882353);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(815.5758,0.3072717,"E_{#gamma}=1100MeV");
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06622516);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
   c->ToggleToolBar();
}


==> Figures/fig14050605_mX.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Sat Mar 12 11:39:01 2016) by ROOT version5.34/05
   TCanvas *c1 = new TCanvas("c1", "c1",187,174,427,538);
   c1->Range(0.04026195,-101.64,1.746463,526.68);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLeftMargin(0.1756757);
   c1->SetRightMargin(0.05067568);
   c1->SetTopMargin(0.08455882);
   c1->SetBottomMargin(0.1617647);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","missing mass ",200,0,2);
   hmmdt->SetBinContent(45,1);
   hmmdt->SetBinContent(55,1);
   hmmdt->SetBinContent(58,1);
   hmmdt->SetBinContent(61,4);
   hmmdt->SetBinContent(62,1);
   hmmdt->SetBinContent(63,2);
   hmmdt->SetBinContent(64,4);
   hmmdt->SetBinContent(65,6);
   hmmdt->SetBinContent(66,3);
   hmmdt->SetBinContent(67,3);
   hmmdt->SetBinContent(68,9);
   hmmdt->SetBinContent(69,7);
   hmmdt->SetBinContent(70,11);
   hmmdt->SetBinContent(71,13);
   hmmdt->SetBinContent(72,15);
   hmmdt->SetBinContent(73,15);
   hmmdt->SetBinContent(74,22);
   hmmdt->SetBinContent(75,22);
   hmmdt->SetBinContent(76,31);
   hmmdt->SetBinContent(77,34);
   hmmdt->SetBinContent(78,42);
   hmmdt->SetBinContent(79,48);
   hmmdt->SetBinContent(80,62);
   hmmdt->SetBinContent(81,75);
   hmmdt->SetBinContent(82,85);
   hmmdt->SetBinContent(83,122);
   hmmdt->SetBinContent(84,115);
   hmmdt->SetBinContent(85,157);
   hmmdt->SetBinContent(86,170);
   hmmdt->SetBinContent(87,239);
   hmmdt->SetBinContent(88,242);
   hmmdt->SetBinContent(89,272);
   hmmdt->SetBinContent(90,305);
   hmmdt->SetBinContent(91,288);
   hmmdt->SetBinContent(92,363);
   hmmdt->SetBinContent(93,398);
   hmmdt->SetBinContent(94,386);
   hmmdt->SetBinContent(95,394);
   hmmdt->SetBinContent(96,433);
   hmmdt->SetBinContent(97,439);
   hmmdt->SetBinContent(98,451);
   hmmdt->SetBinContent(99,439);
   hmmdt->SetBinContent(100,420);
   hmmdt->SetBinContent(101,411);
   hmmdt->SetBinContent(102,357);
   hmmdt->SetBinContent(103,378);
   hmmdt->SetBinContent(104,320);
   hmmdt->SetBinContent(105,273);
   hmmdt->SetBinContent(106,261);
   hmmdt->SetBinContent(107,215);
   hmmdt->SetBinContent(108,220);
   hmmdt->SetBinContent(109,185);
   hmmdt->SetBinContent(110,188);
   hmmdt->SetBinContent(111,178);
   hmmdt->SetBinContent(112,186);
   hmmdt->SetBinContent(113,171);
   hmmdt->SetBinContent(114,167);
   hmmdt->SetBinContent(115,175);
   hmmdt->SetBinContent(116,178);
   hmmdt->SetBinContent(117,183);
   hmmdt->SetBinContent(118,200);
   hmmdt->SetBinContent(119,179);
   hmmdt->SetBinContent(120,239);
   hmmdt->SetBinContent(121,189);
   hmmdt->SetBinContent(122,205);
   hmmdt->SetBinContent(123,190);
   hmmdt->SetBinContent(124,220);
   hmmdt->SetBinContent(125,210);
   hmmdt->SetBinContent(126,208);
   hmmdt->SetBinContent(127,160);
   hmmdt->SetBinContent(128,191);
   hmmdt->SetBinContent(129,182);
   hmmdt->SetBinContent(130,189);
   hmmdt->SetBinContent(131,186);
   hmmdt->SetBinContent(132,160);
   hmmdt->SetBinContent(133,132);
   hmmdt->SetBinContent(134,126);
   hmmdt->SetBinContent(135,127);
   hmmdt->SetBinContent(136,112);
   hmmdt->SetBinContent(137,95);
   hmmdt->SetBinContent(138,82);
   hmmdt->SetBinContent(139,68);
   hmmdt->SetBinContent(140,47);
   hmmdt->SetBinContent(141,43);
   hmmdt->SetBinContent(142,30);
   hmmdt->SetBinContent(143,29);
   hmmdt->SetBinContent(144,21);
   hmmdt->SetBinContent(145,7);
   hmmdt->SetBinContent(146,4);
   hmmdt->SetBinContent(147,3);
   hmmdt->SetBinContent(148,1);
   hmmdt->SetBinContent(149,1);
   hmmdt->SetEntries(14032);
   hmmdt->SetStats(0);
   hmmdt->SetFillColor(1);
   hmmdt->SetFillStyle(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetTitle("Missing Mass (GeV)");
   hmmdt->GetXaxis()->SetRange(35,166);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.06);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->SetTitle("Counts");
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(509);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.06);
   hmmdt->GetYaxis()->SetTitleSize(0.08);
   hmmdt->GetYaxis()->SetTitleOffset(1.05);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TPaveText *pt = new TPaveText(0.368592,0.9342405,0.631408,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   TLatex *   tex = new TLatex(1.052608,417.7712,"#gamma p #rightarrow 2#pi^{0}X");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06666667);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4270008,36.5904,"(b)");
   tex->SetTextSize(0.06666667);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> Figures/fig14052003.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Sat May  9 19:48:14 2015) by ROOT version5.34/05
   TCanvas *canv1 = new TCanvas("canv1", "canv1",209,228,700,230);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.02,0.1,1,1);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetLeftMargin(0.01111111);
   pad->SetRightMargin(0.01020408);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0,0,0.1198539,0.9);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(0.54,-2965.833,1.54,26692.5);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1D *hmmdt__1 = new TH1D("hmmdt__1","",200,0,2);
   hmmdt__1->SetBinContent(60,1);
   hmmdt__1->SetBinContent(61,1);
   hmmdt__1->SetBinContent(66,2);
   hmmdt__1->SetBinContent(67,7);
   hmmdt__1->SetBinContent(68,7);
   hmmdt__1->SetBinContent(69,33);
   hmmdt__1->SetBinContent(70,42);
   hmmdt__1->SetBinContent(71,71);
   hmmdt__1->SetBinContent(72,105);
   hmmdt__1->SetBinContent(73,194);
   hmmdt__1->SetBinContent(74,278);
   hmmdt__1->SetBinContent(75,417);
   hmmdt__1->SetBinContent(76,601);
   hmmdt__1->SetBinContent(77,883);
   hmmdt__1->SetBinContent(78,1244);
   hmmdt__1->SetBinContent(79,1736);
   hmmdt__1->SetBinContent(80,2218);
   hmmdt__1->SetBinContent(81,3040);
   hmmdt__1->SetBinContent(82,3763);
   hmmdt__1->SetBinContent(83,5015);
   hmmdt__1->SetBinContent(84,6261);
   hmmdt__1->SetBinContent(85,7523);
   hmmdt__1->SetBinContent(86,8848);
   hmmdt__1->SetBinContent(87,10426);
   hmmdt__1->SetBinContent(88,11932);
   hmmdt__1->SetBinContent(89,13148);
   hmmdt__1->SetBinContent(90,14637);
   hmmdt__1->SetBinContent(91,16082);
   hmmdt__1->SetBinContent(92,16676);
   hmmdt__1->SetBinContent(93,17235);
   hmmdt__1->SetBinContent(94,17795);
   hmmdt__1->SetBinContent(95,17312);
   hmmdt__1->SetBinContent(96,16680);
   hmmdt__1->SetBinContent(97,16201);
   hmmdt__1->SetBinContent(98,15140);
   hmmdt__1->SetBinContent(99,13988);
   hmmdt__1->SetBinContent(100,12394);
   hmmdt__1->SetBinContent(101,11001);
   hmmdt__1->SetBinContent(102,10035);
   hmmdt__1->SetBinContent(103,8400);
   hmmdt__1->SetBinContent(104,7300);
   hmmdt__1->SetBinContent(105,6390);
   hmmdt__1->SetBinContent(106,5328);
   hmmdt__1->SetBinContent(107,4784);
   hmmdt__1->SetBinContent(108,4356);
   hmmdt__1->SetBinContent(109,4117);
   hmmdt__1->SetBinContent(110,3968);
   hmmdt__1->SetBinContent(111,4014);
   hmmdt__1->SetBinContent(112,4170);
   hmmdt__1->SetBinContent(113,4346);
   hmmdt__1->SetBinContent(114,4599);
   hmmdt__1->SetBinContent(115,5093);
   hmmdt__1->SetBinContent(116,5240);
   hmmdt__1->SetBinContent(117,5576);
   hmmdt__1->SetBinContent(118,5863);
   hmmdt__1->SetBinContent(119,5902);
   hmmdt__1->SetBinContent(120,5943);
   hmmdt__1->SetBinContent(121,5815);
   hmmdt__1->SetBinContent(122,5749);
   hmmdt__1->SetBinContent(123,5601);
   hmmdt__1->SetBinContent(124,5335);
   hmmdt__1->SetBinContent(125,5036);
   hmmdt__1->SetBinContent(126,4529);
   hmmdt__1->SetBinContent(127,4023);
   hmmdt__1->SetBinContent(128,3681);
   hmmdt__1->SetBinContent(129,3242);
   hmmdt__1->SetBinContent(130,2817);
   hmmdt__1->SetBinContent(131,2373);
   hmmdt__1->SetBinContent(132,2029);
   hmmdt__1->SetBinContent(133,1701);
   hmmdt__1->SetBinContent(134,1310);
   hmmdt__1->SetBinContent(135,1069);
   hmmdt__1->SetBinContent(136,887);
   hmmdt__1->SetBinContent(137,632);
   hmmdt__1->SetBinContent(138,497);
   hmmdt__1->SetBinContent(139,429);
   hmmdt__1->SetBinContent(140,295);
   hmmdt__1->SetBinContent(141,213);
   hmmdt__1->SetBinContent(142,147);
   hmmdt__1->SetBinContent(143,97);
   hmmdt__1->SetBinContent(144,71);
   hmmdt__1->SetBinContent(145,31);
   hmmdt__1->SetMaximum(26692.5);
   hmmdt__1->SetEntries(425970);
   hmmdt__1->SetDirectory(0);
   hmmdt__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hmmdt__1->SetLineColor(ci);
   hmmdt__1->GetXaxis()->SetRange(65,154);
   hmmdt__1->GetXaxis()->CenterTitle(true);
   hmmdt__1->GetXaxis()->SetNdivisions(505);
   hmmdt__1->GetXaxis()->SetLabelFont(132);
   hmmdt__1->GetXaxis()->SetLabelSize(0.12);
   hmmdt__1->GetXaxis()->SetTitleSize(0.07);
   hmmdt__1->GetXaxis()->SetTitleFont(132);
   hmmdt__1->GetYaxis()->CenterTitle(true);
   hmmdt__1->GetYaxis()->SetNdivisions(505);
   hmmdt__1->GetYaxis()->SetLabelFont(132);
   hmmdt__1->GetYaxis()->SetLabelSize(0.1);
   hmmdt__1->GetYaxis()->SetTitleSize(0.07);
   hmmdt__1->GetYaxis()->SetTitleFont(132);
   hmmdt__1->GetZaxis()->SetLabelFont(132);
   hmmdt__1->GetZaxis()->SetLabelSize(0.035);
   hmmdt__1->GetZaxis()->SetTitleSize(0.035);
   hmmdt__1->GetZaxis()->SetTitleFont(132);
   hmmdt__1->Draw("");
   
   TH1D *hmmem__2 = new TH1D("hmmem__2","missing mass ",200,0,2);
   hmmem__2->SetBinContent(61,1.889362);
   hmmem__2->SetBinContent(67,5.668086);
   hmmem__2->SetBinContent(68,11.33617);
   hmmem__2->SetBinContent(69,24.56171);
   hmmem__2->SetBinContent(70,41.56596);
   hmmem__2->SetBinContent(71,77.46384);
   hmmem__2->SetBinContent(72,96.35746);
   hmmem__2->SetBinContent(73,162.4851);
   hmmem__2->SetBinContent(74,272.0681);
   hmmem__2->SetBinContent(75,398.6554);
   hmmem__2->SetBinContent(76,551.6937);
   hmmem__2->SetBinContent(77,806.7576);
   hmmem__2->SetBinContent(78,1256.426);
   hmmem__2->SetBinContent(79,1570.06);
   hmmem__2->SetBinContent(80,2182.213);
   hmmem__2->SetBinContent(81,2868.052);
   hmmem__2->SetBinContent(82,3614.35);
   hmmem__2->SetBinContent(83,4812.205);
   hmmem__2->SetBinContent(84,6096.971);
   hmmem__2->SetBinContent(85,7249.482);
   hmmem__2->SetBinContent(86,8401.993);
   hmmem__2->SetBinContent(87,10217.67);
   hmmem__2->SetBinContent(88,11629.02);
   hmmem__2->SetBinContent(89,12588.82);
   hmmem__2->SetBinContent(90,14413.94);
   hmmem__2->SetBinContent(91,15540);
   hmmem__2->SetBinContent(92,16142.71);
   hmmem__2->SetBinContent(93,16926.79);
   hmmem__2->SetBinContent(94,17321.67);
   hmmem__2->SetBinContent(95,17055.27);
   hmmem__2->SetBinContent(96,16286.3);
   hmmem__2->SetBinContent(97,15793.18);
   hmmem__2->SetBinContent(98,14935.41);
   hmmem__2->SetBinContent(99,13718.66);
   hmmem__2->SetBinContent(100,12059.8);
   hmmem__2->SetBinContent(101,11058.44);
   hmmem__2->SetBinContent(102,9701.874);
   hmmem__2->SetBinContent(103,8367.984);
   hmmem__2->SetBinContent(104,7172.018);
   hmmem__2->SetBinContent(105,6321.805);
   hmmem__2->SetBinContent(106,5362.009);
   hmmem__2->SetBinContent(107,4712.069);
   hmmem__2->SetBinContent(108,4254.843);
   hmmem__2->SetBinContent(109,4171.711);
   hmmem__2->SetBinContent(110,3892.086);
   hmmem__2->SetBinContent(111,4060.239);
   hmmem__2->SetBinContent(112,4235.95);
   hmmem__2->SetBinContent(113,4345.533);
   hmmem__2->SetBinContent(114,4757.414);
   hmmem__2->SetBinContent(115,5114.503);
   hmmem__2->SetBinContent(116,5386.571);
   hmmem__2->SetBinContent(117,5772.001);
   hmmem__2->SetBinContent(118,6057.295);
   hmmem__2->SetBinContent(119,6062.963);
   hmmem__2->SetBinContent(120,6134.758);
   hmmem__2->SetBinContent(121,6217.89);
   hmmem__2->SetBinContent(122,6125.312);
   hmmem__2->SetBinContent(123,5858.912);
   hmmem__2->SetBinContent(124,5592.512);
   hmmem__2->SetBinContent(125,5539.609);
   hmmem__2->SetBinContent(126,4912.341);
   hmmem__2->SetBinContent(127,4349.311);
   hmmem__2->SetBinContent(128,4124.477);
   hmmem__2->SetBinContent(129,3495.32);
   hmmem__2->SetBinContent(130,3219.473);
   hmmem__2->SetBinContent(131,2690.451);
   hmmem__2->SetBinContent(132,2280.46);
   hmmem__2->SetBinContent(133,2038.622);
   hmmem__2->SetBinContent(134,1581.396);
   hmmem__2->SetBinContent(135,1335.779);
   hmmem__2->SetBinContent(136,1107.166);
   hmmem__2->SetBinContent(137,799.2001);
   hmmem__2->SetBinContent(138,708.5108);
   hmmem__2->SetBinContent(139,610.2639);
   hmmem__2->SetBinContent(140,406.2128);
   hmmem__2->SetBinContent(141,328.749);
   hmmem__2->SetBinContent(142,232.3915);
   hmmem__2->SetBinContent(143,175.7107);
   hmmem__2->SetBinContent(144,111.4724);
   hmmem__2->SetBinContent(145,52.90214);
   hmmem__2->SetEntries(450912);
   hmmem__2->SetDirectory(0);
   hmmem__2->SetLineColor(2);
   hmmem__2->GetXaxis()->SetLabelFont(132);
   hmmem__2->GetXaxis()->SetLabelSize(0.035);
   hmmem__2->GetXaxis()->SetTitleSize(0.035);
   hmmem__2->GetXaxis()->SetTitleFont(132);
   hmmem__2->GetYaxis()->SetLabelFont(132);
   hmmem__2->GetYaxis()->SetLabelSize(0.035);
   hmmem__2->GetYaxis()->SetTitleSize(0.035);
   hmmem__2->GetYaxis()->SetTitleFont(132);
   hmmem__2->GetZaxis()->SetLabelFont(132);
   hmmem__2->GetZaxis()->SetLabelSize(0.035);
   hmmem__2->GetZaxis()->SetTitleSize(0.035);
   hmmem__2->GetZaxis()->SetTitleFont(132);
   hmmem__2->Draw("same");
   
   TLegend *leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.16,0.9,"BEC1");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.1198539,0,0.2285966,0.9);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(0.64,-2390.5,1.54,21514.5);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1D *hmmdt__3 = new TH1D("hmmdt__3","",200,0,2);
   hmmdt__3->SetBinContent(65,1);
   hmmdt__3->SetBinContent(66,1);
   hmmdt__3->SetBinContent(67,6);
   hmmdt__3->SetBinContent(68,6);
   hmmdt__3->SetBinContent(69,28);
   hmmdt__3->SetBinContent(70,36);
   hmmdt__3->SetBinContent(71,61);
   hmmdt__3->SetBinContent(72,92);
   hmmdt__3->SetBinContent(73,154);
   hmmdt__3->SetBinContent(74,235);
   hmmdt__3->SetBinContent(75,348);
   hmmdt__3->SetBinContent(76,493);
   hmmdt__3->SetBinContent(77,734);
   hmmdt__3->SetBinContent(78,1037);
   hmmdt__3->SetBinContent(79,1435);
   hmmdt__3->SetBinContent(80,1815);
   hmmdt__3->SetBinContent(81,2500);
   hmmdt__3->SetBinContent(82,3122);
   hmmdt__3->SetBinContent(83,4151);
   hmmdt__3->SetBinContent(84,5140);
   hmmdt__3->SetBinContent(85,6141);
   hmmdt__3->SetBinContent(86,7260);
   hmmdt__3->SetBinContent(87,8497);
   hmmdt__3->SetBinContent(88,9700);
   hmmdt__3->SetBinContent(89,10645);
   hmmdt__3->SetBinContent(90,11787);
   hmmdt__3->SetBinContent(91,13051);
   hmmdt__3->SetBinContent(92,13465);
   hmmdt__3->SetBinContent(93,13916);
   hmmdt__3->SetBinContent(94,14343);
   hmmdt__3->SetBinContent(95,13846);
   hmmdt__3->SetBinContent(96,13449);
   hmmdt__3->SetBinContent(97,13069);
   hmmdt__3->SetBinContent(98,12132);
   hmmdt__3->SetBinContent(99,11080);
   hmmdt__3->SetBinContent(100,9901);
   hmmdt__3->SetBinContent(101,8768);
   hmmdt__3->SetBinContent(102,7976);
   hmmdt__3->SetBinContent(103,6647);
   hmmdt__3->SetBinContent(104,5833);
   hmmdt__3->SetBinContent(105,5079);
   hmmdt__3->SetBinContent(106,4266);
   hmmdt__3->SetBinContent(107,3797);
   hmmdt__3->SetBinContent(108,3468);
   hmmdt__3->SetBinContent(109,3268);
   hmmdt__3->SetBinContent(110,3147);
   hmmdt__3->SetBinContent(111,3197);
   hmmdt__3->SetBinContent(112,3360);
   hmmdt__3->SetBinContent(113,3464);
   hmmdt__3->SetBinContent(114,3692);
   hmmdt__3->SetBinContent(115,4127);
   hmmdt__3->SetBinContent(116,4264);
   hmmdt__3->SetBinContent(117,4533);
   hmmdt__3->SetBinContent(118,4774);
   hmmdt__3->SetBinContent(119,4833);
   hmmdt__3->SetBinContent(120,4857);
   hmmdt__3->SetBinContent(121,4835);
   hmmdt__3->SetBinContent(122,4751);
   hmmdt__3->SetBinContent(123,4646);
   hmmdt__3->SetBinContent(124,4481);
   hmmdt__3->SetBinContent(125,4276);
   hmmdt__3->SetBinContent(126,3843);
   hmmdt__3->SetBinContent(127,3455);
   hmmdt__3->SetBinContent(128,3125);
   hmmdt__3->SetBinContent(129,2793);
   hmmdt__3->SetBinContent(130,2417);
   hmmdt__3->SetBinContent(131,2108);
   hmmdt__3->SetBinContent(132,1784);
   hmmdt__3->SetBinContent(133,1495);
   hmmdt__3->SetBinContent(134,1193);
   hmmdt__3->SetBinContent(135,962);
   hmmdt__3->SetBinContent(136,807);
   hmmdt__3->SetBinContent(137,565);
   hmmdt__3->SetBinContent(138,455);
   hmmdt__3->SetBinContent(139,405);
   hmmdt__3->SetBinContent(140,280);
   hmmdt__3->SetBinContent(141,205);
   hmmdt__3->SetBinContent(142,143);
   hmmdt__3->SetBinContent(143,96);
   hmmdt__3->SetBinContent(144,70);
   hmmdt__3->SetBinContent(145,31);
   hmmdt__3->SetMaximum(21514.5);
   hmmdt__3->SetEntries(346248);
   hmmdt__3->SetDirectory(0);
   hmmdt__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__3->SetLineColor(ci);
   hmmdt__3->GetXaxis()->SetRange(65,154);
   hmmdt__3->GetXaxis()->CenterTitle(true);
   hmmdt__3->GetXaxis()->SetNdivisions(505);
   hmmdt__3->GetXaxis()->SetLabelFont(132);
   hmmdt__3->GetXaxis()->SetLabelSize(0.12);
   hmmdt__3->GetXaxis()->SetTitleSize(0.07);
   hmmdt__3->GetXaxis()->SetTitleFont(132);
   hmmdt__3->GetYaxis()->CenterTitle(true);
   hmmdt__3->GetYaxis()->SetNdivisions(505);
   hmmdt__3->GetYaxis()->SetLabelFont(132);
   hmmdt__3->GetYaxis()->SetLabelSize(0.1);
   hmmdt__3->GetYaxis()->SetTitleSize(0.07);
   hmmdt__3->GetYaxis()->SetTitleFont(132);
   hmmdt__3->GetZaxis()->SetLabelFont(132);
   hmmdt__3->GetZaxis()->SetLabelSize(0.035);
   hmmdt__3->GetZaxis()->SetTitleSize(0.035);
   hmmdt__3->GetZaxis()->SetTitleFont(132);
   hmmdt__3->Draw("");
   
   TH1D *hmmem__4 = new TH1D("hmmem__4","missing mass ",200,0,2);
   hmmem__4->SetBinContent(66,1.887754);
   hmmem__4->SetBinContent(67,3.775507);
   hmmem__4->SetBinContent(68,9.438768);
   hmmem__4->SetBinContent(69,22.65304);
   hmmem__4->SetBinContent(70,35.86732);
   hmmem__4->SetBinContent(71,56.63261);
   hmmem__4->SetBinContent(72,84.94891);
   hmmem__4->SetBinContent(73,143.4693);
   hmmem__4->SetBinContent(74,217.0917);
   hmmem__4->SetBinContent(75,315.2549);
   hmmem__4->SetBinContent(76,492.7037);
   hmmem__4->SetBinContent(77,689.0301);
   hmmem__4->SetBinContent(78,951.4278);
   hmmem__4->SetBinContent(79,1379.948);
   hmmem__4->SetBinContent(80,1768.825);
   hmmem__4->SetBinContent(81,2350.253);
   hmmem__4->SetBinContent(82,3022.294);
   hmmem__4->SetBinContent(83,4028.466);
   hmmem__4->SetBinContent(84,4928.925);
   hmmem__4->SetBinContent(85,5961.526);
   hmmem__4->SetBinContent(86,6990.352);
   hmmem__4->SetBinContent(87,8198.514);
   hmmem__4->SetBinContent(88,9236.779);
   hmmem__4->SetBinContent(89,10395.86);
   hmmem__4->SetBinContent(90,11683.31);
   hmmem__4->SetBinContent(91,12453.51);
   hmmem__4->SetBinContent(92,13140.65);
   hmmem__4->SetBinContent(93,13720.19);
   hmmem__4->SetBinContent(94,14012.8);
   hmmem__4->SetBinContent(95,13272.8);
   hmmem__4->SetBinContent(96,13319.99);
   hmmem__4->SetBinContent(97,12887.69);
   hmmem__4->SetBinContent(98,11887.18);
   hmmem__4->SetBinContent(99,10979.18);
   hmmem__4->SetBinContent(100,9578.462);
   hmmem__4->SetBinContent(101,8610.044);
   hmmem__4->SetBinContent(102,7822.851);
   hmmem__4->SetBinContent(103,6505.199);
   hmmem__4->SetBinContent(104,5795.404);
   hmmem__4->SetBinContent(105,5034.639);
   hmmem__4->SetBinContent(106,4171.936);
   hmmem__4->SetBinContent(107,3826.477);
   hmmem__4->SetBinContent(108,3328.11);
   hmmem__4->SetBinContent(109,3326.222);
   hmmem__4->SetBinContent(110,3137.447);
   hmmem__4->SetBinContent(111,3169.538);
   hmmem__4->SetBinContent(112,3328.11);
   hmmem__4->SetBinContent(113,3437.599);
   hmmem__4->SetBinContent(114,3786.834);
   hmmem__4->SetBinContent(115,4153.058);
   hmmem__4->SetBinContent(116,4419.231);
   hmmem__4->SetBinContent(117,4609.894);
   hmmem__4->SetBinContent(118,4868.517);
   hmmem__4->SetBinContent(119,5038.415);
   hmmem__4->SetBinContent(120,5112.037);
   hmmem__4->SetBinContent(121,5146.016);
   hmmem__4->SetBinContent(122,4896.833);
   hmmem__4->SetBinContent(123,4966.68);
   hmmem__4->SetBinContent(124,4736.374);
   hmmem__4->SetBinContent(125,4574.027);
   hmmem__4->SetBinContent(126,4124.742);
   hmmem__4->SetBinContent(127,3794.385);
   hmmem__4->SetBinContent(128,3460.252);
   hmmem__4->SetBinContent(129,2995.865);
   hmmem__4->SetBinContent(130,2869.386);
   hmmem__4->SetBinContent(131,2314.386);
   hmmem__4->SetBinContent(132,2095.407);
   hmmem__4->SetBinContent(133,1706.529);
   hmmem__4->SetBinContent(134,1489.438);
   hmmem__4->SetBinContent(135,1164.744);
   hmmem__4->SetBinContent(136,1004.285);
   hmmem__4->SetBinContent(137,741.8872);
   hmmem__4->SetBinContent(138,651.275);
   hmmem__4->SetBinContent(139,522.9078);
   hmmem__4->SetBinContent(140,413.4181);
   hmmem__4->SetBinContent(141,305.8161);
   hmmem__4->SetBinContent(142,251.0712);
   hmmem__4->SetBinContent(143,154.7958);
   hmmem__4->SetBinContent(144,113.2652);
   hmmem__4->SetBinContent(145,50.96935);
   hmmem__4->SetEntries(366836);
   hmmem__4->SetDirectory(0);
   hmmem__4->SetLineColor(2);
   hmmem__4->GetXaxis()->SetLabelFont(132);
   hmmem__4->GetXaxis()->SetLabelSize(0.035);
   hmmem__4->GetXaxis()->SetTitleSize(0.035);
   hmmem__4->GetXaxis()->SetTitleFont(132);
   hmmem__4->GetYaxis()->SetLabelFont(132);
   hmmem__4->GetYaxis()->SetLabelSize(0.035);
   hmmem__4->GetYaxis()->SetTitleSize(0.035);
   hmmem__4->GetYaxis()->SetTitleFont(132);
   hmmem__4->GetZaxis()->SetLabelFont(132);
   hmmem__4->GetZaxis()->SetLabelSize(0.035);
   hmmem__4->GetZaxis()->SetTitleSize(0.035);
   hmmem__4->GetZaxis()->SetTitleFont(132);
   hmmem__4->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC2");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.2285966,0,0.3373394,0.9);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(0.64,-2195.167,1.54,19756.5);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLeftMargin(0);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1D *hmmdt__5 = new TH1D("hmmdt__5","",200,0,2);
   hmmdt__5->SetBinContent(66,2);
   hmmdt__5->SetBinContent(67,5);
   hmmdt__5->SetBinContent(68,5);
   hmmdt__5->SetBinContent(69,32);
   hmmdt__5->SetBinContent(70,36);
   hmmdt__5->SetBinContent(71,60);
   hmmdt__5->SetBinContent(72,84);
   hmmdt__5->SetBinContent(73,151);
   hmmdt__5->SetBinContent(74,215);
   hmmdt__5->SetBinContent(75,336);
   hmmdt__5->SetBinContent(76,469);
   hmmdt__5->SetBinContent(77,685);
   hmmdt__5->SetBinContent(78,979);
   hmmdt__5->SetBinContent(79,1343);
   hmmdt__5->SetBinContent(80,1711);
   hmmdt__5->SetBinContent(81,2339);
   hmmdt__5->SetBinContent(82,2931);
   hmmdt__5->SetBinContent(83,3900);
   hmmdt__5->SetBinContent(84,4800);
   hmmdt__5->SetBinContent(85,5740);
   hmmdt__5->SetBinContent(86,6748);
   hmmdt__5->SetBinContent(87,7915);
   hmmdt__5->SetBinContent(88,8978);
   hmmdt__5->SetBinContent(89,9861);
   hmmdt__5->SetBinContent(90,10956);
   hmmdt__5->SetBinContent(91,12107);
   hmmdt__5->SetBinContent(92,12390);
   hmmdt__5->SetBinContent(93,12807);
   hmmdt__5->SetBinContent(94,13171);
   hmmdt__5->SetBinContent(95,12663);
   hmmdt__5->SetBinContent(96,12302);
   hmmdt__5->SetBinContent(97,11895);
   hmmdt__5->SetBinContent(98,11020);
   hmmdt__5->SetBinContent(99,10057);
   hmmdt__5->SetBinContent(100,8955);
   hmmdt__5->SetBinContent(101,7926);
   hmmdt__5->SetBinContent(102,7211);
   hmmdt__5->SetBinContent(103,5970);
   hmmdt__5->SetBinContent(104,5242);
   hmmdt__5->SetBinContent(105,4559);
   hmmdt__5->SetBinContent(106,3841);
   hmmdt__5->SetBinContent(107,3369);
   hmmdt__5->SetBinContent(108,3100);
   hmmdt__5->SetBinContent(109,2916);
   hmmdt__5->SetBinContent(110,2803);
   hmmdt__5->SetBinContent(111,2828);
   hmmdt__5->SetBinContent(112,2941);
   hmmdt__5->SetBinContent(113,3056);
   hmmdt__5->SetBinContent(114,3205);
   hmmdt__5->SetBinContent(115,3557);
   hmmdt__5->SetBinContent(116,3734);
   hmmdt__5->SetBinContent(117,3937);
   hmmdt__5->SetBinContent(118,4199);
   hmmdt__5->SetBinContent(119,4191);
   hmmdt__5->SetBinContent(120,4205);
   hmmdt__5->SetBinContent(121,4194);
   hmmdt__5->SetBinContent(122,4085);
   hmmdt__5->SetBinContent(123,4002);
   hmmdt__5->SetBinContent(124,3877);
   hmmdt__5->SetBinContent(125,3693);
   hmmdt__5->SetBinContent(126,3315);
   hmmdt__5->SetBinContent(127,2978);
   hmmdt__5->SetBinContent(128,2716);
   hmmdt__5->SetBinContent(129,2402);
   hmmdt__5->SetBinContent(130,2085);
   hmmdt__5->SetBinContent(131,1864);
   hmmdt__5->SetBinContent(132,1574);
   hmmdt__5->SetBinContent(133,1327);
   hmmdt__5->SetBinContent(134,1070);
   hmmdt__5->SetBinContent(135,852);
   hmmdt__5->SetBinContent(136,730);
   hmmdt__5->SetBinContent(137,520);
   hmmdt__5->SetBinContent(138,406);
   hmmdt__5->SetBinContent(139,373);
   hmmdt__5->SetBinContent(140,256);
   hmmdt__5->SetBinContent(141,195);
   hmmdt__5->SetBinContent(142,137);
   hmmdt__5->SetBinContent(143,96);
   hmmdt__5->SetBinContent(144,66);
   hmmdt__5->SetBinContent(145,31);
   hmmdt__5->SetMaximum(19756.5);
   hmmdt__5->SetEntries(313282);
   hmmdt__5->SetDirectory(0);
   hmmdt__5->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__5->SetLineColor(ci);
   hmmdt__5->GetXaxis()->SetRange(65,154);
   hmmdt__5->GetXaxis()->CenterTitle(true);
   hmmdt__5->GetXaxis()->SetNdivisions(505);
   hmmdt__5->GetXaxis()->SetLabelFont(132);
   hmmdt__5->GetXaxis()->SetLabelSize(0.12);
   hmmdt__5->GetXaxis()->SetTitleSize(0.07);
   hmmdt__5->GetXaxis()->SetTitleFont(132);
   hmmdt__5->GetYaxis()->CenterTitle(true);
   hmmdt__5->GetYaxis()->SetNdivisions(505);
   hmmdt__5->GetYaxis()->SetLabelFont(132);
   hmmdt__5->GetYaxis()->SetLabelSize(0.1);
   hmmdt__5->GetYaxis()->SetTitleSize(0.07);
   hmmdt__5->GetYaxis()->SetTitleFont(132);
   hmmdt__5->GetZaxis()->SetLabelFont(132);
   hmmdt__5->GetZaxis()->SetLabelSize(0.035);
   hmmdt__5->GetZaxis()->SetTitleSize(0.035);
   hmmdt__5->GetZaxis()->SetTitleFont(132);
   hmmdt__5->Draw("");
   
   TH1D *hmmem__6 = new TH1D("hmmem__6","missing mass ",200,0,2);
   hmmem__6->SetBinContent(66,1.889802);
   hmmem__6->SetBinContent(67,3.779605);
   hmmem__6->SetBinContent(68,11.33881);
   hmmem__6->SetBinContent(69,22.67763);
   hmmem__6->SetBinContent(70,35.90625);
   hmmem__6->SetBinContent(71,49.13486);
   hmmem__6->SetBinContent(72,90.71052);
   hmmem__6->SetBinContent(73,113.3881);
   hmmem__6->SetBinContent(74,217.3273);
   hmmem__6->SetBinContent(75,315.597);
   hmmem__6->SetBinContent(76,432.7648);
   hmmem__6->SetBinContent(77,674.6595);
   hmmem__6->SetBinContent(78,890.097);
   hmmem__6->SetBinContent(79,1292.625);
   hmmem__6->SetBinContent(80,1668.696);
   hmmem__6->SetBinContent(81,2248.865);
   hmmem__6->SetBinContent(82,2808.246);
   hmmem__6->SetBinContent(83,3785.274);
   hmmem__6->SetBinContent(84,4733.955);
   hmmem__6->SetBinContent(85,5453.97);
   hmmem__6->SetBinContent(86,6482.022);
   hmmem__6->SetBinContent(87,7774.647);
   hmmem__6->SetBinContent(88,8524.899);
   hmmem__6->SetBinContent(89,9734.372);
   hmmem__6->SetBinContent(90,10654.71);
   hmmem__6->SetBinContent(91,11626.06);
   hmmem__6->SetBinContent(92,12153.32);
   hmmem__6->SetBinContent(93,12674.9);
   hmmem__6->SetBinContent(94,12928.14);
   hmmem__6->SetBinContent(95,12272.38);
   hmmem__6->SetBinContent(96,12100.41);
   hmmem__6->SetBinContent(97,11571.26);
   hmmem__6->SetBinContent(98,10864.47);
   hmmem__6->SetBinContent(99,9834.532);
   hmmem__6->SetBinContent(100,8704.43);
   hmmem__6->SetBinContent(101,7818.113);
   hmmem__6->SetBinContent(102,6992.269);
   hmmem__6->SetBinContent(103,5969.886);
   hmmem__6->SetBinContent(104,5244.202);
   hmmem__6->SetBinContent(105,4465.603);
   hmmem__6->SetBinContent(106,3715.352);
   hmmem__6->SetBinContent(107,3431.881);
   hmmem__6->SetBinContent(108,3019.904);
   hmmem__6->SetBinContent(109,2813.916);
   hmmem__6->SetBinContent(110,2938.643);
   hmmem__6->SetBinContent(111,2704.307);
   hmmem__6->SetBinContent(112,2959.431);
   hmmem__6->SetBinContent(113,3110.615);
   hmmem__6->SetBinContent(114,3208.885);
   hmmem__6->SetBinContent(115,3549.049);
   hmmem__6->SetBinContent(116,3896.773);
   hmmem__6->SetBinContent(117,4078.194);
   hmmem__6->SetBinContent(118,4342.766);
   hmmem__6->SetBinContent(119,4306.86);
   hmmem__6->SetBinContent(120,4348.435);
   hmmem__6->SetBinContent(121,4414.579);
   hmmem__6->SetBinContent(122,4390.011);
   hmmem__6->SetBinContent(123,4176.463);
   hmmem__6->SetBinContent(124,4046.067);
   hmmem__6->SetBinContent(125,4072.524);
   hmmem__6->SetBinContent(126,3618.972);
   hmmem__6->SetBinContent(127,3241.011);
   hmmem__6->SetBinContent(128,2989.667);
   hmmem__6->SetBinContent(129,2694.858);
   hmmem__6->SetBinContent(130,2413.278);
   hmmem__6->SetBinContent(131,2010.75);
   hmmem__6->SetBinContent(132,1827.439);
   hmmem__6->SetBinContent(133,1543.969);
   hmmem__6->SetBinContent(134,1288.845);
   hmmem__6->SetBinContent(135,1065.849);
   hmmem__6->SetBinContent(136,910.8848);
   hmmem__6->SetBinContent(137,644.4226);
   hmmem__6->SetBinContent(138,600.9572);
   hmmem__6->SetBinContent(139,476.2302);
   hmmem__6->SetBinContent(140,394.9687);
   hmmem__6->SetBinContent(141,243.7845);
   hmmem__6->SetBinContent(142,238.1151);
   hmmem__6->SetBinContent(143,145.5148);
   hmmem__6->SetBinContent(144,122.8372);
   hmmem__6->SetBinContent(145,43.46546);
   hmmem__6->SetEntries(331550);
   hmmem__6->SetDirectory(0);
   hmmem__6->SetLineColor(2);
   hmmem__6->GetXaxis()->SetLabelFont(132);
   hmmem__6->GetXaxis()->SetLabelSize(0.035);
   hmmem__6->GetXaxis()->SetTitleSize(0.035);
   hmmem__6->GetXaxis()->SetTitleFont(132);
   hmmem__6->GetYaxis()->SetLabelFont(132);
   hmmem__6->GetYaxis()->SetLabelSize(0.035);
   hmmem__6->GetYaxis()->SetTitleSize(0.035);
   hmmem__6->GetYaxis()->SetTitleFont(132);
   hmmem__6->GetZaxis()->SetLabelFont(132);
   hmmem__6->GetZaxis()->SetLabelSize(0.035);
   hmmem__6->GetZaxis()->SetTitleSize(0.035);
   hmmem__6->GetZaxis()->SetTitleFont(132);
   hmmem__6->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC3");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.3373394,0,0.4460821,0.9);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(0.64,-2119.833,1.54,19078.5);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetLeftMargin(0);
   pad_4->SetRightMargin(0);
   pad_4->SetTopMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1D *hmmdt__7 = new TH1D("hmmdt__7","",200,0,2);
   hmmdt__7->SetBinContent(60,1);
   hmmdt__7->SetBinContent(61,1);
   hmmdt__7->SetBinContent(67,4);
   hmmdt__7->SetBinContent(68,7);
   hmmdt__7->SetBinContent(69,28);
   hmmdt__7->SetBinContent(70,36);
   hmmdt__7->SetBinContent(71,61);
   hmmdt__7->SetBinContent(72,88);
   hmmdt__7->SetBinContent(73,145);
   hmmdt__7->SetBinContent(74,213);
   hmmdt__7->SetBinContent(75,329);
   hmmdt__7->SetBinContent(76,461);
   hmmdt__7->SetBinContent(77,673);
   hmmdt__7->SetBinContent(78,959);
   hmmdt__7->SetBinContent(79,1304);
   hmmdt__7->SetBinContent(80,1670);
   hmmdt__7->SetBinContent(81,2275);
   hmmdt__7->SetBinContent(82,2841);
   hmmdt__7->SetBinContent(83,3804);
   hmmdt__7->SetBinContent(84,4674);
   hmmdt__7->SetBinContent(85,5585);
   hmmdt__7->SetBinContent(86,6576);
   hmmdt__7->SetBinContent(87,7670);
   hmmdt__7->SetBinContent(88,8683);
   hmmdt__7->SetBinContent(89,9598);
   hmmdt__7->SetBinContent(90,10614);
   hmmdt__7->SetBinContent(91,11704);
   hmmdt__7->SetBinContent(92,11992);
   hmmdt__7->SetBinContent(93,12341);
   hmmdt__7->SetBinContent(94,12719);
   hmmdt__7->SetBinContent(95,12207);
   hmmdt__7->SetBinContent(96,11842);
   hmmdt__7->SetBinContent(97,11428);
   hmmdt__7->SetBinContent(98,10588);
   hmmdt__7->SetBinContent(99,9685);
   hmmdt__7->SetBinContent(100,8627);
   hmmdt__7->SetBinContent(101,7626);
   hmmdt__7->SetBinContent(102,6912);
   hmmdt__7->SetBinContent(103,5703);
   hmmdt__7->SetBinContent(104,5005);
   hmmdt__7->SetBinContent(105,4339);
   hmmdt__7->SetBinContent(106,3679);
   hmmdt__7->SetBinContent(107,3190);
   hmmdt__7->SetBinContent(108,2926);
   hmmdt__7->SetBinContent(109,2759);
   hmmdt__7->SetBinContent(110,2632);
   hmmdt__7->SetBinContent(111,2658);
   hmmdt__7->SetBinContent(112,2763);
   hmmdt__7->SetBinContent(113,2879);
   hmmdt__7->SetBinContent(114,3025);
   hmmdt__7->SetBinContent(115,3364);
   hmmdt__7->SetBinContent(116,3488);
   hmmdt__7->SetBinContent(117,3658);
   hmmdt__7->SetBinContent(118,3906);
   hmmdt__7->SetBinContent(119,3902);
   hmmdt__7->SetBinContent(120,3868);
   hmmdt__7->SetBinContent(121,3862);
   hmmdt__7->SetBinContent(122,3709);
   hmmdt__7->SetBinContent(123,3648);
   hmmdt__7->SetBinContent(124,3528);
   hmmdt__7->SetBinContent(125,3338);
   hmmdt__7->SetBinContent(126,2985);
   hmmdt__7->SetBinContent(127,2667);
   hmmdt__7->SetBinContent(128,2438);
   hmmdt__7->SetBinContent(129,2167);
   hmmdt__7->SetBinContent(130,1884);
   hmmdt__7->SetBinContent(131,1661);
   hmmdt__7->SetBinContent(132,1407);
   hmmdt__7->SetBinContent(133,1177);
   hmmdt__7->SetBinContent(134,977);
   hmmdt__7->SetBinContent(135,774);
   hmmdt__7->SetBinContent(136,656);
   hmmdt__7->SetBinContent(137,481);
   hmmdt__7->SetBinContent(138,369);
   hmmdt__7->SetBinContent(139,353);
   hmmdt__7->SetBinContent(140,235);
   hmmdt__7->SetBinContent(141,184);
   hmmdt__7->SetBinContent(142,126);
   hmmdt__7->SetBinContent(143,94);
   hmmdt__7->SetBinContent(144,64);
   hmmdt__7->SetBinContent(145,31);
   hmmdt__7->SetMaximum(19078.5);
   hmmdt__7->SetEntries(298530);
   hmmdt__7->SetDirectory(0);
   hmmdt__7->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__7->SetLineColor(ci);
   hmmdt__7->GetXaxis()->SetRange(65,154);
   hmmdt__7->GetXaxis()->CenterTitle(true);
   hmmdt__7->GetXaxis()->SetNdivisions(505);
   hmmdt__7->GetXaxis()->SetLabelFont(132);
   hmmdt__7->GetXaxis()->SetLabelSize(0.12);
   hmmdt__7->GetXaxis()->SetTitleSize(0.07);
   hmmdt__7->GetXaxis()->SetTitleFont(132);
   hmmdt__7->GetYaxis()->CenterTitle(true);
   hmmdt__7->GetYaxis()->SetNdivisions(505);
   hmmdt__7->GetYaxis()->SetLabelFont(132);
   hmmdt__7->GetYaxis()->SetLabelSize(0.1);
   hmmdt__7->GetYaxis()->SetTitleSize(0.07);
   hmmdt__7->GetYaxis()->SetTitleFont(132);
   hmmdt__7->GetZaxis()->SetLabelFont(132);
   hmmdt__7->GetZaxis()->SetLabelSize(0.035);
   hmmdt__7->GetZaxis()->SetTitleSize(0.035);
   hmmdt__7->GetZaxis()->SetTitleFont(132);
   hmmdt__7->Draw("");
   
   TH1D *hmmem__8 = new TH1D("hmmem__8","missing mass ",200,0,2);
   hmmem__8->SetBinContent(61,1.891417);
   hmmem__8->SetBinContent(67,1.891417);
   hmmem__8->SetBinContent(68,9.457084);
   hmmem__8->SetBinContent(69,22.697);
   hmmem__8->SetBinContent(70,32.15409);
   hmmem__8->SetBinContent(71,68.09101);
   hmmem__8->SetBinContent(72,58.63392);
   hmmem__8->SetBinContent(73,143.7477);
   hmmem__8->SetBinContent(74,196.7074);
   hmmem__8->SetBinContent(75,325.3237);
   hmmem__8->SetBinContent(76,435.0259);
   hmmem__8->SetBinContent(77,609.0362);
   hmmem__8->SetBinContent(78,911.6629);
   hmmem__8->SetBinContent(79,1254.009);
   hmmem__8->SetBinContent(80,1602.03);
   hmmem__8->SetBinContent(81,2216.741);
   hmmem__8->SetBinContent(82,2659.332);
   hmmem__8->SetBinContent(83,3731.765);
   hmmem__8->SetBinContent(84,4499.681);
   hmmem__8->SetBinContent(85,5365.95);
   hmmem__8->SetBinContent(86,6379.749);
   hmmem__8->SetBinContent(87,7575.125);
   hmmem__8->SetBinContent(88,8386.542);
   hmmem__8->SetBinContent(89,9182.829);
   hmmem__8->SetBinContent(90,10461.43);
   hmmem__8->SetBinContent(91,11238.8);
   hmmem__8->SetBinContent(92,11656.8);
   hmmem__8->SetBinContent(93,12284.75);
   hmmem__8->SetBinContent(94,12337.71);
   hmmem__8->SetBinContent(95,11802.44);
   hmmem__8->SetBinContent(96,11787.31);
   hmmem__8->SetBinContent(97,11227.45);
   hmmem__8->SetBinContent(98,10387.66);
   hmmem__8->SetBinContent(99,9385.211);
   hmmem__8->SetBinContent(100,8570.01);
   hmmem__8->SetBinContent(101,7525.948);
   hmmem__8->SetBinContent(102,6763.707);
   hmmem__8->SetBinContent(103,5678.033);
   hmmem__8->SetBinContent(104,4949.838);
   hmmem__8->SetBinContent(105,4333.236);
   hmmem__8->SetBinContent(106,3567.212);
   hmmem__8->SetBinContent(107,3211.626);
   hmmem__8->SetBinContent(108,2839.017);
   hmmem__8->SetBinContent(109,2740.663);
   hmmem__8->SetBinContent(110,2706.618);
   hmmem__8->SetBinContent(111,2625.287);
   hmmem__8->SetBinContent(112,2748.229);
   hmmem__8->SetBinContent(113,2914.673);
   hmmem__8->SetBinContent(114,3113.272);
   hmmem__8->SetBinContent(115,3315.654);
   hmmem__8->SetBinContent(116,3644.76);
   hmmem__8->SetBinContent(117,3775.268);
   hmmem__8->SetBinContent(118,3970.084);
   hmmem__8->SetBinContent(119,4093.026);
   hmmem__8->SetBinContent(120,3951.17);
   hmmem__8->SetBinContent(121,4119.506);
   hmmem__8->SetBinContent(122,3913.342);
   hmmem__8->SetBinContent(123,3807.422);
   hmmem__8->SetBinContent(124,3807.422);
   hmmem__8->SetBinContent(125,3482.098);
   hmmem__8->SetBinContent(126,3257.02);
   hmmem__8->SetBinContent(127,2890.085);
   hmmem__8->SetBinContent(128,2767.143);
   hmmem__8->SetBinContent(129,2318.877);
   hmmem__8->SetBinContent(130,2247.003);
   hmmem__8->SetBinContent(131,1857.371);
   hmmem__8->SetBinContent(132,1583.116);
   hmmem__8->SetBinContent(133,1422.345);
   hmmem__8->SetBinContent(134,1185.918);
   hmmem__8->SetBinContent(135,947.5999);
   hmmem__8->SetBinContent(136,830.332);
   hmmem__8->SetBinContent(137,614.7105);
   hmmem__8->SetBinContent(138,548.5109);
   hmmem__8->SetBinContent(139,489.877);
   hmmem__8->SetBinContent(140,355.5864);
   hmmem__8->SetBinContent(141,276.1469);
   hmmem__8->SetBinContent(142,209.9473);
   hmmem__8->SetBinContent(143,162.6619);
   hmmem__8->SetBinContent(144,102.1365);
   hmmem__8->SetBinContent(145,54.85109);
   hmmem__8->SetEntries(315666);
   hmmem__8->SetDirectory(0);
   hmmem__8->SetLineColor(2);
   hmmem__8->GetXaxis()->SetLabelFont(132);
   hmmem__8->GetXaxis()->SetLabelSize(0.035);
   hmmem__8->GetXaxis()->SetTitleSize(0.035);
   hmmem__8->GetXaxis()->SetTitleFont(132);
   hmmem__8->GetYaxis()->SetLabelFont(132);
   hmmem__8->GetYaxis()->SetLabelSize(0.035);
   hmmem__8->GetYaxis()->SetTitleSize(0.035);
   hmmem__8->GetYaxis()->SetTitleFont(132);
   hmmem__8->GetZaxis()->SetLabelFont(132);
   hmmem__8->GetZaxis()->SetLabelSize(0.035);
   hmmem__8->GetZaxis()->SetTitleSize(0.035);
   hmmem__8->GetZaxis()->SetTitleFont(132);
   hmmem__8->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC4");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.4460821,0,0.5548249,0.9);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(0.64,-2500.5,1.54,22504.5);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetLeftMargin(0);
   pad_5->SetRightMargin(0);
   pad_5->SetTopMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1D *hmmdt__9 = new TH1D("hmmdt__9","",200,0,2);
   hmmdt__9->SetBinContent(60,1);
   hmmdt__9->SetBinContent(61,1);
   hmmdt__9->SetBinContent(65,1);
   hmmdt__9->SetBinContent(66,1);
   hmmdt__9->SetBinContent(67,4);
   hmmdt__9->SetBinContent(68,8);
   hmmdt__9->SetBinContent(69,32);
   hmmdt__9->SetBinContent(70,37);
   hmmdt__9->SetBinContent(71,63);
   hmmdt__9->SetBinContent(72,96);
   hmmdt__9->SetBinContent(73,164);
   hmmdt__9->SetBinContent(74,244);
   hmmdt__9->SetBinContent(75,368);
   hmmdt__9->SetBinContent(76,531);
   hmmdt__9->SetBinContent(77,768);
   hmmdt__9->SetBinContent(78,1086);
   hmmdt__9->SetBinContent(79,1510);
   hmmdt__9->SetBinContent(80,1920);
   hmmdt__9->SetBinContent(81,2627);
   hmmdt__9->SetBinContent(82,3235);
   hmmdt__9->SetBinContent(83,4367);
   hmmdt__9->SetBinContent(84,5397);
   hmmdt__9->SetBinContent(85,6461);
   hmmdt__9->SetBinContent(86,7602);
   hmmdt__9->SetBinContent(87,8935);
   hmmdt__9->SetBinContent(88,10211);
   hmmdt__9->SetBinContent(89,11196);
   hmmdt__9->SetBinContent(90,12356);
   hmmdt__9->SetBinContent(91,13701);
   hmmdt__9->SetBinContent(92,14152);
   hmmdt__9->SetBinContent(93,14574);
   hmmdt__9->SetBinContent(94,15003);
   hmmdt__9->SetBinContent(95,14512);
   hmmdt__9->SetBinContent(96,14023);
   hmmdt__9->SetBinContent(97,13599);
   hmmdt__9->SetBinContent(98,12647);
   hmmdt__9->SetBinContent(99,11583);
   hmmdt__9->SetBinContent(100,10297);
   hmmdt__9->SetBinContent(101,9096);
   hmmdt__9->SetBinContent(102,8217);
   hmmdt__9->SetBinContent(103,6872);
   hmmdt__9->SetBinContent(104,6023);
   hmmdt__9->SetBinContent(105,5224);
   hmmdt__9->SetBinContent(106,4395);
   hmmdt__9->SetBinContent(107,3894);
   hmmdt__9->SetBinContent(108,3541);
   hmmdt__9->SetBinContent(109,3316);
   hmmdt__9->SetBinContent(110,3196);
   hmmdt__9->SetBinContent(111,3239);
   hmmdt__9->SetBinContent(112,3361);
   hmmdt__9->SetBinContent(113,3493);
   hmmdt__9->SetBinContent(114,3693);
   hmmdt__9->SetBinContent(115,4088);
   hmmdt__9->SetBinContent(116,4215);
   hmmdt__9->SetBinContent(117,4414);
   hmmdt__9->SetBinContent(118,4682);
   hmmdt__9->SetBinContent(119,4714);
   hmmdt__9->SetBinContent(120,4712);
   hmmdt__9->SetBinContent(121,4621);
   hmmdt__9->SetBinContent(122,4511);
   hmmdt__9->SetBinContent(123,4403);
   hmmdt__9->SetBinContent(124,4213);
   hmmdt__9->SetBinContent(125,3973);
   hmmdt__9->SetBinContent(126,3551);
   hmmdt__9->SetBinContent(127,3137);
   hmmdt__9->SetBinContent(128,2822);
   hmmdt__9->SetBinContent(129,2499);
   hmmdt__9->SetBinContent(130,2126);
   hmmdt__9->SetBinContent(131,1855);
   hmmdt__9->SetBinContent(132,1580);
   hmmdt__9->SetBinContent(133,1284);
   hmmdt__9->SetBinContent(134,1029);
   hmmdt__9->SetBinContent(135,803);
   hmmdt__9->SetBinContent(136,680);
   hmmdt__9->SetBinContent(137,474);
   hmmdt__9->SetBinContent(138,368);
   hmmdt__9->SetBinContent(139,330);
   hmmdt__9->SetBinContent(140,211);
   hmmdt__9->SetBinContent(141,164);
   hmmdt__9->SetBinContent(142,105);
   hmmdt__9->SetBinContent(143,77);
   hmmdt__9->SetBinContent(144,55);
   hmmdt__9->SetBinContent(145,23);
   hmmdt__9->SetMaximum(22504.5);
   hmmdt__9->SetEntries(352592);
   hmmdt__9->SetDirectory(0);
   hmmdt__9->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__9->SetLineColor(ci);
   hmmdt__9->GetXaxis()->SetRange(65,154);
   hmmdt__9->GetXaxis()->CenterTitle(true);
   hmmdt__9->GetXaxis()->SetNdivisions(505);
   hmmdt__9->GetXaxis()->SetLabelFont(132);
   hmmdt__9->GetXaxis()->SetLabelSize(0.12);
   hmmdt__9->GetXaxis()->SetTitleSize(0.07);
   hmmdt__9->GetXaxis()->SetTitleFont(132);
   hmmdt__9->GetYaxis()->CenterTitle(true);
   hmmdt__9->GetYaxis()->SetNdivisions(505);
   hmmdt__9->GetYaxis()->SetLabelFont(132);
   hmmdt__9->GetYaxis()->SetLabelSize(0.1);
   hmmdt__9->GetYaxis()->SetTitleSize(0.07);
   hmmdt__9->GetYaxis()->SetTitleFont(132);
   hmmdt__9->GetZaxis()->SetLabelFont(132);
   hmmdt__9->GetZaxis()->SetLabelSize(0.035);
   hmmdt__9->GetZaxis()->SetTitleSize(0.035);
   hmmdt__9->GetZaxis()->SetTitleFont(132);
   hmmdt__9->Draw("");
   
   TH1D *hmmem__10 = new TH1D("hmmem__10","missing mass ",200,0,2);
   hmmem__10->SetBinContent(61,1.892735);
   hmmem__10->SetBinContent(66,3.78547);
   hmmem__10->SetBinContent(68,13.24914);
   hmmem__10->SetBinContent(69,18.92735);
   hmmem__10->SetBinContent(70,49.21111);
   hmmem__10->SetBinContent(71,54.88931);
   hmmem__10->SetBinContent(72,81.3876);
   hmmem__10->SetBinContent(73,153.3115);
   hmmem__10->SetBinContent(74,229.0209);
   hmmem__10->SetBinContent(75,363.4051);
   hmmem__10->SetBinContent(76,473.1837);
   hmmem__10->SetBinContent(77,762.7721);
   hmmem__10->SetBinContent(78,1018.291);
   hmmem__10->SetBinContent(79,1343.842);
   hmmem__10->SetBinContent(80,1943.839);
   hmmem__10->SetBinContent(81,2468.126);
   hmmem__10->SetBinContent(82,3198.722);
   hmmem__10->SetBinContent(83,4196.193);
   hmmem__10->SetBinContent(84,5214.484);
   hmmem__10->SetBinContent(85,6187.35);
   hmmem__10->SetBinContent(86,7288.922);
   hmmem__10->SetBinContent(87,8602.48);
   hmmem__10->SetBinContent(88,10099.63);
   hmmem__10->SetBinContent(89,10873.76);
   hmmem__10->SetBinContent(90,12024.54);
   hmmem__10->SetBinContent(91,13224.54);
   hmmem__10->SetBinContent(92,13902.14);
   hmmem__10->SetBinContent(93,14176.58);
   hmmem__10->SetBinContent(94,14734.94);
   hmmem__10->SetBinContent(95,14193.62);
   hmmem__10->SetBinContent(96,13735.58);
   hmmem__10->SetBinContent(97,13451.67);
   hmmem__10->SetBinContent(98,12594.26);
   hmmem__10->SetBinContent(99,11409.41);
   hmmem__10->SetBinContent(100,9914.145);
   hmmem__10->SetBinContent(101,9175.978);
   hmmem__10->SetBinContent(102,7905.953);
   hmmem__10->SetBinContent(103,6914.16);
   hmmem__10->SetBinContent(104,5903.44);
   hmmem__10->SetBinContent(105,5063.066);
   hmmem__10->SetBinContent(106,4376.003);
   hmmem__10->SetBinContent(107,3878.214);
   hmmem__10->SetBinContent(108,3480.739);
   hmmem__10->SetBinContent(109,3317.964);
   hmmem__10->SetBinContent(110,3240.362);
   hmmem__10->SetBinContent(111,3229.006);
   hmmem__10->SetBinContent(112,3393.674);
   hmmem__10->SetBinContent(113,3448.563);
   hmmem__10->SetBinContent(114,3785.47);
   hmmem__10->SetBinContent(115,4164.017);
   hmmem__10->SetBinContent(116,4385.467);
   hmmem__10->SetBinContent(117,4546.349);
   hmmem__10->SetBinContent(118,4711.017);
   hmmem__10->SetBinContent(119,4926.789);
   hmmem__10->SetBinContent(120,4955.18);
   hmmem__10->SetBinContent(121,4870.007);
   hmmem__10->SetBinContent(122,4764.014);
   hmmem__10->SetBinContent(123,4608.809);
   hmmem__10->SetBinContent(124,4550.135);
   hmmem__10->SetBinContent(125,4353.29);
   hmmem__10->SetBinContent(126,3834.681);
   hmmem__10->SetBinContent(127,3454.241);
   hmmem__10->SetBinContent(128,3037.839);
   hmmem__10->SetBinContent(129,2678.22);
   hmmem__10->SetBinContent(130,2566.548);
   hmmem__10->SetBinContent(131,2097.15);
   hmmem__10->SetBinContent(132,1769.707);
   hmmem__10->SetBinContent(133,1483.904);
   hmmem__10->SetBinContent(134,1249.205);
   hmmem__10->SetBinContent(135,1071.288);
   hmmem__10->SetBinContent(136,785.485);
   hmmem__10->SetBinContent(137,598.1042);
   hmmem__10->SetBinContent(138,554.5713);
   hmmem__10->SetBinContent(139,456.1491);
   hmmem__10->SetBinContent(140,310.4085);
   hmmem__10->SetBinContent(141,223.3427);
   hmmem__10->SetBinContent(142,221.45);
   hmmem__10->SetBinContent(143,102.2077);
   hmmem__10->SetBinContent(144,115.4568);
   hmmem__10->SetBinContent(145,30.28376);
   hmmem__10->SetEntries(372572);
   hmmem__10->SetDirectory(0);
   hmmem__10->SetLineColor(2);
   hmmem__10->GetXaxis()->SetLabelFont(132);
   hmmem__10->GetXaxis()->SetLabelSize(0.035);
   hmmem__10->GetXaxis()->SetTitleSize(0.035);
   hmmem__10->GetXaxis()->SetTitleFont(132);
   hmmem__10->GetYaxis()->SetLabelFont(132);
   hmmem__10->GetYaxis()->SetLabelSize(0.035);
   hmmem__10->GetYaxis()->SetTitleSize(0.035);
   hmmem__10->GetYaxis()->SetTitleFont(132);
   hmmem__10->GetZaxis()->SetLabelFont(132);
   hmmem__10->GetZaxis()->SetLabelSize(0.035);
   hmmem__10->GetZaxis()->SetTitleSize(0.035);
   hmmem__10->GetZaxis()->SetTitleFont(132);
   hmmem__10->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC5");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.5548249,0,0.6635676,0.9);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(0.64,-2218.667,1.54,19968);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetLeftMargin(0);
   pad_6->SetRightMargin(0);
   pad_6->SetTopMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1D *hmmdt__11 = new TH1D("hmmdt__11","",200,0,2);
   hmmdt__11->SetBinContent(60,1);
   hmmdt__11->SetBinContent(61,1);
   hmmdt__11->SetBinContent(65,1);
   hmmdt__11->SetBinContent(66,2);
   hmmdt__11->SetBinContent(67,7);
   hmmdt__11->SetBinContent(68,6);
   hmmdt__11->SetBinContent(69,30);
   hmmdt__11->SetBinContent(70,35);
   hmmdt__11->SetBinContent(71,56);
   hmmdt__11->SetBinContent(72,87);
   hmmdt__11->SetBinContent(73,148);
   hmmdt__11->SetBinContent(74,219);
   hmmdt__11->SetBinContent(75,334);
   hmmdt__11->SetBinContent(76,471);
   hmmdt__11->SetBinContent(77,693);
   hmmdt__11->SetBinContent(78,992);
   hmmdt__11->SetBinContent(79,1368);
   hmmdt__11->SetBinContent(80,1728);
   hmmdt__11->SetBinContent(81,2357);
   hmmdt__11->SetBinContent(82,2929);
   hmmdt__11->SetBinContent(83,3929);
   hmmdt__11->SetBinContent(84,4853);
   hmmdt__11->SetBinContent(85,5769);
   hmmdt__11->SetBinContent(86,6809);
   hmmdt__11->SetBinContent(87,7988);
   hmmdt__11->SetBinContent(88,9067);
   hmmdt__11->SetBinContent(89,9969);
   hmmdt__11->SetBinContent(90,11027);
   hmmdt__11->SetBinContent(91,12200);
   hmmdt__11->SetBinContent(92,12509);
   hmmdt__11->SetBinContent(93,12882);
   hmmdt__11->SetBinContent(94,13312);
   hmmdt__11->SetBinContent(95,12771);
   hmmdt__11->SetBinContent(96,12418);
   hmmdt__11->SetBinContent(97,12014);
   hmmdt__11->SetBinContent(98,11113);
   hmmdt__11->SetBinContent(99,10105);
   hmmdt__11->SetBinContent(100,9007);
   hmmdt__11->SetBinContent(101,8014);
   hmmdt__11->SetBinContent(102,7253);
   hmmdt__11->SetBinContent(103,6019);
   hmmdt__11->SetBinContent(104,5299);
   hmmdt__11->SetBinContent(105,4582);
   hmmdt__11->SetBinContent(106,3883);
   hmmdt__11->SetBinContent(107,3396);
   hmmdt__11->SetBinContent(108,3095);
   hmmdt__11->SetBinContent(109,2932);
   hmmdt__11->SetBinContent(110,2815);
   hmmdt__11->SetBinContent(111,2832);
   hmmdt__11->SetBinContent(112,2941);
   hmmdt__11->SetBinContent(113,3077);
   hmmdt__11->SetBinContent(114,3239);
   hmmdt__11->SetBinContent(115,3575);
   hmmdt__11->SetBinContent(116,3712);
   hmmdt__11->SetBinContent(117,3911);
   hmmdt__11->SetBinContent(118,4180);
   hmmdt__11->SetBinContent(119,4174);
   hmmdt__11->SetBinContent(120,4167);
   hmmdt__11->SetBinContent(121,4125);
   hmmdt__11->SetBinContent(122,3993);
   hmmdt__11->SetBinContent(123,3928);
   hmmdt__11->SetBinContent(124,3764);
   hmmdt__11->SetBinContent(125,3595);
   hmmdt__11->SetBinContent(126,3197);
   hmmdt__11->SetBinContent(127,2848);
   hmmdt__11->SetBinContent(128,2567);
   hmmdt__11->SetBinContent(129,2269);
   hmmdt__11->SetBinContent(130,1940);
   hmmdt__11->SetBinContent(131,1716);
   hmmdt__11->SetBinContent(132,1453);
   hmmdt__11->SetBinContent(133,1197);
   hmmdt__11->SetBinContent(134,965);
   hmmdt__11->SetBinContent(135,754);
   hmmdt__11->SetBinContent(136,643);
   hmmdt__11->SetBinContent(137,451);
   hmmdt__11->SetBinContent(138,346);
   hmmdt__11->SetBinContent(139,311);
   hmmdt__11->SetBinContent(140,206);
   hmmdt__11->SetBinContent(141,161);
   hmmdt__11->SetBinContent(142,97);
   hmmdt__11->SetBinContent(143,78);
   hmmdt__11->SetBinContent(144,54);
   hmmdt__11->SetBinContent(145,23);
   hmmdt__11->SetMaximum(19968);
   hmmdt__11->SetEntries(312984);
   hmmdt__11->SetDirectory(0);
   hmmdt__11->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__11->SetLineColor(ci);
   hmmdt__11->GetXaxis()->SetRange(65,154);
   hmmdt__11->GetXaxis()->CenterTitle(true);
   hmmdt__11->GetXaxis()->SetNdivisions(505);
   hmmdt__11->GetXaxis()->SetLabelFont(132);
   hmmdt__11->GetXaxis()->SetLabelSize(0.12);
   hmmdt__11->GetXaxis()->SetTitleSize(0.07);
   hmmdt__11->GetXaxis()->SetTitleFont(132);
   hmmdt__11->GetYaxis()->CenterTitle(true);
   hmmdt__11->GetYaxis()->SetNdivisions(505);
   hmmdt__11->GetYaxis()->SetLabelFont(132);
   hmmdt__11->GetYaxis()->SetLabelSize(0.1);
   hmmdt__11->GetYaxis()->SetTitleSize(0.07);
   hmmdt__11->GetYaxis()->SetTitleFont(132);
   hmmdt__11->GetZaxis()->SetLabelFont(132);
   hmmdt__11->GetZaxis()->SetLabelSize(0.035);
   hmmdt__11->GetZaxis()->SetTitleSize(0.035);
   hmmdt__11->GetZaxis()->SetTitleFont(132);
   hmmdt__11->Draw("");
   
   TH1D *hmmem__12 = new TH1D("hmmem__12","missing mass ",200,0,2);
   hmmem__12->SetBinContent(61,1.891873);
   hmmem__12->SetBinContent(66,3.783746);
   hmmem__12->SetBinContent(67,3.783746);
   hmmem__12->SetBinContent(68,7.567492);
   hmmem__12->SetBinContent(69,20.8106);
   hmmem__12->SetBinContent(70,41.6212);
   hmmem__12->SetBinContent(71,54.86432);
   hmmem__12->SetBinContent(72,73.78304);
   hmmem__12->SetBinContent(73,128.6474);
   hmmem__12->SetBinContent(74,223.241);
   hmmem__12->SetBinContent(75,283.7809);
   hmmem__12->SetBinContent(76,435.1308);
   hmmem__12->SetBinContent(77,696.2092);
   hmmem__12->SetBinContent(78,957.2877);
   hmmem__12->SetBinContent(79,1275.122);
   hmmem__12->SetBinContent(80,1670.524);
   hmmem__12->SetBinContent(81,2205.924);
   hmmem__12->SetBinContent(82,2947.538);
   hmmem__12->SetBinContent(83,3685.368);
   hmmem__12->SetBinContent(84,4644.548);
   hmmem__12->SetBinContent(85,5666.159);
   hmmem__12->SetBinContent(86,6492.908);
   hmmem__12->SetBinContent(87,7849.381);
   hmmem__12->SetBinContent(88,8759.372);
   hmmem__12->SetBinContent(89,9654.228);
   hmmem__12->SetBinContent(90,10893.4);
   hmmem__12->SetBinContent(91,11561.24);
   hmmem__12->SetBinContent(92,12386.09);
   hmmem__12->SetBinContent(93,12660.41);
   hmmem__12->SetBinContent(94,13006.63);
   hmmem__12->SetBinContent(95,12456.09);
   hmmem__12->SetBinContent(96,12172.31);
   hmmem__12->SetBinContent(97,11566.91);
   hmmem__12->SetBinContent(98,11173.4);
   hmmem__12->SetBinContent(99,10081.79);
   hmmem__12->SetBinContent(100,8738.561);
   hmmem__12->SetBinContent(101,7798.3);
   hmmem__12->SetBinContent(102,7134.253);
   hmmem__12->SetBinContent(103,6072.912);
   hmmem__12->SetBinContent(104,5138.327);
   hmmem__12->SetBinContent(105,4472.388);
   hmmem__12->SetBinContent(106,3910.501);
   hmmem__12->SetBinContent(107,3405.371);
   hmmem__12->SetBinContent(108,2998.619);
   hmmem__12->SetBinContent(109,2839.701);
   hmmem__12->SetBinContent(110,2917.268);
   hmmem__12->SetBinContent(111,2764.026);
   hmmem__12->SetBinContent(112,2896.457);
   hmmem__12->SetBinContent(113,3151.86);
   hmmem__12->SetBinContent(114,3329.696);
   hmmem__12->SetBinContent(115,3522.667);
   hmmem__12->SetBinContent(116,3978.609);
   hmmem__12->SetBinContent(117,3882.123);
   hmmem__12->SetBinContent(118,4355.092);
   hmmem__12->SetBinContent(119,4341.848);
   hmmem__12->SetBinContent(120,4358.875);
   hmmem__12->SetBinContent(121,4419.415);
   hmmem__12->SetBinContent(122,4173.472);
   hmmem__12->SetBinContent(123,4137.526);
   hmmem__12->SetBinContent(124,3980.501);
   hmmem__12->SetBinContent(125,3989.96);
   hmmem__12->SetBinContent(126,3458.344);
   hmmem__12->SetBinContent(127,3089.429);
   hmmem__12->SetBinContent(128,2832.134);
   hmmem__12->SetBinContent(129,2465.11);
   hmmem__12->SetBinContent(130,2241.869);
   hmmem__12->SetBinContent(131,1950.521);
   hmmem__12->SetBinContent(132,1651.605);
   hmmem__12->SetBinContent(133,1462.418);
   hmmem__12->SetBinContent(134,1188.096);
   hmmem__12->SetBinContent(135,944.0446);
   hmmem__12->SetBinContent(136,826.7485);
   hmmem__12->SetBinContent(137,569.4538);
   hmmem__12->SetBinContent(138,463.5089);
   hmmem__12->SetBinContent(139,408.6446);
   hmmem__12->SetBinContent(140,325.4021);
   hmmem__12->SetBinContent(141,206.2142);
   hmmem__12->SetBinContent(142,189.1873);
   hmmem__12->SetBinContent(143,121.0799);
   hmmem__12->SetBinContent(144,102.1611);
   hmmem__12->SetBinContent(145,35.94559);
   hmmem__12->SetEntries(330870);
   hmmem__12->SetDirectory(0);
   hmmem__12->SetLineColor(2);
   hmmem__12->GetXaxis()->SetLabelFont(132);
   hmmem__12->GetXaxis()->SetLabelSize(0.035);
   hmmem__12->GetXaxis()->SetTitleSize(0.035);
   hmmem__12->GetXaxis()->SetTitleFont(132);
   hmmem__12->GetYaxis()->SetLabelFont(132);
   hmmem__12->GetYaxis()->SetLabelSize(0.035);
   hmmem__12->GetYaxis()->SetTitleSize(0.035);
   hmmem__12->GetYaxis()->SetTitleFont(132);
   hmmem__12->GetZaxis()->SetLabelFont(132);
   hmmem__12->GetZaxis()->SetLabelSize(0.035);
   hmmem__12->GetZaxis()->SetTitleSize(0.035);
   hmmem__12->GetZaxis()->SetTitleFont(132);
   hmmem__12->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC6");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.6635676,0,0.7723104,0.9);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(0.64,-2113.167,1.54,19018.5);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetLeftMargin(0);
   pad_7->SetRightMargin(0);
   pad_7->SetTopMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1D *hmmdt__13 = new TH1D("hmmdt__13","",200,0,2);
   hmmdt__13->SetBinContent(67,5);
   hmmdt__13->SetBinContent(68,6);
   hmmdt__13->SetBinContent(69,28);
   hmmdt__13->SetBinContent(70,34);
   hmmdt__13->SetBinContent(71,56);
   hmmdt__13->SetBinContent(72,87);
   hmmdt__13->SetBinContent(73,147);
   hmmdt__13->SetBinContent(74,210);
   hmmdt__13->SetBinContent(75,330);
   hmmdt__13->SetBinContent(76,455);
   hmmdt__13->SetBinContent(77,670);
   hmmdt__13->SetBinContent(78,949);
   hmmdt__13->SetBinContent(79,1303);
   hmmdt__13->SetBinContent(80,1668);
   hmmdt__13->SetBinContent(81,2276);
   hmmdt__13->SetBinContent(82,2828);
   hmmdt__13->SetBinContent(83,3797);
   hmmdt__13->SetBinContent(84,4675);
   hmmdt__13->SetBinContent(85,5579);
   hmmdt__13->SetBinContent(86,6572);
   hmmdt__13->SetBinContent(87,7673);
   hmmdt__13->SetBinContent(88,8668);
   hmmdt__13->SetBinContent(89,9590);
   hmmdt__13->SetBinContent(90,10589);
   hmmdt__13->SetBinContent(91,11680);
   hmmdt__13->SetBinContent(92,11965);
   hmmdt__13->SetBinContent(93,12336);
   hmmdt__13->SetBinContent(94,12679);
   hmmdt__13->SetBinContent(95,12163);
   hmmdt__13->SetBinContent(96,11810);
   hmmdt__13->SetBinContent(97,11418);
   hmmdt__13->SetBinContent(98,10572);
   hmmdt__13->SetBinContent(99,9644);
   hmmdt__13->SetBinContent(100,8585);
   hmmdt__13->SetBinContent(101,7606);
   hmmdt__13->SetBinContent(102,6869);
   hmmdt__13->SetBinContent(103,5677);
   hmmdt__13->SetBinContent(104,4988);
   hmmdt__13->SetBinContent(105,4320);
   hmmdt__13->SetBinContent(106,3654);
   hmmdt__13->SetBinContent(107,3185);
   hmmdt__13->SetBinContent(108,2909);
   hmmdt__13->SetBinContent(109,2759);
   hmmdt__13->SetBinContent(110,2622);
   hmmdt__13->SetBinContent(111,2633);
   hmmdt__13->SetBinContent(112,2737);
   hmmdt__13->SetBinContent(113,2856);
   hmmdt__13->SetBinContent(114,2998);
   hmmdt__13->SetBinContent(115,3332);
   hmmdt__13->SetBinContent(116,3455);
   hmmdt__13->SetBinContent(117,3641);
   hmmdt__13->SetBinContent(118,3860);
   hmmdt__13->SetBinContent(119,3874);
   hmmdt__13->SetBinContent(120,3823);
   hmmdt__13->SetBinContent(121,3801);
   hmmdt__13->SetBinContent(122,3666);
   hmmdt__13->SetBinContent(123,3594);
   hmmdt__13->SetBinContent(124,3456);
   hmmdt__13->SetBinContent(125,3279);
   hmmdt__13->SetBinContent(126,2909);
   hmmdt__13->SetBinContent(127,2598);
   hmmdt__13->SetBinContent(128,2344);
   hmmdt__13->SetBinContent(129,2085);
   hmmdt__13->SetBinContent(130,1798);
   hmmdt__13->SetBinContent(131,1589);
   hmmdt__13->SetBinContent(132,1346);
   hmmdt__13->SetBinContent(133,1110);
   hmmdt__13->SetBinContent(134,906);
   hmmdt__13->SetBinContent(135,703);
   hmmdt__13->SetBinContent(136,609);
   hmmdt__13->SetBinContent(137,428);
   hmmdt__13->SetBinContent(138,321);
   hmmdt__13->SetBinContent(139,296);
   hmmdt__13->SetBinContent(140,197);
   hmmdt__13->SetBinContent(141,153);
   hmmdt__13->SetBinContent(142,95);
   hmmdt__13->SetBinContent(143,77);
   hmmdt__13->SetBinContent(144,52);
   hmmdt__13->SetBinContent(145,23);
   hmmdt__13->SetMaximum(19018.5);
   hmmdt__13->SetEntries(296280);
   hmmdt__13->SetDirectory(0);
   hmmdt__13->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__13->SetLineColor(ci);
   hmmdt__13->GetXaxis()->SetRange(65,154);
   hmmdt__13->GetXaxis()->CenterTitle(true);
   hmmdt__13->GetXaxis()->SetNdivisions(505);
   hmmdt__13->GetXaxis()->SetLabelFont(132);
   hmmdt__13->GetXaxis()->SetLabelSize(0.12);
   hmmdt__13->GetXaxis()->SetTitleSize(0.07);
   hmmdt__13->GetXaxis()->SetTitleFont(132);
   hmmdt__13->GetYaxis()->CenterTitle(true);
   hmmdt__13->GetYaxis()->SetNdivisions(505);
   hmmdt__13->GetYaxis()->SetLabelFont(132);
   hmmdt__13->GetYaxis()->SetLabelSize(0.1);
   hmmdt__13->GetYaxis()->SetTitleSize(0.07);
   hmmdt__13->GetYaxis()->SetTitleFont(132);
   hmmdt__13->GetZaxis()->SetLabelFont(132);
   hmmdt__13->GetZaxis()->SetLabelSize(0.035);
   hmmdt__13->GetZaxis()->SetTitleSize(0.035);
   hmmdt__13->GetZaxis()->SetTitleFont(132);
   hmmdt__13->Draw("");
   
   TH1D *hmmem__14 = new TH1D("hmmem__14","missing mass ",200,0,2);
   hmmem__14->SetBinContent(67,1.892377);
   hmmem__14->SetBinContent(68,11.35426);
   hmmem__14->SetBinContent(69,18.92377);
   hmmem__14->SetBinContent(70,37.84754);
   hmmem__14->SetBinContent(71,45.41705);
   hmmem__14->SetBinContent(72,90.83409);
   hmmem__14->SetBinContent(73,113.5426);
   hmmem__14->SetBinContent(74,219.5157);
   hmmem__14->SetBinContent(75,316.027);
   hmmem__14->SetBinContent(76,425.7848);
   hmmem__14->SetBinContent(77,643.4082);
   hmmem__14->SetBinContent(78,889.4172);
   hmmem__14->SetBinContent(79,1233.83);
   hmmem__14->SetBinContent(80,1657.722);
   hmmem__14->SetBinContent(81,2125.139);
   hmmem__14->SetBinContent(82,2683.391);
   hmmem__14->SetBinContent(83,3758.261);
   hmmem__14->SetBinContent(84,4539.812);
   hmmem__14->SetBinContent(85,5327.041);
   hmmem__14->SetBinContent(86,6286.476);
   hmmem__14->SetBinContent(87,7524.091);
   hmmem__14->SetBinContent(88,8426.755);
   hmmem__14->SetBinContent(89,9206.414);
   hmmem__14->SetBinContent(90,10557.57);
   hmmem__14->SetBinContent(91,11024.99);
   hmmem__14->SetBinContent(92,11916.3);
   hmmem__14->SetBinContent(93,12067.69);
   hmmem__14->SetBinContent(94,12412.1);
   hmmem__14->SetBinContent(95,11785.72);
   hmmem__14->SetBinContent(96,11636.23);
   hmmem__14->SetBinContent(97,11144.21);
   hmmem__14->SetBinContent(98,10436.46);
   hmmem__14->SetBinContent(99,9448.638);
   hmmem__14->SetBinContent(100,8292.396);
   hmmem__14->SetBinContent(101,7753.068);
   hmmem__14->SetBinContent(102,6585.472);
   hmmem__14->SetBinContent(103,5802.028);
   hmmem__14->SetBinContent(104,4878.548);
   hmmem__14->SetBinContent(105,4274.88);
   hmmem__14->SetBinContent(106,3618.225);
   hmmem__14->SetBinContent(107,3129.992);
   hmmem__14->SetBinContent(108,2832.888);
   hmmem__14->SetBinContent(109,2749.624);
   hmmem__14->SetBinContent(110,2632.296);
   hmmem__14->SetBinContent(111,2611.48);
   hmmem__14->SetBinContent(112,2768.548);
   hmmem__14->SetBinContent(113,2857.489);
   hmmem__14->SetBinContent(114,3092.144);
   hmmem__14->SetBinContent(115,3290.844);
   hmmem__14->SetBinContent(116,3599.301);
   hmmem__14->SetBinContent(117,3811.247);
   hmmem__14->SetBinContent(118,3896.404);
   hmmem__14->SetBinContent(119,4042.117);
   hmmem__14->SetBinContent(120,3981.561);
   hmmem__14->SetBinContent(121,4049.687);
   hmmem__14->SetBinContent(122,3956.96);
   hmmem__14->SetBinContent(123,3688.243);
   hmmem__14->SetBinContent(124,3676.888);
   hmmem__14->SetBinContent(125,3654.18);
   hmmem__14->SetBinContent(126,3126.207);
   hmmem__14->SetBinContent(127,2872.628);
   hmmem__14->SetBinContent(128,2549.032);
   hmmem__14->SetBinContent(129,2399.534);
   hmmem__14->SetBinContent(130,1971.857);
   hmmem__14->SetBinContent(131,1799.65);
   hmmem__14->SetBinContent(132,1606.628);
   hmmem__14->SetBinContent(133,1303.848);
   hmmem__14->SetBinContent(134,1131.641);
   hmmem__14->SetBinContent(135,881.8477);
   hmmem__14->SetBinContent(136,732.3499);
   hmmem__14->SetBinContent(137,550.6817);
   hmmem__14->SetBinContent(138,442.8162);
   hmmem__14->SetBinContent(139,425.7848);
   hmmem__14->SetBinContent(140,312.2422);
   hmmem__14->SetBinContent(141,202.4843);
   hmmem__14->SetBinContent(142,193.0225);
   hmmem__14->SetBinContent(143,105.9731);
   hmmem__14->SetBinContent(144,100.296);
   hmmem__14->SetBinContent(145,32.17041);
   hmmem__14->SetEntries(313130);
   hmmem__14->SetDirectory(0);
   hmmem__14->SetLineColor(2);
   hmmem__14->GetXaxis()->SetLabelFont(132);
   hmmem__14->GetXaxis()->SetLabelSize(0.035);
   hmmem__14->GetXaxis()->SetTitleSize(0.035);
   hmmem__14->GetXaxis()->SetTitleFont(132);
   hmmem__14->GetYaxis()->SetLabelFont(132);
   hmmem__14->GetYaxis()->SetLabelSize(0.035);
   hmmem__14->GetYaxis()->SetTitleSize(0.035);
   hmmem__14->GetYaxis()->SetTitleFont(132);
   hmmem__14->GetZaxis()->SetLabelFont(132);
   hmmem__14->GetZaxis()->SetLabelSize(0.035);
   hmmem__14->GetZaxis()->SetTitleSize(0.035);
   hmmem__14->GetZaxis()->SetTitleFont(132);
   hmmem__14->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC7");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.7723104,0,0.8810532,0.9);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(0.64,-2077.167,1.54,18694.5);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetLeftMargin(0);
   pad_8->SetRightMargin(0);
   pad_8->SetTopMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1D *hmmdt__15 = new TH1D("hmmdt__15","",200,0,2);
   hmmdt__15->SetBinContent(60,1);
   hmmdt__15->SetBinContent(61,1);
   hmmdt__15->SetBinContent(66,1);
   hmmdt__15->SetBinContent(67,6);
   hmmdt__15->SetBinContent(68,6);
   hmmdt__15->SetBinContent(69,29);
   hmmdt__15->SetBinContent(70,34);
   hmmdt__15->SetBinContent(71,56);
   hmmdt__15->SetBinContent(72,86);
   hmmdt__15->SetBinContent(73,144);
   hmmdt__15->SetBinContent(74,208);
   hmmdt__15->SetBinContent(75,326);
   hmmdt__15->SetBinContent(76,455);
   hmmdt__15->SetBinContent(77,662);
   hmmdt__15->SetBinContent(78,939);
   hmmdt__15->SetBinContent(79,1290);
   hmmdt__15->SetBinContent(80,1652);
   hmmdt__15->SetBinContent(81,2255);
   hmmdt__15->SetBinContent(82,2797);
   hmmdt__15->SetBinContent(83,3749);
   hmmdt__15->SetBinContent(84,4621);
   hmmdt__15->SetBinContent(85,5502);
   hmmdt__15->SetBinContent(86,6478);
   hmmdt__15->SetBinContent(87,7532);
   hmmdt__15->SetBinContent(88,8561);
   hmmdt__15->SetBinContent(89,9451);
   hmmdt__15->SetBinContent(90,10429);
   hmmdt__15->SetBinContent(91,11490);
   hmmdt__15->SetBinContent(92,11747);
   hmmdt__15->SetBinContent(93,12130);
   hmmdt__15->SetBinContent(94,12463);
   hmmdt__15->SetBinContent(95,11937);
   hmmdt__15->SetBinContent(96,11585);
   hmmdt__15->SetBinContent(97,11183);
   hmmdt__15->SetBinContent(98,10345);
   hmmdt__15->SetBinContent(99,9450);
   hmmdt__15->SetBinContent(100,8409);
   hmmdt__15->SetBinContent(101,7443);
   hmmdt__15->SetBinContent(102,6720);
   hmmdt__15->SetBinContent(103,5551);
   hmmdt__15->SetBinContent(104,4851);
   hmmdt__15->SetBinContent(105,4206);
   hmmdt__15->SetBinContent(106,3568);
   hmmdt__15->SetBinContent(107,3098);
   hmmdt__15->SetBinContent(108,2821);
   hmmdt__15->SetBinContent(109,2668);
   hmmdt__15->SetBinContent(110,2536);
   hmmdt__15->SetBinContent(111,2563);
   hmmdt__15->SetBinContent(112,2635);
   hmmdt__15->SetBinContent(113,2776);
   hmmdt__15->SetBinContent(114,2901);
   hmmdt__15->SetBinContent(115,3228);
   hmmdt__15->SetBinContent(116,3311);
   hmmdt__15->SetBinContent(117,3500);
   hmmdt__15->SetBinContent(118,3722);
   hmmdt__15->SetBinContent(119,3702);
   hmmdt__15->SetBinContent(120,3637);
   hmmdt__15->SetBinContent(121,3648);
   hmmdt__15->SetBinContent(122,3496);
   hmmdt__15->SetBinContent(123,3405);
   hmmdt__15->SetBinContent(124,3280);
   hmmdt__15->SetBinContent(125,3102);
   hmmdt__15->SetBinContent(126,2755);
   hmmdt__15->SetBinContent(127,2437);
   hmmdt__15->SetBinContent(128,2186);
   hmmdt__15->SetBinContent(129,1963);
   hmmdt__15->SetBinContent(130,1706);
   hmmdt__15->SetBinContent(131,1496);
   hmmdt__15->SetBinContent(132,1261);
   hmmdt__15->SetBinContent(133,1028);
   hmmdt__15->SetBinContent(134,845);
   hmmdt__15->SetBinContent(135,674);
   hmmdt__15->SetBinContent(136,564);
   hmmdt__15->SetBinContent(137,400);
   hmmdt__15->SetBinContent(138,298);
   hmmdt__15->SetBinContent(139,280);
   hmmdt__15->SetBinContent(140,186);
   hmmdt__15->SetBinContent(141,146);
   hmmdt__15->SetBinContent(142,91);
   hmmdt__15->SetBinContent(143,75);
   hmmdt__15->SetBinContent(144,52);
   hmmdt__15->SetBinContent(145,23);
   hmmdt__15->SetMaximum(18694.5);
   hmmdt__15->SetEntries(288844);
   hmmdt__15->SetDirectory(0);
   hmmdt__15->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt__15->SetLineColor(ci);
   hmmdt__15->GetXaxis()->SetRange(65,154);
   hmmdt__15->GetXaxis()->CenterTitle(true);
   hmmdt__15->GetXaxis()->SetNdivisions(505);
   hmmdt__15->GetXaxis()->SetLabelFont(132);
   hmmdt__15->GetXaxis()->SetLabelSize(0.12);
   hmmdt__15->GetXaxis()->SetTitleSize(0.07);
   hmmdt__15->GetXaxis()->SetTitleFont(132);
   hmmdt__15->GetYaxis()->CenterTitle(true);
   hmmdt__15->GetYaxis()->SetNdivisions(505);
   hmmdt__15->GetYaxis()->SetLabelFont(132);
   hmmdt__15->GetYaxis()->SetLabelSize(0.1);
   hmmdt__15->GetYaxis()->SetTitleSize(0.07);
   hmmdt__15->GetYaxis()->SetTitleFont(132);
   hmmdt__15->GetZaxis()->SetLabelFont(132);
   hmmdt__15->GetZaxis()->SetLabelSize(0.035);
   hmmdt__15->GetZaxis()->SetTitleSize(0.035);
   hmmdt__15->GetZaxis()->SetTitleFont(132);
   hmmdt__15->Draw("");
   
   TH1D *hmmem__16 = new TH1D("hmmem__16","missing mass ",200,0,2);
   hmmem__16->SetBinContent(61,1.890649);
   hmmem__16->SetBinContent(67,3.781298);
   hmmem__16->SetBinContent(68,11.34389);
   hmmem__16->SetBinContent(69,22.68779);
   hmmem__16->SetBinContent(70,32.14103);
   hmmem__16->SetBinContent(71,56.71947);
   hmmem__16->SetBinContent(72,69.95401);
   hmmem__16->SetBinContent(73,132.3454);
   hmmem__16->SetBinContent(74,198.5181);
   hmmem__16->SetBinContent(75,308.1758);
   hmmem__16->SetBinContent(76,431.068);
   hmmem__16->SetBinContent(77,603.117);
   hmmem__16->SetBinContent(78,911.2928);
   hmmem__16->SetBinContent(79,1206.234);
   hmmem__16->SetBinContent(80,1677.006);
   hmmem__16->SetBinContent(81,2074.042);
   hmmem__16->SetBinContent(82,2735.769);
   hmmem__16->SetBinContent(83,3573.326);
   hmmem__16->SetBinContent(84,4490.291);
   hmmem__16->SetBinContent(85,5297.598);
   hmmem__16->SetBinContent(86,6314.767);
   hmmem__16->SetBinContent(87,7318.702);
   hmmem__16->SetBinContent(88,8371.793);
   hmmem__16->SetBinContent(89,9071.334);
   hmmem__16->SetBinContent(90,10313.49);
   hmmem__16->SetBinContent(91,11052.73);
   hmmem__16->SetBinContent(92,11565.1);
   hmmem__16->SetBinContent(93,11895.96);
   hmmem__16->SetBinContent(94,12086.92);
   hmmem__16->SetBinContent(95,11780.63);
   hmmem__16->SetBinContent(96,11309.86);
   hmmem__16->SetBinContent(97,10943.08);
   hmmem__16->SetBinContent(98,10252.99);
   hmmem__16->SetBinContent(99,9356.822);
   hmmem__16->SetBinContent(100,8129.79);
   hmmem__16->SetBinContent(101,7420.797);
   hmmem__16->SetBinContent(102,6571.896);
   hmmem__16->SetBinContent(103,5579.305);
   hmmem__16->SetBinContent(104,4807.92);
   hmmem__16->SetBinContent(105,4102.708);
   hmmem__16->SetBinContent(106,3510.935);
   hmmem__16->SetBinContent(107,3043.945);
   hmmem__16->SetBinContent(108,2858.661);
   hmmem__16->SetBinContent(109,2639.346);
   hmmem__16->SetBinContent(110,2558.048);
   hmmem__16->SetBinContent(111,2522.126);
   hmmem__16->SetBinContent(112,2648.799);
   hmmem__16->SetBinContent(113,2953.194);
   hmmem__16->SetBinContent(114,2911.599);
   hmmem__16->SetBinContent(115,3227.338);
   hmmem__16->SetBinContent(116,3520.388);
   hmmem__16->SetBinContent(117,3495.81);
   hmmem__16->SetBinContent(118,3807.767);
   hmmem__16->SetBinContent(119,3951.456);
   hmmem__16->SetBinContent(120,3703.781);
   hmmem__16->SetBinContent(121,3802.095);
   hmmem__16->SetBinContent(122,3701.891);
   hmmem__16->SetBinContent(123,3620.593);
   hmmem__16->SetBinContent(124,3495.81);
   hmmem__16->SetBinContent(125,3520.388);
   hmmem__16->SetBinContent(126,3008.022);
   hmmem__16->SetBinContent(127,2603.424);
   hmmem__16->SetBinContent(128,2431.375);
   hmmem__16->SetBinContent(129,2149.668);
   hmmem__16->SetBinContent(130,1956.822);
   hmmem__16->SetBinContent(131,1788.554);
   hmmem__16->SetBinContent(132,1402.862);
   hmmem__16->SetBinContent(133,1181.656);
   hmmem__16->SetBinContent(134,1005.825);
   hmmem__16->SetBinContent(135,873.4798);
   hmmem__16->SetBinContent(136,656.0552);
   hmmem__16->SetBinContent(137,518.0378);
   hmmem__16->SetBinContent(138,419.7241);
   hmmem__16->SetBinContent(139,376.2391);
   hmmem__16->SetBinContent(140,293.0506);
   hmmem__16->SetBinContent(141,179.6116);
   hmmem__16->SetBinContent(142,179.6116);
   hmmem__16->SetBinContent(143,124.7828);
   hmmem__16->SetBinContent(144,71.84466);
   hmmem__16->SetBinContent(145,43.48493);
   hmmem__16->SetEntries(305548);
   hmmem__16->SetDirectory(0);
   hmmem__16->SetLineColor(2);
   hmmem__16->GetXaxis()->SetLabelFont(132);
   hmmem__16->GetXaxis()->SetLabelSize(0.035);
   hmmem__16->GetXaxis()->SetTitleSize(0.035);
   hmmem__16->GetXaxis()->SetTitleFont(132);
   hmmem__16->GetYaxis()->SetLabelFont(132);
   hmmem__16->GetYaxis()->SetLabelSize(0.035);
   hmmem__16->GetYaxis()->SetTitleSize(0.035);
   hmmem__16->GetYaxis()->SetTitleFont(132);
   hmmem__16->GetZaxis()->SetLabelFont(132);
   hmmem__16->GetZaxis()->SetLabelSize(0.035);
   hmmem__16->GetZaxis()->SetTitleSize(0.035);
   hmmem__16->GetZaxis()->SetTitleFont(132);
   hmmem__16->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","BEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.16,0.9,"BEC8");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.8810532,0,0.9897959,0.9);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(0.64,-4007,1.54,36063);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetLeftMargin(0);
   pad_9->SetRightMargin(0);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(65,3);
   hmmdt->SetBinContent(66,4);
   hmmdt->SetBinContent(67,7);
   hmmdt->SetBinContent(68,21);
   hmmdt->SetBinContent(69,34);
   hmmdt->SetBinContent(70,66);
   hmmdt->SetBinContent(71,109);
   hmmdt->SetBinContent(72,170);
   hmmdt->SetBinContent(73,246);
   hmmdt->SetBinContent(74,392);
   hmmdt->SetBinContent(75,648);
   hmmdt->SetBinContent(76,887);
   hmmdt->SetBinContent(77,1358);
   hmmdt->SetBinContent(78,1800);
   hmmdt->SetBinContent(79,2454);
   hmmdt->SetBinContent(80,3256);
   hmmdt->SetBinContent(81,4326);
   hmmdt->SetBinContent(82,5650);
   hmmdt->SetBinContent(83,7015);
   hmmdt->SetBinContent(84,8906);
   hmmdt->SetBinContent(85,10732);
   hmmdt->SetBinContent(86,12666);
   hmmdt->SetBinContent(87,14800);
   hmmdt->SetBinContent(88,16746);
   hmmdt->SetBinContent(89,18840);
   hmmdt->SetBinContent(90,20639);
   hmmdt->SetBinContent(91,21897);
   hmmdt->SetBinContent(92,23033);
   hmmdt->SetBinContent(93,24042);
   hmmdt->SetBinContent(94,23997);
   hmmdt->SetBinContent(95,24027);
   hmmdt->SetBinContent(96,23124);
   hmmdt->SetBinContent(97,21748);
   hmmdt->SetBinContent(98,20146);
   hmmdt->SetBinContent(99,18609);
   hmmdt->SetBinContent(100,16716);
   hmmdt->SetBinContent(101,14910);
   hmmdt->SetBinContent(102,12694);
   hmmdt->SetBinContent(103,10915);
   hmmdt->SetBinContent(104,9514);
   hmmdt->SetBinContent(105,8167);
   hmmdt->SetBinContent(106,6960);
   hmmdt->SetBinContent(107,6175);
   hmmdt->SetBinContent(108,5338);
   hmmdt->SetBinContent(109,5114);
   hmmdt->SetBinContent(110,5099);
   hmmdt->SetBinContent(111,4932);
   hmmdt->SetBinContent(112,5158);
   hmmdt->SetBinContent(113,5329);
   hmmdt->SetBinContent(114,5632);
   hmmdt->SetBinContent(115,5881);
   hmmdt->SetBinContent(116,6287);
   hmmdt->SetBinContent(117,6551);
   hmmdt->SetBinContent(118,6838);
   hmmdt->SetBinContent(119,6824);
   hmmdt->SetBinContent(120,6981);
   hmmdt->SetBinContent(121,6886);
   hmmdt->SetBinContent(122,6678);
   hmmdt->SetBinContent(123,6335);
   hmmdt->SetBinContent(124,5937);
   hmmdt->SetBinContent(125,5487);
   hmmdt->SetBinContent(126,5033);
   hmmdt->SetBinContent(127,4594);
   hmmdt->SetBinContent(128,4052);
   hmmdt->SetBinContent(129,3490);
   hmmdt->SetBinContent(130,3072);
   hmmdt->SetBinContent(131,2546);
   hmmdt->SetBinContent(132,2190);
   hmmdt->SetBinContent(133,1748);
   hmmdt->SetBinContent(134,1484);
   hmmdt->SetBinContent(135,1113);
   hmmdt->SetBinContent(136,890);
   hmmdt->SetBinContent(137,687);
   hmmdt->SetBinContent(138,521);
   hmmdt->SetBinContent(139,434);
   hmmdt->SetBinContent(140,347);
   hmmdt->SetBinContent(141,208);
   hmmdt->SetBinContent(142,155);
   hmmdt->SetBinContent(143,103);
   hmmdt->SetBinContent(144,82);
   hmmdt->SetBinContent(145,29);
   hmmdt->SetMaximum(36063);
   hmmdt->SetEntries(558514);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,154);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(132);
   hmmdt->GetXaxis()->SetLabelSize(0.12);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(132);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(132);
   hmmdt->GetYaxis()->SetLabelSize(0.1);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(132);
   hmmdt->GetZaxis()->SetLabelFont(132);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(132);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(65,1.894771);
   hmmem->SetBinContent(66,3.789542);
   hmmem->SetBinContent(67,7.579083);
   hmmem->SetBinContent(68,18.94771);
   hmmem->SetBinContent(69,36.00064);
   hmmem->SetBinContent(70,66.31698);
   hmmem->SetBinContent(71,89.05423);
   hmmem->SetBinContent(72,151.5817);
   hmmem->SetBinContent(73,248.215);
   hmmem->SetBinContent(74,378.9542);
   hmmem->SetBinContent(75,600.6423);
   hmmem->SetBinContent(76,852.6468);
   hmmem->SetBinContent(77,1290.339);
   hmmem->SetBinContent(78,1729.926);
   hmmem->SetBinContent(79,2364.674);
   hmmem->SetBinContent(80,3065.739);
   hmmem->SetBinContent(81,4177.97);
   hmmem->SetBinContent(82,5468.308);
   hmmem->SetBinContent(83,6747.279);
   hmmem->SetBinContent(84,8628.786);
   hmmem->SetBinContent(85,10366.29);
   hmmem->SetBinContent(86,12316.01);
   hmmem->SetBinContent(87,14413.52);
   hmmem->SetBinContent(88,16349.98);
   hmmem->SetBinContent(89,18347.07);
   hmmem->SetBinContent(90,20097.83);
   hmmem->SetBinContent(91,21416.59);
   hmmem->SetBinContent(92,22335.56);
   hmmem->SetBinContent(93,23677.06);
   hmmem->SetBinContent(94,23586.11);
   hmmem->SetBinContent(95,23637.27);
   hmmem->SetBinContent(96,22710.72);
   hmmem->SetBinContent(97,21355.96);
   hmmem->SetBinContent(98,19709.41);
   hmmem->SetBinContent(99,18375.49);
   hmmem->SetBinContent(100,16431.45);
   hmmem->SetBinContent(101,14872.06);
   hmmem->SetBinContent(102,12414.54);
   hmmem->SetBinContent(103,10809.67);
   hmmem->SetBinContent(104,9365.852);
   hmmem->SetBinContent(105,8039.512);
   hmmem->SetBinContent(106,7069.39);
   hmmem->SetBinContent(107,6000.739);
   hmmem->SetBinContent(108,5468.308);
   hmmem->SetBinContent(109,5079.88);
   hmmem->SetBinContent(110,5066.617);
   hmmem->SetBinContent(111,4969.984);
   hmmem->SetBinContent(112,5184.093);
   hmmem->SetBinContent(113,5331.885);
   hmmem->SetBinContent(114,5754.419);
   hmmem->SetBinContent(115,6076.53);
   hmmem->SetBinContent(116,6440.326);
   hmmem->SetBinContent(117,6862.86);
   hmmem->SetBinContent(118,7090.232);
   hmmem->SetBinContent(119,7069.39);
   hmmem->SetBinContent(120,7292.973);
   hmmem->SetBinContent(121,7220.971);
   hmmem->SetBinContent(122,7080.758);
   hmmem->SetBinContent(123,6819.28);
   hmmem->SetBinContent(124,6339.903);
   hmmem->SetBinContent(125,5966.633);
   hmmem->SetBinContent(126,5527.046);
   hmmem->SetBinContent(127,5095.039);
   hmmem->SetBinContent(128,4399.658);
   hmmem->SetBinContent(129,3960.071);
   hmmem->SetBinContent(130,3385.955);
   hmmem->SetBinContent(131,2933.105);
   hmmem->SetBinContent(132,2529.519);
   hmmem->SetBinContent(133,2084.248);
   hmmem->SetBinContent(134,1716.662);
   hmmem->SetBinContent(135,1529.08);
   hmmem->SetBinContent(136,1021.281);
   hmmem->SetBinContent(137,884.8579);
   hmmem->SetBinContent(138,693.4861);
   hmmem->SetBinContent(139,617.6953);
   hmmem->SetBinContent(140,458.5345);
   hmmem->SetBinContent(141,360.0064);
   hmmem->SetBinContent(142,210.3196);
   hmmem->SetBinContent(143,178.1085);
   hmmem->SetBinContent(144,153.4764);
   hmmem->SetBinContent(145,34.10587);
   hmmem->SetEntries(589532);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(132);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(132);
   hmmem->GetYaxis()->SetLabelFont(132);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(132);
   hmmem->GetZaxis()->SetLabelFont(132);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(132);
   hmmem->Draw("same");
   
   leg = new TLegend(0.25,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.14);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","noBEC","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mix","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.45,0.55,"noBEC");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.15);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
      tex = new TLatex(0.35,0.05,"Missing Mass (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.5,"");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
   canv1->ToggleToolBar();
}


==> Figures/fig15052301.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Fri Mar 11 20:44:16 2016) by ROOT version5.34/05
   TCanvas *canv2 = new TCanvas("canv2", "canv2",349,160,340,411);
   canv2->Range(-0.1774194,-6546.386,1.032258,35239.05);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetLeftMargin(0.1466667);
   canv2->SetRightMargin(0.02666667);
   canv2->SetTopMargin(0.07666667);
   canv2->SetBottomMargin(0.1566667);
   canv2->SetFrameBorderMode(0);
   canv2->SetFrameBorderMode(0);
   
   TH1D *hQ2 = new TH1D("hQ2","",20,0,1);
   hQ2->SetBinContent(1,201);
   hQ2->SetBinContent(2,1357);
   hQ2->SetBinContent(3,3564);
   hQ2->SetBinContent(4,5989);
   hQ2->SetBinContent(5,9079);
   hQ2->SetBinContent(6,12453);
   hQ2->SetBinContent(7,15096);
   hQ2->SetBinContent(8,17410);
   hQ2->SetBinContent(9,19373);
   hQ2->SetBinContent(10,20545);
   hQ2->SetBinContent(11,21357);
   hQ2->SetBinContent(12,21011);
   hQ2->SetBinContent(13,19327);
   hQ2->SetBinContent(14,15517);
   hQ2->SetBinContent(15,4739);
   hQ2->SetMaximum(32035.5);
   hQ2->SetEntries(187018);
   hQ2->SetStats(0);
   hQ2->SetFillStyle(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hQ2->SetLineColor(ci);
   hQ2->SetLineWidth(2);
   hQ2->GetXaxis()->SetTitle("Q (GeV)");
   hQ2->GetXaxis()->CenterTitle(true);
   hQ2->GetXaxis()->SetNdivisions(505);
   hQ2->GetXaxis()->SetLabelFont(42);
   hQ2->GetXaxis()->SetLabelSize(0.06);
   hQ2->GetXaxis()->SetTitleSize(0.07);
   hQ2->GetXaxis()->SetTitleFont(42);
   hQ2->GetYaxis()->SetTitle("Counts");
   hQ2->GetYaxis()->CenterTitle(true);
   hQ2->GetYaxis()->SetNdivisions(505);
   hQ2->GetYaxis()->SetLabelFont(42);
   hQ2->GetYaxis()->SetLabelSize(0.06);
   hQ2->GetYaxis()->SetTitleSize(0.07);
   hQ2->GetYaxis()->SetTitleFont(42);
   hQ2->GetZaxis()->SetLabelFont(42);
   hQ2->GetZaxis()->SetLabelSize(0.035);
   hQ2->GetZaxis()->SetTitleSize(0.035);
   hQ2->GetZaxis()->SetTitleFont(42);
   hQ2->Draw("L");
   
   TH1D *hQmx__1__1__1__1__1__1__1 = new TH1D("hQmx__1__1__1__1__1__1__1","Q (GeV)",20,0,1);
   hQmx__1__1__1__1__1__1__1->SetBinContent(1,521);
   hQmx__1__1__1__1__1__1__1->SetBinContent(2,3143);
   hQmx__1__1__1__1__1__1__1->SetBinContent(3,7373);
   hQmx__1__1__1__1__1__1__1->SetBinContent(4,11475);
   hQmx__1__1__1__1__1__1__1->SetBinContent(5,14766);
   hQmx__1__1__1__1__1__1__1->SetBinContent(6,17311);
   hQmx__1__1__1__1__1__1__1->SetBinContent(7,19122);
   hQmx__1__1__1__1__1__1__1->SetBinContent(8,18996);
   hQmx__1__1__1__1__1__1__1->SetBinContent(9,18646);
   hQmx__1__1__1__1__1__1__1->SetBinContent(10,17240);
   hQmx__1__1__1__1__1__1__1->SetBinContent(11,15186);
   hQmx__1__1__1__1__1__1__1->SetBinContent(12,12951);
   hQmx__1__1__1__1__1__1__1->SetBinContent(13,10409);
   hQmx__1__1__1__1__1__1__1->SetBinContent(14,7799);
   hQmx__1__1__1__1__1__1__1->SetBinContent(15,5400);
   hQmx__1__1__1__1__1__1__1->SetBinContent(16,3421);
   hQmx__1__1__1__1__1__1__1->SetBinContent(17,2052);
   hQmx__1__1__1__1__1__1__1->SetBinContent(18,909);
   hQmx__1__1__1__1__1__1__1->SetBinContent(19,261);
   hQmx__1__1__1__1__1__1__1->SetBinContent(20,37);
   hQmx__1__1__1__1__1__1__1->SetEntries(187018);
   hQmx__1__1__1__1__1__1__1->SetDirectory(0);
   hQmx__1__1__1__1__1__1__1->SetLineColor(3);
   hQmx__1__1__1__1__1__1__1->SetLineWidth(2);
   hQmx__1__1__1__1__1__1__1->GetXaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1->GetXaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetXaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetXaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1->GetYaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1->GetYaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetYaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetYaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1->GetZaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1->GetZaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetZaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1->GetZaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1->Draw("CSAME");
   
   TH1D *hQmx = new TH1D("hQmx","Q (GeV)",20,0,1);
   hQmx->SetBinContent(1,245.7654);
   hQmx->SetBinContent(2,1601.256);
   hQmx->SetBinContent(3,4247.96);
   hQmx->SetBinContent(4,7603.603);
   hQmx->SetBinContent(5,11099.14);
   hQmx->SetBinContent(6,14445.33);
   hQmx->SetBinContent(7,16929.45);
   hQmx->SetBinContent(8,18491.01);
   hQmx->SetBinContent(9,19468.4);
   hQmx->SetBinContent(10,20139.53);
   hQmx->SetBinContent(11,20082.81);
   hQmx->SetBinContent(12,19022.24);
   hQmx->SetBinContent(13,17018.31);
   hQmx->SetBinContent(14,12759);
   hQmx->SetBinContent(15,3864.188);
   hQmx->SetEntries(98925);
   hQmx->SetStats(0);
   hQmx->SetLineColor(2);
   hQmx->SetLineWidth(2);
   hQmx->GetXaxis()->SetLabelFont(42);
   hQmx->GetXaxis()->SetLabelSize(0.035);
   hQmx->GetXaxis()->SetTitleSize(0.035);
   hQmx->GetXaxis()->SetTitleFont(42);
   hQmx->GetYaxis()->SetLabelFont(42);
   hQmx->GetYaxis()->SetLabelSize(0.035);
   hQmx->GetYaxis()->SetTitleSize(0.035);
   hQmx->GetYaxis()->SetTitleFont(42);
   hQmx->GetZaxis()->SetLabelFont(42);
   hQmx->GetZaxis()->SetLabelSize(0.035);
   hQmx->GetZaxis()->SetTitleSize(0.035);
   hQmx->GetZaxis()->SetTitleFont(42);
   hQmx->Draw("CSAME");
   
   TLegend *leg = new TLegend(0.1863014,0.6912442,0.4849315,0.8801843,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05333333);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hQ2","1: Phase space","lf");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","2: Mixed (no cut)","l");
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hQmx","3: Mixed (missing-mass cut)","l");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLine *line = new TLine(0.779,6907.655,0.779,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(0.7459677,7799.948,"Boundary");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2618087,3864.32,"#gamma p #rightarrow 2#pi^{0}p");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(0.3230126,10567.1,0.2798099,12135.84,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(56);
   arrow->Draw();
      tex = new TLatex(0.3302131,9568.816,"1");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(0.6038306,14988.09,0.6182316,16842.05,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(56);
   arrow->Draw();
      tex = new TLatex(0.603831,12991.5,"3");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5426267,8998.367,"2");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(0.531826,10567.1,0.5534274,13134.13,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(56);
   arrow->Draw();
      tex = new TLatex(-0.1450173,-3823.822,"(b)");
   tex->SetTextSize(0.07082153);
   tex->SetLineWidth(2);
   tex->Draw();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
   canv2->ToggleToolBar();
}


==> Figures/fig15062002.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Tue May 20 15:02:21 2014) by ROOT version5.32/00
   TCanvas *canv1 = new TCanvas("canv1", "canv1",66,52,900,600);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.05,1,1);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetLeftMargin(0.025);
   pad->SetRightMargin(0.02325581);
   pad->SetTopMargin(0.03125);
   pad->SetBottomMargin(0.03333334);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0,0.6569444,0.262936,0.96875);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1077778,0.53,0.87,2.1);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetBottomMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   TLatex *   tex = new TLatex(0.2,0.9,"BEC,1");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TGraphErrors *gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.367274);
   gre->SetPointError(0,0,0.1287432);
   gre->SetPoint(1,0.025,1.326003);
   gre->SetPointError(1,0,0.05079666);
   gre->SetPoint(2,0.05,1.292884);
   gre->SetPointError(2,0,0.03178351);
   gre->SetPoint(3,0.075,1.305217);
   gre->SetPointError(3,0,0.0243783);
   gre->SetPoint(4,0.1,1.256427);
   gre->SetPointError(4,0,0.01941579);
   gre->SetPoint(5,0.125,1.257589);
   gre->SetPointError(5,0,0.01682689);
   gre->SetPoint(6,0.15,1.246124);
   gre->SetPointError(6,0,0.0150313);
   gre->SetPoint(7,0.175,1.214839);
   gre->SetPointError(7,0,0.01355202);
   gre->SetPoint(8,0.2,1.223423);
   gre->SetPointError(8,0,0.01283135);
   gre->SetPoint(9,0.225,1.166453);
   gre->SetPointError(9,0,0.01167681);
   gre->SetPoint(10,0.25,1.147988);
   gre->SetPointError(10,0,0.01117449);
   gre->SetPoint(11,0.275,1.115417);
   gre->SetPointError(11,0,0.01066528);
   gre->SetPoint(12,0.3,1.06267);
   gre->SetPointError(12,0,0.01007622);
   gre->SetPoint(13,0.325,1.066548);
   gre->SetPointError(13,0,0.01008716);
   gre->SetPoint(14,0.35,1.043322);
   gre->SetPointError(14,0,0.009967117);
   gre->SetPoint(15,0.375,1.017905);
   gre->SetPointError(15,0,0.009826948);
   gre->SetPoint(16,0.4,0.9637668);
   gre->SetPointError(16,0,0.009470513);
   gre->SetPoint(17,0.425,0.9511298);
   gre->SetPointError(17,0,0.009571905);
   gre->SetPoint(18,0.45,0.9412535);
   gre->SetPointError(18,0,0.009629399);
   gre->SetPoint(19,0.475,0.8981375);
   gre->SetPointError(19,0,0.00947559);
   gre->SetPoint(20,0.5,0.8927967);
   gre->SetPointError(20,0,0.009567815);
   gre->SetPoint(21,0.525,0.8545754);
   gre->SetPointError(21,0,0.009437368);
   gre->SetPoint(22,0.55,0.8336755);
   gre->SetPointError(22,0,0.00953318);
   gre->SetPoint(23,0.575,0.8162715);
   gre->SetPointError(23,0,0.009736001);
   gre->SetPoint(24,0.6,0.7916387);
   gre->SetPointError(24,0,0.009995574);
   gre->SetPoint(25,0.625,0.7808699);
   gre->SetPointError(25,0,0.01059313);
   gre->SetPoint(26,0.65,0.7586105);
   gre->SetPointError(26,0,0.01129781);
   gre->SetPoint(27,0.675,0.744102);
   gre->SetPointError(27,0,0.01252679);
   gre->SetPoint(28,0.7,0.7481654);
   gre->SetPointError(28,0,0.01453308);
   gre->SetPoint(29,0.725,0.7589308);
   gre->SetPointError(29,0,0.01772675);
   gre->SetPoint(30,0.75,0.714419);
   gre->SetPointError(30,0,0.02079248);
   gre->SetPoint(31,0.775,0.7027745);
   gre->SetPointError(31,0,0.02651728);
   gre->SetPoint(32,0.8,0.7378904);
   gre->SetPointError(32,0,0.03766519);
   gre->SetPoint(33,0.825,0.6843431);
   gre->SetPointError(33,0,0.04964942);
   gre->SetPoint(34,0.85,0.7218157);
   gre->SetPointError(34,0,0.08121761);
   gre->SetPoint(35,0.875,0.7841165);
   gre->SetPointError(35,0,0.1309188);
   gre->SetPoint(36,0.9,0.6097417);
   gre->SetPointError(36,0,0.1729852);
   gre->SetPoint(37,0.925,0.5398008);
   gre->SetPointError(37,0,0.2531726);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","ratio000",100,0,1.0175);
   Graph_Graph1->SetMinimum(0.1656892);
   Graph_Graph1->SetMaximum(1.616957);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.253521);
   gre->SetPointError(0,0,0.1151614);
   gre->SetPoint(1,0.025,1.183994);
   gre->SetPointError(1,0,0.04397793);
   gre->SetPoint(2,0.05,1.218439);
   gre->SetPointError(2,0,0.02946701);
   gre->SetPoint(3,0.075,1.217023);
   gre->SetPointError(3,0,0.02229536);
   gre->SetPoint(4,0.1,1.135626);
   gre->SetPointError(4,0,0.01707642);
   gre->SetPoint(5,0.125,1.163452);
   gre->SetPointError(5,0,0.0152417);
   gre->SetPoint(6,0.15,1.153202);
   gre->SetPointError(6,0,0.01362231);
   gre->SetPoint(7,0.175,1.1058);
   gre->SetPointError(7,0,0.01203121);
   gre->SetPoint(8,0.2,1.100158);
   gre->SetPointError(8,0,0.01121774);
   gre->SetPoint(9,0.225,1.080288);
   gre->SetPointError(9,0,0.01059946);
   gre->SetPoint(10,0.25,1.090528);
   gre->SetPointError(10,0,0.01047477);
   gre->SetPoint(11,0.275,1.073043);
   gre->SetPointError(11,0,0.01016013);
   gre->SetPoint(12,0.3,1.035506);
   gre->SetPointError(12,0,0.009757828);
   gre->SetPoint(13,0.325,1.043856);
   gre->SetPointError(13,0,0.009821378);
   gre->SetPoint(14,0.35,1.027042);
   gre->SetPointError(14,0,0.009776571);
   gre->SetPoint(15,0.375,1.006513);
   gre->SetPointError(15,0,0.009692629);
   gre->SetPoint(16,0.4,0.9836462);
   gre->SetPointError(16,0,0.009716332);
   gre->SetPoint(17,0.425,0.9921158);
   gre->SetPointError(17,0,0.01009184);
   gre->SetPoint(18,0.45,0.9490041);
   gre->SetPointError(18,0,0.009731464);
   gre->SetPoint(19,0.475,0.9398268);
   gre->SetPointError(19,0,0.01002754);
   gre->SetPoint(20,0.5,0.9512998);
   gre->SetPointError(20,0,0.01035553);
   gre->SetPoint(21,0.525,0.9294887);
   gre->SetPointError(21,0,0.01047268);
   gre->SetPoint(22,0.55,0.8935994);
   gre->SetPointError(22,0,0.01038626);
   gre->SetPoint(23,0.575,0.8647147);
   gre->SetPointError(23,0,0.01045413);
   gre->SetPoint(24,0.6,0.8469542);
   gre->SetPointError(24,0,0.01085977);
   gre->SetPoint(25,0.625,0.8258902);
   gre->SetPointError(25,0,0.01134753);
   gre->SetPoint(26,0.65,0.8328779);
   gre->SetPointError(26,0,0.01266706);
   gre->SetPoint(27,0.675,0.8236634);
   gre->SetPointError(27,0,0.014187);
   gre->SetPoint(28,0.7,0.8153169);
   gre->SetPointError(28,0,0.0161423);
   gre->SetPoint(29,0.725,0.7764649);
   gre->SetPointError(29,0,0.01823779);
   gre->SetPoint(30,0.75,0.8444166);
   gre->SetPointError(30,0,0.0255222);
   gre->SetPoint(31,0.775,0.8181194);
   gre->SetPointError(31,0,0.03195139);
   gre->SetPoint(32,0.8,0.7880952);
   gre->SetPointError(32,0,0.04095859);
   gre->SetPoint(33,0.825,0.7523585);
   gre->SetPointError(33,0,0.05576234);
   gre->SetPoint(34,0.85,0.6600985);
   gre->SetPointError(34,0,0.07347224);
   gre->SetPoint(35,0.875,1.254902);
   gre->SetPointError(35,0,0.2355503);
   gre->SetPoint(36,0.9,0.5588235);
   gre->SetPointError(36,0,0.160065);
   gre->SetPoint(37,0.925,0.3125);
   gre->SetPointError(37,0,0.1601086);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","_ratio000",100,0,1.0175);
   Graph_Graph2->SetMinimum(0.01858531);
   Graph_Graph2->SetMaximum(1.624258);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(51.04498);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6527585);
   fit101->SetParError(0,0.06117242);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.778226);
   fit101->SetParError(1,0.1596717);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,1.586919);
   fit101->SetParError(2,0.151716);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.65");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.78 #pm 0.16");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 0.31 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0,0.3451389,0.262936,0.6569444);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.1077778,0.53,0.87,2.1);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0);
   pad_5->SetTopMargin(0);
   pad_5->SetBottomMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,5");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.249432);
   gre->SetPointError(0,0,0.1318479);
   gre->SetPoint(1,0.025,1.183284);
   gre->SetPointError(1,0,0.05109349);
   gre->SetPoint(2,0.05,1.19365);
   gre->SetPointError(2,0,0.03282929);
   gre->SetPoint(3,0.075,1.205054);
   gre->SetPointError(3,0,0.02517837);
   gre->SetPoint(4,0.1,1.138874);
   gre->SetPointError(4,0,0.01977946);
   gre->SetPoint(5,0.125,1.160746);
   gre->SetPointError(5,0,0.01738164);
   gre->SetPoint(6,0.15,1.146432);
   gre->SetPointError(6,0,0.01548961);
   gre->SetPoint(7,0.175,1.13502);
   gre->SetPointError(7,0,0.01413464);
   gre->SetPoint(8,0.2,1.145816);
   gre->SetPointError(8,0,0.0134071);
   gre->SetPoint(9,0.225,1.099745);
   gre->SetPointError(9,0,0.01226743);
   gre->SetPoint(10,0.25,1.082558);
   gre->SetPointError(10,0,0.0117429);
   gre->SetPoint(11,0.275,1.067077);
   gre->SetPointError(11,0,0.01133287);
   gre->SetPoint(12,0.3,1.027483);
   gre->SetPointError(12,0,0.01079588);
   gre->SetPoint(13,0.325,1.047187);
   gre->SetPointError(13,0,0.0109334);
   gre->SetPoint(14,0.35,1.029021);
   gre->SetPointError(14,0,0.01084066);
   gre->SetPoint(15,0.375,1.016651);
   gre->SetPointError(15,0,0.01079007);
   gre->SetPoint(16,0.4,0.9679904);
   gre->SetPointError(16,0,0.01044234);
   gre->SetPoint(17,0.425,0.9671298);
   gre->SetPointError(17,0,0.0106513);
   gre->SetPoint(18,0.45,0.9694443);
   gre->SetPointError(18,0,0.01081799);
   gre->SetPoint(19,0.475,0.9363474);
   gre->SetPointError(19,0,0.01073963);
   gre->SetPoint(20,0.5,0.9431925);
   gre->SetPointError(20,0,0.01095093);
   gre->SetPoint(21,0.525,0.9108434);
   gre->SetPointError(21,0,0.01086916);
   gre->SetPoint(22,0.55,0.8940095);
   gre->SetPointError(22,0,0.01102677);
   gre->SetPoint(23,0.575,0.8878651);
   gre->SetPointError(23,0,0.01137733);
   gre->SetPoint(24,0.6,0.8688914);
   gre->SetPointError(24,0,0.01175444);
   gre->SetPoint(25,0.625,0.871154);
   gre->SetPointError(25,0,0.01260461);
   gre->SetPoint(26,0.65,0.8479979);
   gre->SetPointError(26,0,0.01345726);
   gre->SetPoint(27,0.675,0.8428353);
   gre->SetPointError(27,0,0.01506123);
   gre->SetPoint(28,0.7,0.8521853);
   gre->SetPointError(28,0,0.01754629);
   gre->SetPoint(29,0.725,0.8706208);
   gre->SetPointError(29,0,0.02151886);
   gre->SetPoint(30,0.75,0.8322216);
   gre->SetPointError(30,0,0.02549694);
   gre->SetPoint(31,0.775,0.8218831);
   gre->SetPointError(31,0,0.03259988);
   gre->SetPoint(32,0.8,0.8445002);
   gre->SetPointError(32,0,0.04562266);
   gre->SetPoint(33,0.825,0.805926);
   gre->SetPointError(33,0,0.06131516);
   gre->SetPoint(34,0.85,0.8590311);
   gre->SetPointError(34,0,0.1011812);
   gre->SetPoint(35,0.875,0.9175061);
   gre->SetPointError(35,0,0.1613547);
   gre->SetPoint(36,0.9,0.7364828);
   gre->SetPointError(36,0,0.2170115);
   gre->SetPoint(37,0.925,0.6520039);
   gre->SetPointError(37,0,0.3167427);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","ratio004",100,0,1.0175);
   Graph_Graph3->SetMinimum(0.2306593);
   Graph_Graph3->SetMaximum(1.485881);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.116022);
   gre->SetPointError(0,0,0.114224);
   gre->SetPoint(1,0.025,1.184211);
   gre->SetPointError(1,0,0.05116621);
   gre->SetPoint(2,0.05,1.139151);
   gre->SetPointError(2,0,0.03094944);
   gre->SetPoint(3,0.075,1.120782);
   gre->SetPointError(3,0,0.02297255);
   gre->SetPoint(4,0.1,1.075721);
   gre->SetPointError(4,0,0.01840736);
   gre->SetPoint(5,0.125,1.09467);
   gre->SetPointError(5,0,0.01614294);
   gre->SetPoint(6,0.15,1.083533);
   gre->SetPointError(6,0,0.01442735);
   gre->SetPoint(7,0.175,1.049607);
   gre->SetPointError(7,0,0.01281337);
   gre->SetPoint(8,0.2,1.084672);
   gre->SetPointError(8,0,0.01251193);
   gre->SetPoint(9,0.225,1.047125);
   gre->SetPointError(9,0,0.0115366);
   gre->SetPoint(10,0.25,1.037857);
   gre->SetPointError(10,0,0.01114156);
   gre->SetPoint(11,0.275,1.037744);
   gre->SetPointError(11,0,0.01094736);
   gre->SetPoint(12,0.3,1.023548);
   gre->SetPointError(12,0,0.01075053);
   gre->SetPoint(13,0.325,1.026418);
   gre->SetPointError(13,0,0.01066603);
   gre->SetPoint(14,0.35,1.007835);
   gre->SetPointError(14,0,0.01056651);
   gre->SetPoint(15,0.375,1.012399);
   gre->SetPointError(15,0,0.01073991);
   gre->SetPoint(16,0.4,0.973616);
   gre->SetPointError(16,0,0.01052114);
   gre->SetPoint(17,0.425,0.987449);
   gre->SetPointError(17,0,0.01093481);
   gre->SetPoint(18,0.45,1.022917);
   gre->SetPointError(18,0,0.0115741);
   gre->SetPoint(19,0.475,0.9517706);
   gre->SetPointError(19,0,0.01096626);
   gre->SetPoint(20,0.5,0.9926917);
   gre->SetPointError(20,0,0.0116784);
   gre->SetPoint(21,0.525,0.9876252);
   gre->SetPointError(21,0,0.01202479);
   gre->SetPoint(22,0.55,0.9507107);
   gre->SetPointError(22,0,0.01190466);
   gre->SetPoint(23,0.575,0.9232685);
   gre->SetPointError(23,0,0.01194453);
   gre->SetPoint(24,0.6,0.9117227);
   gre->SetPointError(24,0,0.01247929);
   gre->SetPoint(25,0.625,0.8883143);
   gre->SetPointError(25,0,0.01291604);
   gre->SetPoint(26,0.65,0.885428);
   gre->SetPointError(26,0,0.01419671);
   gre->SetPoint(27,0.675,0.8802505);
   gre->SetPointError(27,0,0.01589973);
   gre->SetPoint(28,0.7,0.8557428);
   gre->SetPointError(28,0,0.01764251);
   gre->SetPoint(29,0.725,0.9066667);
   gre->SetPointError(29,0,0.02263207);
   gre->SetPoint(30,0.75,0.8555751);
   gre->SetPointError(30,0,0.02639924);
   gre->SetPoint(31,0.775,0.8926641);
   gre->SetPointError(31,0,0.03611985);
   gre->SetPoint(32,0.8,0.8402685);
   gre->SetPointError(32,0,0.04555872);
   gre->SetPoint(33,0.825,0.8985507);
   gre->SetPointError(33,0,0.07031903);
   gre->SetPoint(34,0.85,0.6735751);
   gre->SetPointError(34,0,0.07642527);
   gre->SetPoint(35,0.875,0.7261905);
   gre->SetPointError(35,0,0.1221603);
   gre->SetPoint(36,0.9,0.5454545);
   gre->SetPointError(36,0,0.1598271);
   gre->SetPoint(37,0.925,1.166667);
   gre->SetPointError(37,0,0.6490734);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","_ratio004",100,0,1.0175);
   Graph_Graph4->SetMinimum(0.2426162);
   Graph_Graph4->SetMaximum(1.958751);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(65.49863);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6087425);
   fit101->SetParError(0,0.02113685);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7829492);
   fit101->SetParError(1,0.06140744);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,1.096559);
   fit101->SetParError(2,0.04101063);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.61");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.78 #pm 0.06");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 0.22 #pm 0.01 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0,0,0.262936,0.3451389);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.1077778,0.3555555,0.87,2.1);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"noBEC");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(39);
   gre->SetName("Graph1");
   gre->SetTitle("ratio008");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1);
   gre->SetPointError(0,0,0.08838835);
   gre->SetPoint(1,0.025,1);
   gre->SetPointError(1,0,0.03572568);
   gre->SetPoint(2,0.05,1);
   gre->SetPointError(2,0,0.022801);
   gre->SetPoint(3,0.075,1);
   gre->SetPointError(3,0,0.01735918);
   gre->SetPoint(4,0.1,1);
   gre->SetPointError(4,0,0.0142429);
   gre->SetPoint(5,0.125,1);
   gre->SetPointError(5,0,0.01233487);
   gre->SetPoint(6,0.15,1);
   gre->SetPointError(6,0,0.01109742);
   gre->SetPoint(7,0.175,1);
   gre->SetPointError(7,0,0.01020461);
   gre->SetPoint(8,0.2,1);
   gre->SetPointError(8,0,0.00960939);
   gre->SetPoint(9,0.225,1);
   gre->SetPointError(9,0,0.009072744);
   gre->SetPoint(10,0.25,1);
   gre->SetPointError(10,0,0.008789532);
   gre->SetPoint(11,0.275,1);
   gre->SetPointError(11,0,0.008575875);
   gre->SetPoint(12,0.3,1);
   gre->SetPointError(12,0,0.00840633);
   gre->SetPoint(13,0.325,1);
   gre->SetPointError(13,0,0.008392257);
   gre->SetPoint(14,0.35,1);
   gre->SetPointError(14,0,0.008431691);
   gre->SetPoint(15,0.375,1);
   gre->SetPointError(15,0,0.008469104);
   gre->SetPoint(16,0.4,1);
   gre->SetPointError(16,0,0.008502866);
   gre->SetPoint(17,0.425,1);
   gre->SetPointError(17,0,0.00867877);
   gre->SetPoint(18,0.45,1);
   gre->SetPointError(18,0,0.008798884);
   gre->SetPoint(19,0.475,1);
   gre->SetPointError(19,0,0.008963834);
   gre->SetPoint(20,0.5,1);
   gre->SetPointError(20,0,0.009090909);
   gre->SetPoint(21,0.525,1);
   gre->SetPointError(21,0,0.009259259);
   gre->SetPoint(22,0.55,1);
   gre->SetPointError(22,0,0.009523594);
   gre->SetPoint(23,0.575,1);
   gre->SetPointError(23,0,0.009876332);
   gre->SetPoint(24,0.6,1);
   gre->SetPointError(24,0,0.01036673);
   gre->SetPoint(25,0.625,1);
   gre->SetPointError(25,0,0.01109537);
   gre->SetPoint(26,0.65,1);
   gre->SetPointError(26,0,0.01208156);
   gre->SetPoint(27,0.675,1);
   gre->SetPointError(27,0,0.01358189);
   gre->SetPoint(28,0.7,1);
   gre->SetPointError(28,0,0.01569605);
   gre->SetPoint(29,0.725,1);
   gre->SetPointError(29,0,0.01895075);
   gre->SetPoint(30,0.75,1);
   gre->SetPointError(30,0,0.02320567);
   gre->SetPoint(31,0.775,1);
   gre->SetPointError(31,0,0.02994092);
   gre->SetPoint(32,0.8,1);
   gre->SetPointError(32,0,0.0410824);
   gre->SetPoint(33,0.825,1);
   gre->SetPointError(33,0,0.05711955);
   gre->SetPoint(34,0.85,1);
   gre->SetPointError(34,0,0.08998425);
   gre->SetPoint(35,0.875,1);
   gre->SetPointError(35,0,0.1367172);
   gre->SetPoint(36,0.9,1);
   gre->SetPointError(36,0,0.2156655);
   gre->SetPoint(37,0.925,1);
   gre->SetPointError(37,0,0.3429972);
   gre->SetPoint(38,0.95,1);
   gre->SetPointError(38,0,0.7071068);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","ratio008",100,0,1.045);
   Graph_Graph5->SetMinimum(0.1514719);
   Graph_Graph5->SetMaximum(1.848528);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   //  gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio008");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.04065);
   gre->SetPointError(0,0,0.09291144);
   gre->SetPoint(1,0.025,1.024183);
   gre->SetPointError(1,0,0.03681018);
   gre->SetPoint(2,0.05,1.047373);
   gre->SetPointError(2,0,0.02416232);
   gre->SetPoint(3,0.075,1.01205);
   gre->SetPointError(3,0,0.01762385);
   gre->SetPoint(4,0.1,1.037915);
   gre->SetPointError(4,0,0.01492541);
   gre->SetPoint(5,0.125,1.004586);
   gre->SetPointError(5,0,0.01240706);
   gre->SetPoint(6,0.15,0.9998152);
   gre->SetPointError(6,0,0.01109725);
   gre->SetPoint(7,0.175,0.9990112);
   gre->SetPointError(7,0,0.01019466);
   gre->SetPoint(8,0.2,0.9997229);
   gre->SetPointError(8,0,0.009608058);
   gre->SetPoint(9,0.225,0.9961441);
   gre->SetPointError(9,0,0.00903146);
   gre->SetPoint(10,0.25,1.002907);
   gre->SetPointError(10,0,0.008823359);
   gre->SetPoint(11,0.275,0.9946209);
   gre->SetPointError(11,0,0.008520303);
   gre->SetPoint(12,0.3,1.01924);
   gre->SetPointError(12,0,0.008611157);
   gre->SetPoint(13,0.325,0.9909586);
   gre->SetPointError(13,0,0.008299021);
   gre->SetPoint(14,0.35,0.9905956);
   gre->SetPointError(14,0,0.008333921);
   gre->SetPoint(15,0.375,1.004107);
   gre->SetPointError(15,0,0.008514136);
   gre->SetPoint(16,0.4,1.008243);
   gre->SetPointError(16,0,0.008593712);
   gre->SetPoint(17,0.425,1.018887);
   gre->SetPointError(17,0,0.008886179);
   gre->SetPoint(18,0.45,1.00651);
   gre->SetPointError(18,0,0.008872624);
   gre->SetPoint(19,0.475,1.00966);
   gre->SetPointError(19,0,0.009074989);
   gre->SetPoint(20,0.5,1.006951);
   gre->SetPointError(20,0,0.009171125);
   gre->SetPoint(21,0.525,1.007953);
   gre->SetPointError(21,0,0.009353039);
   gre->SetPoint(22,0.55,1.004375);
   gre->SetPointError(22,0,0.009577882);
   gre->SetPoint(23,0.575,0.9782816);
   gre->SetPointError(23,0,0.009611341);
   gre->SetPoint(24,0.6,0.9776528);
   gre->SetPointError(24,0,0.01008289);
   gre->SetPoint(25,0.625,0.9879547);
   gre->SetPointError(25,0,0.01093068);
   gre->SetPoint(26,0.65,1.00654);
   gre->SetPointError(26,0,0.01218267);
   gre->SetPoint(27,0.675,0.9698353);
   gre->SetPointError(27,0,0.01307671);
   gre->SetPoint(28,0.7,0.9683658);
   gre->SetPointError(28,0,0.01508441);
   gre->SetPoint(29,0.725,0.9453125);
   gre->SetPointError(29,0,0.01767252);
   gre->SetPoint(30,0.75,0.97604);
   gre->SetPointError(30,0,0.02253483);
   gre->SetPoint(31,0.775,0.9823711);
   gre->SetPointError(31,0,0.02929632);
   gre->SetPoint(32,0.8,0.952496);
   gre->SetPointError(32,0,0.03869598);
   gre->SetPoint(33,0.825,0.9472868);
   gre->SetPointError(33,0,0.05347809);
   gre->SetPoint(34,0.85,0.7484848);
   gre->SetPointError(34,0,0.06297461);
   gre->SetPoint(35,0.875,0.8803419);
   gre->SetPointError(35,0,0.1189464);
   gre->SetPoint(36,0.9,1.138889);
   gre->SetPointError(36,0,0.2601259);
   gre->SetPoint(37,0.925,1.7);
   gre->SetPointError(37,0,0.6774954);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","_ratio008",100,0,1.0175);
   Graph_Graph6->SetMinimum(0.5163117);
   Graph_Graph6->SetMaximum(2.546694);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(35.70547);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6464559);
   fit101->SetParError(0,0.2244497);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.5577105);
   fit101->SetParError(1,0.5383496);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,0.2904604);
   fit101->SetParError(2,0.1257802);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{PS}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.65");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.56 #pm 0.54");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 0.06 #pm 0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.262936,0.6569444,0.5008721,0.96875);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.01,0.53,0.87,2.1);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLeftMargin(0);
   pad_2->SetRightMargin(0);
   pad_2->SetTopMargin(0);
   pad_2->SetBottomMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,2");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.681665);
   gre->SetPointError(0,0,0.1685335);
   gre->SetPoint(1,0.025,1.623702);
   gre->SetPointError(1,0,0.06620792);
   gre->SetPoint(2,0.05,1.567955);
   gre->SetPointError(2,0,0.0410803);
   gre->SetPoint(3,0.075,1.55675);
   gre->SetPointError(3,0,0.0310958);
   gre->SetPoint(4,0.1,1.462249);
   gre->SetPointError(4,0,0.02426579);
   gre->SetPoint(5,0.125,1.438449);
   gre->SetPointError(5,0,0.02074235);
   gre->SetPoint(6,0.15,1.386014);
   gre->SetPointError(6,0,0.01812013);
   gre->SetPoint(7,0.175,1.318551);
   gre->SetPointError(7,0,0.01602036);
   gre->SetPoint(8,0.2,1.284904);
   gre->SetPointError(8,0,0.01478373);
   gre->SetPoint(9,0.225,1.194572);
   gre->SetPointError(9,0,0.01318982);
   gre->SetPoint(10,0.25,1.139593);
   gre->SetPointError(10,0,0.01232325);
   gre->SetPoint(11,0.275,1.084982);
   gre->SetPointError(11,0,0.01158137);
   gre->SetPoint(12,0.3,1.013223);
   gre->SetPointError(12,0,0.01078013);
   gre->SetPoint(13,0.325,1.002225);
   gre->SetPointError(13,0,0.01067424);
   gre->SetPoint(14,0.35,0.9674756);
   gre->SetPointError(14,0,0.010445);
   gre->SetPoint(15,0.375,0.9400556);
   gre->SetPointError(15,0,0.01026929);
   gre->SetPoint(16,0.4,0.8807109);
   gre->SetPointError(16,0,0.00982567);
   gre->SetPoint(17,0.425,0.8725923);
   gre->SetPointError(17,0,0.009961038);
   gre->SetPoint(18,0.45,0.8740685);
   gre->SetPointError(18,0,0.01011142);
   gre->SetPoint(19,0.475,0.8463213);
   gre->SetPointError(19,0,0.01006084);
   gre->SetPoint(20,0.5,0.8504321);
   gre->SetPointError(20,0,0.0102396);
   gre->SetPoint(21,0.525,0.8297607);
   gre->SetPointError(21,0,0.01024398);
   gre->SetPoint(22,0.55,0.81471);
   gre->SetPointError(22,0,0.01039741);
   gre->SetPoint(23,0.575,0.8159425);
   gre->SetPointError(23,0,0.01079433);
   gre->SetPoint(24,0.6,0.8092239);
   gre->SetPointError(24,0,0.01126267);
   gre->SetPoint(25,0.625,0.817605);
   gre->SetPointError(25,0,0.01214458);
   gre->SetPoint(26,0.65,0.803485);
   gre->SetPointError(26,0,0.01305832);
   gre->SetPoint(27,0.675,0.8047043);
   gre->SetPointError(27,0,0.01469605);
   gre->SetPoint(28,0.7,0.8143348);
   gre->SetPointError(28,0,0.01713049);
   gre->SetPoint(29,0.725,0.8402111);
   gre->SetPointError(29,0,0.02115795);
   gre->SetPoint(30,0.75,0.8170449);
   gre->SetPointError(30,0,0.02538744);
   gre->SetPoint(31,0.775,0.8116119);
   gre->SetPointError(31,0,0.03259801);
   gre->SetPoint(32,0.8,0.8368064);
   gre->SetPointError(32,0,0.04573189);
   gre->SetPoint(33,0.825,0.7996157);
   gre->SetPointError(33,0,0.06152256);
   gre->SetPoint(34,0.85,0.8682062);
   gre->SetPointError(34,0,0.1028986);
   gre->SetPoint(35,0.875,0.90414);
   gre->SetPointError(35,0,0.1610681);
   gre->SetPoint(36,0.9,0.7499456);
   gre->SetPointError(36,0,0.2218334);
   gre->SetPoint(37,0.925,0.5690763);
   gre->SetPointError(37,0,0.2910161);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","ratio001",100,0,1.0175);
   Graph_Graph7->SetMinimum(0.1208465);
   Graph_Graph7->SetMaximum(2.007412);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.816327);
   gre->SetPointError(0,0,0.1865434);
   gre->SetPoint(1,0.025,1.42883);
   gre->SetPointError(1,0,0.05609203);
   gre->SetPoint(2,0.05,1.316661);
   gre->SetPointError(2,0,0.03277823);
   gre->SetPoint(3,0.075,1.36575);
   gre->SetPointError(3,0,0.02625003);
   gre->SetPoint(4,0.1,1.33943);
   gre->SetPointError(4,0,0.02167466);
   gre->SetPoint(5,0.125,1.301977);
   gre->SetPointError(5,0,0.0182446);
   gre->SetPoint(6,0.15,1.242697);
   gre->SetPointError(6,0,0.01575494);
   gre->SetPoint(7,0.175,1.176136);
   gre->SetPointError(7,0,0.01385036);
   gre->SetPoint(8,0.2,1.180965);
   gre->SetPointError(8,0,0.01327982);
   gre->SetPoint(9,0.225,1.08609);
   gre->SetPointError(9,0,0.01169545);
   gre->SetPoint(10,0.25,1.056959);
   gre->SetPointError(10,0,0.01121261);
   gre->SetPoint(11,0.275,1.030192);
   gre->SetPointError(11,0,0.01085405);
   gre->SetPoint(12,0.3,0.9970818);
   gre->SetPointError(12,0,0.01057114);
   gre->SetPoint(13,0.325,0.9818475);
   gre->SetPointError(13,0,0.01040917);
   gre->SetPoint(14,0.35,0.9769382);
   gre->SetPointError(14,0,0.01057876);
   gre->SetPoint(15,0.375,0.9390068);
   gre->SetPointError(15,0,0.01025979);
   gre->SetPoint(16,0.4,0.9185424);
   gre->SetPointError(16,0,0.01035406);
   gre->SetPoint(17,0.425,0.9175133);
   gre->SetPointError(17,0,0.0106024);
   gre->SetPoint(18,0.45,0.9258769);
   gre->SetPointError(18,0,0.01086322);
   gre->SetPoint(19,0.475,0.8971892);
   gre->SetPointError(19,0,0.01081561);
   gre->SetPoint(20,0.5,0.8971778);
   gre->SetPointError(20,0,0.01094489);
   gre->SetPoint(21,0.525,0.8830892);
   gre->SetPointError(21,0,0.01106471);
   gre->SetPoint(22,0.55,0.8897235);
   gre->SetPointError(22,0,0.01159121);
   gre->SetPoint(23,0.575,0.8681236);
   gre->SetPointError(23,0,0.01165298);
   gre->SetPoint(24,0.6,0.8593793);
   gre->SetPointError(24,0,0.01213058);
   gre->SetPoint(25,0.625,0.8679882);
   gre->SetPointError(25,0,0.0130752);
   gre->SetPoint(26,0.65,0.8877325);
   gre->SetPointError(26,0,0.01476498);
   gre->SetPoint(27,0.675,0.8956262);
   gre->SetPointError(27,0,0.01677124);
   gre->SetPoint(28,0.7,0.8575916);
   gre->SetPointError(28,0,0.01826538);
   gre->SetPoint(29,0.725,0.8990997);
   gre->SetPointError(29,0,0.02302409);
   gre->SetPoint(30,0.75,0.8716279);
   gre->SetPointError(30,0,0.02754584);
   gre->SetPoint(31,0.775,0.8750976);
   gre->SetPointError(31,0,0.03579032);
   gre->SetPoint(32,0.8,0.9171687);
   gre->SetPointError(32,0,0.05146011);
   gre->SetPoint(33,0.825,1.006667);
   gre->SetPointError(33,0,0.08205779);
   gre->SetPoint(34,0.85,0.9635036);
   gre->SetPointError(34,0,0.117512);
   gre->SetPoint(35,0.875,1.117647);
   gre->SetPointError(35,0,0.215424);
   gre->SetPoint(36,0.9,0.8636364);
   gre->SetPointError(36,0,0.2704797);
   gre->SetPoint(37,0.925,0.5);
   gre->SetPointError(37,0,0.25);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","_ratio001",100,0,1.0175);
   Graph_Graph8->SetMinimum(0.07471301);
   Graph_Graph8->SetMaximum(2.178157);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(42.49267);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.8810639);
   fit101->SetParError(0,0.004561348);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.5823306);
   fit101->SetParError(1,0.01419028);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.982679);
   fit101->SetParError(2,0.09277119);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.88");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.58 #pm 0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 0.79 #pm 0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.262936,0.3451389,0.5008721,0.6569444);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.01,0.53,0.87,2.1);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetLeftMargin(0);
   pad_6->SetRightMargin(0);
   pad_6->SetTopMargin(0);
   pad_6->SetBottomMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,6");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.407468);
   gre->SetPointError(0,0,0.1536537);
   gre->SetPoint(1,0.025,1.32157);
   gre->SetPointError(1,0,0.05909694);
   gre->SetPoint(2,0.05,1.33072);
   gre->SetPointError(2,0,0.03792196);
   gre->SetPoint(3,0.075,1.333289);
   gre->SetPointError(3,0,0.02891506);
   gre->SetPoint(4,0.1,1.2386);
   gre->SetPointError(4,0,0.02239756);
   gre->SetPoint(5,0.125,1.241209);
   gre->SetPointError(5,0,0.01942884);
   gre->SetPoint(6,0.15,1.21159);
   gre->SetPointError(6,0,0.0171554);
   gre->SetPoint(7,0.175,1.181996);
   gre->SetPointError(7,0,0.01547676);
   gre->SetPoint(8,0.2,1.169437);
   gre->SetPointError(8,0,0.01445461);
   gre->SetPoint(9,0.225,1.104796);
   gre->SetPointError(9,0,0.01306571);
   gre->SetPoint(10,0.25,1.074863);
   gre->SetPointError(10,0,0.01239611);
   gre->SetPoint(11,0.275,1.044166);
   gre->SetPointError(11,0,0.01183232);
   gre->SetPoint(12,0.3,0.9923848);
   gre->SetPointError(12,0,0.01116302);
   gre->SetPoint(13,0.325,1.003261);
   gre->SetPointError(13,0,0.01123577);
   gre->SetPoint(14,0.35,0.9855104);
   gre->SetPointError(14,0,0.01113858);
   gre->SetPoint(15,0.375,0.9720782);
   gre->SetPointError(15,0,0.01107385);
   gre->SetPoint(16,0.4,0.9250358);
   gre->SetPointError(16,0,0.0107155);
   gre->SetPoint(17,0.425,0.9281692);
   gre->SetPointError(17,0,0.0109646);
   gre->SetPoint(18,0.45,0.9370526);
   gre->SetPointError(18,0,0.01119512);
   gre->SetPoint(19,0.475,0.9141114);
   gre->SetPointError(19,0,0.01119761);
   gre->SetPoint(20,0.5,0.9231863);
   gre->SetPointError(20,0,0.01143961);
   gre->SetPoint(21,0.525,0.9072296);
   gre->SetPointError(21,0,0.0115023);
   gre->SetPoint(22,0.55,0.8944087);
   gre->SetPointError(22,0,0.01170723);
   gre->SetPoint(23,0.575,0.8968193);
   gre->SetPointError(23,0,0.01216493);
   gre->SetPoint(24,0.6,0.8902312);
   gre->SetPointError(24,0,0.01269987);
   gre->SetPoint(25,0.625,0.9016323);
   gre->SetPointError(25,0,0.01372045);
   gre->SetPoint(26,0.65,0.8867836);
   gre->SetPointError(26,0,0.01475847);
   gre->SetPoint(27,0.675,0.8890638);
   gre->SetPointError(27,0,0.01662258);
   gre->SetPoint(28,0.7,0.9004299);
   gre->SetPointError(28,0,0.01939054);
   gre->SetPoint(29,0.725,0.9282141);
   gre->SetPointError(29,0,0.02394289);
   gre->SetPoint(30,0.75,0.9033871);
   gre->SetPointError(30,0,0.02873711);
   gre->SetPoint(31,0.775,0.896258);
   gre->SetPointError(31,0,0.036862);
   gre->SetPoint(32,0.8,0.9257287);
   gre->SetPointError(32,0,0.05180167);
   gre->SetPoint(33,0.825,0.8816762);
   gre->SetPointError(33,0,0.06948007);
   gre->SetPoint(34,0.85,0.9604653);
   gre->SetPointError(34,0,0.1166099);
   gre->SetPoint(35,0.875,1.000218);
   gre->SetPointError(35,0,0.1826238);
   gre->SetPoint(36,0.9,0.8296378);
   gre->SetPointError(36,0,0.250932);
   gre->SetPoint(37,0.925,0.6295487);
   gre->SetPointError(37,0,0.3280857);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","ratio005",100,0,1.0175);
   Graph_Graph9->SetMinimum(0.1754971);
   Graph_Graph9->SetMaximum(1.687087);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.278481);
   gre->SetPointError(0,0,0.1357817);
   gre->SetPoint(1,0.025,1.27193);
   gre->SetPointError(1,0,0.05629005);
   gre->SetPoint(2,0.05,1.257895);
   gre->SetPointError(2,0,0.03529446);
   gre->SetPoint(3,0.075,1.233027);
   gre->SetPointError(3,0,0.02616774);
   gre->SetPoint(4,0.1,1.126812);
   gre->SetPointError(4,0,0.01986663);
   gre->SetPoint(5,0.125,1.141021);
   gre->SetPointError(5,0,0.01746062);
   gre->SetPoint(6,0.15,1.136687);
   gre->SetPointError(6,0,0.01582277);
   gre->SetPoint(7,0.175,1.100875);
   gre->SetPointError(7,0,0.01415131);
   gre->SetPoint(8,0.2,1.100776);
   gre->SetPointError(8,0,0.01339408);
   gre->SetPoint(9,0.225,1.059619);
   gre->SetPointError(9,0,0.01240159);
   gre->SetPoint(10,0.25,1.044355);
   gre->SetPointError(10,0,0.01196038);
   gre->SetPoint(11,0.275,1.014089);
   gre->SetPointError(11,0,0.01141094);
   gre->SetPoint(12,0.3,0.9921165);
   gre->SetPointError(12,0,0.01116457);
   gre->SetPoint(13,0.325,1.012692);
   gre->SetPointError(13,0,0.01137305);
   gre->SetPoint(14,0.35,0.9765979);
   gre->SetPointError(14,0,0.01101979);
   gre->SetPoint(15,0.375,0.9875748);
   gre->SetPointError(15,0,0.01130008);
   gre->SetPoint(16,0.4,0.9472745);
   gre->SetPointError(16,0,0.01103978);
   gre->SetPoint(17,0.425,0.9635628);
   gre->SetPointError(17,0,0.01149211);
   gre->SetPoint(18,0.45,0.9610123);
   gre->SetPointError(18,0,0.01155812);
   gre->SetPoint(19,0.475,0.9391439);
   gre->SetPointError(19,0,0.01158332);
   gre->SetPoint(20,0.5,0.9778872);
   gre->SetPointError(20,0,0.01229346);
   gre->SetPoint(21,0.525,0.9720469);
   gre->SetPointError(21,0,0.01253546);
   gre->SetPoint(22,0.55,0.9232183);
   gre->SetPointError(22,0,0.01217973);
   gre->SetPoint(23,0.575,0.909629);
   gre->SetPointError(23,0,0.01238749);
   gre->SetPoint(24,0.6,0.9264398);
   gre->SetPointError(24,0,0.01334671);
   gre->SetPoint(25,0.625,0.9493056);
   gre->SetPointError(25,0,0.01463478);
   gre->SetPoint(26,0.65,0.9112212);
   gre->SetPointError(26,0,0.01527092);
   gre->SetPoint(27,0.675,0.9228796);
   gre->SetPointError(27,0,0.01741987);
   gre->SetPoint(28,0.7,0.8933013);
   gre->SetPointError(28,0,0.01921029);
   gre->SetPoint(29,0.725,0.8920419);
   gre->SetPointError(29,0,0.02281663);
   gre->SetPoint(30,0.75,0.8856873);
   gre->SetPointError(30,0,0.0280876);
   gre->SetPoint(31,0.775,0.9704861);
   gre->SetPointError(31,0,0.0407432);
   gre->SetPoint(32,0.8,0.8776978);
   gre->SetPointError(32,0,0.04869596);
   gre->SetPoint(33,0.825,1.041379);
   gre->SetPointError(33,0,0.08561844);
   gre->SetPoint(34,0.85,0.8618421);
   gre->SetPointError(34,0,0.1027457);
   gre->SetPoint(35,0.875,1.404762);
   gre->SetPointError(35,0,0.2836043);
   gre->SetPoint(36,0.9,1.25);
   gre->SetPointError(36,0,0.4192627);
   gre->SetPoint(37,0.925,0.5);
   gre->SetPointError(37,0,0.2738613);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","_ratio005",100,0,1.0175);
   Graph_Graph10->SetMinimum(0.07991598);
   Graph_Graph10->SetMaximum(1.834589);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(52.14445);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9373017);
   fit101->SetParError(0,0.005211882);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.2906158);
   fit101->SetParError(1,0.01286818);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.873);
   fit101->SetParError(2,0.1839736);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.94");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.29 #pm 0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 0.76 #pm 0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.262936,0,0.5008721,0.3451389);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(-0.01,0.3555555,0.87,2.1);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetLeftMargin(0);
   pad_10->SetRightMargin(0);
   pad_10->SetTopMargin(0);
   pad_10->SetFrameBorderMode(0);
   pad_10->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   pad_10->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.5008721,0.6569444,0.7388081,0.96875);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.01,0.53,0.87,2.1);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLeftMargin(0);
   pad_3->SetRightMargin(0);
   pad_3->SetTopMargin(0);
   pad_3->SetBottomMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,3");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.858586);
   gre->SetPointError(0,0,0.1923103);
   gre->SetPoint(1,0.025,1.775191);
   gre->SetPointError(1,0,0.07484972);
   gre->SetPoint(2,0.05,1.694466);
   gre->SetPointError(2,0,0.04598829);
   gre->SetPoint(3,0.075,1.64347);
   gre->SetPointError(3,0,0.03415371);
   gre->SetPoint(4,0.1,1.498056);
   gre->SetPointError(4,0,0.02600785);
   gre->SetPoint(5,0.125,1.436457);
   gre->SetPointError(5,0,0.02178216);
   gre->SetPoint(6,0.15,1.342985);
   gre->SetPointError(6,0,0.01858159);
   gre->SetPoint(7,0.175,1.255742);
   gre->SetPointError(7,0,0.01621184);
   gre->SetPoint(8,0.2,1.195469);
   gre->SetPointError(8,0,0.01469499);
   gre->SetPoint(9,0.225,1.092151);
   gre->SetPointError(9,0,0.01294545);
   gre->SetPoint(10,0.25,1.040518);
   gre->SetPointError(10,0,0.01208931);
   gre->SetPoint(11,0.275,0.9928405);
   gre->SetPointError(11,0,0.01138663);
   gre->SetPoint(12,0.3,0.9364046);
   gre->SetPointError(12,0,0.01068506);
   gre->SetPoint(13,0.325,0.9438773);
   gre->SetPointError(13,0,0.01073029);
   gre->SetPoint(14,0.35,0.9291409);
   gre->SetPointError(14,0,0.0106556);
   gre->SetPoint(15,0.375,0.924623);
   gre->SetPointError(15,0,0.01066432);
   gre->SetPoint(16,0.4,0.8826007);
   gre->SetPointError(16,0,0.01034588);
   gre->SetPoint(17,0.425,0.8947992);
   gre->SetPointError(17,0,0.01066702);
   gre->SetPoint(18,0.45,0.9073906);
   gre->SetPointError(18,0,0.0109266);
   gre->SetPoint(19,0.475,0.8906852);
   gre->SetPointError(19,0,0.0109801);
   gre->SetPoint(20,0.5,0.905072);
   gre->SetPointError(20,0,0.01126796);
   gre->SetPoint(21,0.525,0.8948268);
   gre->SetPointError(21,0,0.01138076);
   gre->SetPoint(22,0.55,0.8844211);
   gre->SetPointError(22,0,0.0116054);
   gre->SetPoint(23,0.575,0.8885738);
   gre->SetPointError(23,0,0.01207675);
   gre->SetPoint(24,0.6,0.8849747);
   gre->SetPointError(24,0,0.01263865);
   gre->SetPoint(25,0.625,0.8984662);
   gre->SetPointError(25,0,0.01367838);
   gre->SetPoint(26,0.65,0.8846346);
   gre->SetPointError(26,0,0.01472513);
   gre->SetPoint(27,0.675,0.8870627);
   gre->SetPointError(27,0,0.01658713);
   gre->SetPoint(28,0.7,0.8989098);
   gre->SetPointError(28,0,0.01935715);
   gre->SetPoint(29,0.725,0.927326);
   gre->SetPointError(29,0,0.02391447);
   gre->SetPoint(30,0.75,0.9025228);
   gre->SetPointError(30,0,0.02870309);
   gre->SetPoint(31,0.775,0.8954005);
   gre->SetPointError(31,0,0.03681841);
   gre->SetPoint(32,0.8,0.9248431);
   gre->SetPointError(32,0,0.05174021);
   gre->SetPoint(33,0.825,0.8808327);
   gre->SetPointError(33,0,0.06939804);
   gre->SetPoint(34,0.85,0.9595464);
   gre->SetPointError(34,0,0.116471);
   gre->SetPoint(35,0.875,0.9992606);
   gre->SetPointError(35,0,0.1824055);
   gre->SetPoint(36,0.9,0.828844);
   gre->SetPointError(36,0,0.2506376);
   gre->SetPoint(37,0.925,0.6289464);
   gre->SetPointError(37,0,0.3277113);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","ratio002",100,0,1.0175);
   Graph_Graph11->SetMinimum(0.126269);
   Graph_Graph11->SetMaximum(2.225862);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.648148);
   gre->SetPointError(0,0,0.164139);
   gre->SetPoint(1,0.025,1.554337);
   gre->SetPointError(1,0,0.06291602);
   gre->SetPoint(2,0.05,1.576542);
   gre->SetPointError(2,0,0.04185245);
   gre->SetPoint(3,0.075,1.472316);
   gre->SetPointError(3,0,0.02960188);
   gre->SetPoint(4,0.1,1.362336);
   gre->SetPointError(4,0,0.02300706);
   gre->SetPoint(5,0.125,1.304385);
   gre->SetPointError(5,0,0.01924226);
   gre->SetPoint(6,0.15,1.225361);
   gre->SetPointError(6,0,0.01652646);
   gre->SetPoint(7,0.175,1.141772);
   gre->SetPointError(7,0,0.01436962);
   gre->SetPoint(8,0.2,1.103687);
   gre->SetPointError(8,0,0.0132852);
   gre->SetPoint(9,0.225,1.029546);
   gre->SetPointError(9,0,0.01202426);
   gre->SetPoint(10,0.25,1.000331);
   gre->SetPointError(10,0,0.01151385);
   gre->SetPoint(11,0.275,0.9522491);
   gre->SetPointError(11,0,0.01081465);
   gre->SetPoint(12,0.3,0.9257367);
   gre->SetPointError(12,0,0.0105388);
   gre->SetPoint(13,0.325,0.9401389);
   gre->SetPointError(13,0,0.01068142);
   gre->SetPoint(14,0.35,0.9239405);
   gre->SetPointError(14,0,0.01058817);
   gre->SetPoint(15,0.375,0.9511152);
   gre->SetPointError(15,0,0.0110497);
   gre->SetPoint(16,0.4,0.9228125);
   gre->SetPointError(16,0,0.01093695);
   gre->SetPoint(17,0.425,0.9460304);
   gre->SetPointError(17,0,0.01143392);
   gre->SetPoint(18,0.45,0.9486069);
   gre->SetPointError(18,0,0.01155095);
   gre->SetPoint(19,0.475,0.9295438);
   gre->SetPointError(19,0,0.01158235);
   gre->SetPoint(20,0.5,0.9565353);
   gre->SetPointError(20,0,0.01207385);
   gre->SetPoint(21,0.525,0.9656709);
   gre->SetPointError(21,0,0.01251568);
   gre->SetPoint(22,0.55,0.9264967);
   gre->SetPointError(22,0,0.01229418);
   gre->SetPoint(23,0.575,0.9260334);
   gre->SetPointError(23,0,0.01271505);
   gre->SetPoint(24,0.6,0.9010442);
   gre->SetPointError(24,0,0.01292917);
   gre->SetPoint(25,0.625,0.9666942);
   gre->SetPointError(25,0,0.01498471);
   gre->SetPoint(26,0.65,0.895902);
   gre->SetPointError(26,0,0.01496049);
   gre->SetPoint(27,0.675,0.9234327);
   gre->SetPointError(27,0,0.01744251);
   gre->SetPoint(28,0.7,0.9131696);
   gre->SetPointError(28,0,0.01974756);
   gre->SetPoint(29,0.725,0.9497702);
   gre->SetPointError(29,0,0.02465676);
   gre->SetPoint(30,0.75,0.9532045);
   gre->SetPointError(30,0,0.03077338);
   gre->SetPoint(31,0.775,0.9850352);
   gre->SetPointError(31,0,0.04148784);
   gre->SetPoint(32,0.8,0.882948);
   gre->SetPointError(32,0,0.04901553);
   gre->SetPoint(33,0.825,0.9773463);
   gre->SetPointError(33,0,0.07908359);
   gre->SetPoint(34,0.85,1.056911);
   gre->SetPointError(34,0,0.1329457);
   gre->SetPoint(35,0.875,0.9516129);
   gre->SetPointError(35,0,0.1730737);
   gre->SetPoint(36,0.9,0.8);
   gre->SetPointError(36,0,0.2683282);
   gre->SetPoint(37,0.925,0.3125);
   gre->SetPointError(37,0,0.1601086);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","_ratio002",100,0,1.0175);
   Graph_Graph12->SetMinimum(0);
   Graph_Graph12->SetMaximum(1.978277);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph12);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(53.51226);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9317813);
   fit101->SetParError(0,0.003221675);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7234471);
   fit101->SetParError(1,0.02313563);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,6.175319);
   fit101->SetParError(2,0.1283983);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.93");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.72 #pm 0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 1.22 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.5008721,0.3451389,0.7388081,0.6569444);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.01,0.53,0.87,2.1);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetLeftMargin(0);
   pad_7->SetRightMargin(0);
   pad_7->SetTopMargin(0);
   pad_7->SetBottomMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,7");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.486638);
   gre->SetPointError(0,0,0.1649438);
   gre->SetPoint(1,0.025,1.385088);
   gre->SetPointError(1,0,0.06302362);
   gre->SetPoint(2,0.05,1.381086);
   gre->SetPointError(2,0,0.04013136);
   gre->SetPoint(3,0.075,1.366558);
   gre->SetPointError(3,0,0.03029938);
   gre->SetPoint(4,0.1,1.246546);
   gre->SetPointError(4,0,0.02313356);
   gre->SetPoint(5,0.125,1.231051);
   gre->SetPointError(5,0,0.01984081);
   gre->SetPoint(6,0.15,1.178347);
   gre->SetPointError(6,0,0.01725656);
   gre->SetPoint(7,0.175,1.139694);
   gre->SetPointError(7,0,0.01546673);
   gre->SetPoint(8,0.2,1.11883);
   gre->SetPointError(8,0,0.01436011);
   gre->SetPoint(9,0.225,1.046595);
   gre->SetPointError(9,0,0.01288771);
   gre->SetPoint(10,0.25,1.017353);
   gre->SetPointError(10,0,0.0122215);
   gre->SetPoint(11,0.275,0.9921884);
   gre->SetPointError(11,0,0.01170234);
   gre->SetPoint(12,0.3,0.94995);
   gre->SetPointError(12,0,0.01110454);
   gre->SetPoint(13,0.325,0.9730455);
   gre->SetPointError(13,0,0.01128615);
   gre->SetPoint(14,0.35,0.9654684);
   gre->SetPointError(14,0,0.01127324);
   gre->SetPoint(15,0.375,0.9681769);
   gre->SetPointError(15,0,0.01134694);
   gre->SetPoint(16,0.4,0.9271467);
   gre->SetPointError(16,0,0.01103136);
   gre->SetPoint(17,0.425,0.9429152);
   gre->SetPointError(17,0,0.01140127);
   gre->SetPoint(18,0.45,0.9572346);
   gre->SetPointError(18,0,0.01168934);
   gre->SetPoint(19,0.475,0.9400981);
   gre->SetPointError(19,0,0.01174963);
   gre->SetPoint(20,0.5,0.955964);
   gre->SetPointError(20,0,0.01206537);
   gre->SetPoint(21,0.525,0.9459049);
   gre->SetPointError(21,0,0.0121925);
   gre->SetPoint(22,0.55,0.9349794);
   gre->SetPointError(22,0,0.01243289);
   gre->SetPoint(23,0.575,0.9394554);
   gre->SetPointError(23,0,0.01293915);
   gre->SetPoint(24,0.6,0.9356502);
   gre->SetPointError(24,0,0.01354079);
   gre->SetPoint(25,0.625,0.9499142);
   gre->SetPointError(25,0,0.01465628);
   gre->SetPoint(26,0.65,0.9352906);
   gre->SetPointError(26,0,0.01577616);
   gre->SetPoint(27,0.675,0.9378577);
   gre->SetPointError(27,0,0.0177714);
   gre->SetPoint(28,0.7,0.9503832);
   gre->SetPointError(28,0,0.0207411);
   gre->SetPoint(29,0.725,0.9804266);
   gre->SetPointError(29,0,0.0256298);
   gre->SetPoint(30,0.75,0.9542031);
   gre->SetPointError(30,0,0.0307561);
   gre->SetPoint(31,0.775,0.9466729);
   gre->SetPointError(31,0,0.03944969);
   gre->SetPoint(32,0.8,0.9778015);
   gre->SetPointError(32,0,0.05545037);
   gre->SetPoint(33,0.825,0.931271);
   gre->SetPointError(33,0,0.07434921);
   gre->SetPoint(34,0.85,1.014492);
   gre->SetPointError(34,0,0.1248549);
   gre->SetPoint(35,0.875,1.05648);
   gre->SetPointError(35,0,0.1955906);
   gre->SetPoint(36,0.9,0.8763053);
   gre->SetPointError(36,0,0.268406);
   gre->SetPoint(37,0.925,0.6649611);
   gre->SetPointError(37,0,0.3502859);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","ratio006",100,0,1.0175);
   Graph_Graph13->SetMinimum(0.1809845);
   Graph_Graph13->SetMaximum(1.785273);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph13->SetLineColor(ci);
   Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph13);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.553846);
   gre->SetPointError(0,0,0.1747148);
   gre->SetPoint(1,0.025,1.234727);
   gre->SetPointError(1,0,0.0543822);
   gre->SetPoint(2,0.05,1.354808);
   gre->SetPointError(2,0,0.03916381);
   gre->SetPoint(3,0.075,1.296147);
   gre->SetPointError(3,0,0.02831923);
   gre->SetPoint(4,0.1,1.203878);
   gre->SetPointError(4,0,0.02213532);
   gre->SetPoint(5,0.125,1.183536);
   gre->SetPointError(5,0,0.01887739);
   gre->SetPoint(6,0.15,1.104461);
   gre->SetPointError(6,0,0.01590333);
   gre->SetPoint(7,0.175,1.063812);
   gre->SetPointError(7,0,0.0141878);
   gre->SetPoint(8,0.2,1.052507);
   gre->SetPointError(8,0,0.01330247);
   gre->SetPoint(9,0.225,1.030727);
   gre->SetPointError(9,0,0.01264864);
   gre->SetPoint(10,0.25,0.9811016);
   gre->SetPointError(10,0,0.01168549);
   gre->SetPoint(11,0.275,0.9785226);
   gre->SetPointError(11,0,0.01150753);
   gre->SetPoint(12,0.3,0.9572782);
   gre->SetPointError(12,0,0.01121868);
   gre->SetPoint(13,0.325,0.9711653);
   gre->SetPointError(13,0,0.01126474);
   gre->SetPoint(14,0.35,0.9566806);
   gre->SetPointError(14,0,0.01115221);
   gre->SetPoint(15,0.375,0.9854743);
   gre->SetPointError(15,0,0.01160598);
   gre->SetPoint(16,0.4,0.9467019);
   gre->SetPointError(16,0,0.01132395);
   gre->SetPoint(17,0.425,0.9672203);
   gre->SetPointError(17,0,0.01177296);
   gre->SetPoint(18,0.45,0.9971861);
   gre->SetPointError(18,0,0.01230697);
   gre->SetPoint(19,0.475,0.9743207);
   gre->SetPointError(19,0,0.01229072);
   gre->SetPoint(20,0.5,0.9822201);
   gre->SetPointError(20,0,0.0124873);
   gre->SetPoint(21,0.525,0.9695915);
   gre->SetPointError(21,0,0.01257902);
   gre->SetPoint(22,0.55,0.9741717);
   gre->SetPointError(22,0,0.01308757);
   gre->SetPoint(23,0.575,0.9713742);
   gre->SetPointError(23,0,0.01349501);
   gre->SetPoint(24,0.6,0.9597839);
   gre->SetPointError(24,0,0.01398091);
   gre->SetPoint(25,0.625,0.9995118);
   gre->SetPointError(25,0,0.01561833);
   gre->SetPoint(26,0.65,0.9128157);
   gre->SetPointError(26,0,0.01531528);
   gre->SetPoint(27,0.675,0.9531388);
   gre->SetPointError(27,0,0.0181438);
   gre->SetPoint(28,0.7,0.9259343);
   gre->SetPointError(28,0,0.02009766);
   gre->SetPoint(29,0.725,0.9656093);
   gre->SetPointError(29,0,0.02517392);
   gre->SetPoint(30,0.75,0.9570991);
   gre->SetPointError(30,0,0.0309299);
   gre->SetPoint(31,0.775,0.9230769);
   gre->SetPointError(31,0,0.03831811);
   gre->SetPoint(32,0.8,0.9299848);
   gre->SetPointError(32,0,0.05226755);
   gre->SetPoint(33,0.825,0.9433962);
   gre->SetPointError(33,0,0.07593014);
   gre->SetPoint(34,0.85,0.9552239);
   gre->SetPointError(34,0,0.1180588);
   gre->SetPoint(35,0.875,1.017544);
   gre->SetPointError(35,0,0.1897801);
   gre->SetPoint(36,0.9,1.1875);
   gre->SetPointError(36,0,0.4029312);
   gre->SetPoint(37,0.925,0.625);
   gre->SetPointError(37,0,0.3563048);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","_ratio006",100,0,1.0175);
   Graph_Graph14->SetMinimum(0.1227086);
   Graph_Graph14->SetMaximum(1.874548);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph14->SetLineColor(ci);
   Graph_Graph14->GetXaxis()->SetLabelFont(42);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleFont(42);
   Graph_Graph14->GetYaxis()->SetLabelFont(42);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(42);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph14);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(48.98473);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9673632);
   fit101->SetParError(0,0.003270959);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.4039002);
   fit101->SetParError(1,0.02286373);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,6.550337);
   fit101->SetParError(2,0.2463698);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.97");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.40 #pm 0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 1.29 #pm 0.05 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_11
   pad_11 = new TPad("pad_11", "pad_11",0.5008721,0,0.7388081,0.3451389);
   pad_11->Draw();
   pad_11->cd();
   pad_11->Range(-0.01,0.3555555,0.87,2.1);
   pad_11->SetFillColor(0);
   pad_11->SetBorderMode(0);
   pad_11->SetBorderSize(2);
   pad_11->SetLeftMargin(0);
   pad_11->SetRightMargin(0);
   pad_11->SetTopMargin(0);
   pad_11->SetFrameBorderMode(0);
   pad_11->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   pad_11->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.7388081,0.6569444,0.9767442,0.96875);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.01,0.53,0.87,2.1);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetLeftMargin(0);
   pad_4->SetRightMargin(0);
   pad_4->SetTopMargin(0);
   pad_4->SetBottomMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,4");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.93577);
   gre->SetPointError(0,0,0.2037474);
   gre->SetPoint(1,0.025,1.831839);
   gre->SetPointError(1,0,0.07868056);
   gre->SetPoint(2,0.05,1.726142);
   gre->SetPointError(2,0,0.04782724);
   gre->SetPoint(3,0.075,1.636732);
   gre->SetPointError(3,0,0.03487063);
   gre->SetPoint(4,0.1,1.438891);
   gre->SetPointError(4,0,0.02579988);
   gre->SetPoint(5,0.125,1.347643);
   gre->SetPointError(5,0,0.0212152);
   gre->SetPoint(6,0.15,1.232675);
   gre->SetPointError(6,0,0.01780197);
   gre->SetPoint(7,0.175,1.14406);
   gre->SetPointError(7,0,0.01545427);
   gre->SetPoint(8,0.2,1.093835);
   gre->SetPointError(8,0,0.01406216);
   gre->SetPoint(9,0.225,1.009324);
   gre->SetPointError(9,0,0.01249361);
   gre->SetPoint(10,0.25,0.9784271);
   gre->SetPointError(10,0,0.01182494);
   gre->SetPoint(11,0.275,0.9554372);
   gre->SetPointError(11,0,0.01133471);
   gre->SetPoint(12,0.3,0.9184291);
   gre->SetPointError(12,0,0.01078974);
   gre->SetPoint(13,0.325,0.9477562);
   gre->SetPointError(13,0,0.01102563);
   gre->SetPoint(14,0.35,0.9459818);
   gre->SetPointError(14,0,0.01106202);
   gre->SetPoint(15,0.375,0.9527858);
   gre->SetPointError(15,0,0.01117047);
   gre->SetPoint(16,0.4,0.914835);
   gre->SetPointError(16,0,0.01088207);
   gre->SetPoint(17,0.425,0.9322318);
   gre->SetPointError(17,0,0.01126312);
   gre->SetPoint(18,0.45,0.9483695);
   gre->SetPointError(18,0,0.01156541);
   gre->SetPoint(19,0.475,0.931971);
   gre->SetPointError(19,0,0.01163066);
   gre->SetPoint(20,0.5,0.9483048);
   gre->SetPointError(20,0,0.01194865);
   gre->SetPoint(21,0.525,0.9384607);
   gre->SetPointError(21,0,0.01207596);
   gre->SetPoint(22,0.55,0.9279325);
   gre->SetPointError(22,0,0.01231726);
   gre->SetPoint(23,0.575,0.93246);
   gre->SetPointError(23,0,0.01281962);
   gre->SetPoint(24,0.6,0.9284821);
   gre->SetPointError(24,0,0.0134136);
   gre->SetPoint(25,0.625,0.9428409);
   gre->SetPointError(25,0,0.01452073);
   gre->SetPoint(26,0.65,0.9283262);
   gre->SetPointError(26,0,0.01563049);
   gre->SetPoint(27,0.675,0.9308742);
   gre->SetPointError(27,0,0.01760726);
   gre->SetPoint(28,0.7,0.9433065);
   gre->SetPointError(28,0,0.02054928);
   gre->SetPoint(29,0.725,0.9731261);
   gre->SetPointError(29,0,0.02539203);
   gre->SetPoint(30,0.75,0.9470979);
   gre->SetPointError(30,0,0.03047154);
   gre->SetPoint(31,0.775,0.9396238);
   gre->SetPointError(31,0,0.03908498);
   gre->SetPoint(32,0.8,0.9705205);
   gre->SetPointError(32,0,0.05493608);
   gre->SetPoint(33,0.825,0.9243365);
   gre->SetPointError(33,0,0.07366298);
   gre->SetPoint(34,0.85,1.006938);
   gre->SetPointError(34,0,0.1236926);
   gre->SetPoint(35,0.875,1.048613);
   gre->SetPointError(35,0,0.1937625);
   gre->SetPoint(36,0.9,0.8697802);
   gre->SetPointError(36,0,0.2659437);
   gre->SetPoint(37,0.925,0.6600097);
   gre->SetPointError(37,0,0.3471602);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","ratio003",100,0,1.0175);
   Graph_Graph15->SetMinimum(0.1301826);
   Graph_Graph15->SetMaximum(2.322185);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph15->SetLineColor(ci);
   Graph_Graph15->GetXaxis()->SetLabelFont(42);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleFont(42);
   Graph_Graph15->GetYaxis()->SetLabelFont(42);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(42);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph15);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.790541);
   gre->SetPointError(0,0,0.1837407);
   gre->SetPoint(1,0.025,1.618143);
   gre->SetPointError(1,0,0.06684995);
   gre->SetPoint(2,0.05,1.553611);
   gre->SetPointError(2,0,0.04166825);
   gre->SetPoint(3,0.075,1.522823);
   gre->SetPointError(3,0,0.03174619);
   gre->SetPoint(4,0.1,1.309553);
   gre->SetPointError(4,0,0.02285723);
   gre->SetPoint(5,0.125,1.254637);
   gre->SetPointError(5,0,0.01935893);
   gre->SetPoint(6,0.15,1.136528);
   gre->SetPointError(6,0,0.01606214);
   gre->SetPoint(7,0.175,1.053571);
   gre->SetPointError(7,0,0.0139337);
   gre->SetPoint(8,0.2,1.045259);
   gre->SetPointError(8,0,0.01328771);
   gre->SetPoint(9,0.225,0.9690203);
   gre->SetPointError(9,0,0.01187744);
   gre->SetPoint(10,0.25,0.9603321);
   gre->SetPointError(10,0,0.01155817);
   gre->SetPoint(11,0.275,0.9529137);
   gre->SetPointError(11,0,0.01130195);
   gre->SetPoint(12,0.3,0.9165897);
   gre->SetPointError(12,0,0.01076684);
   gre->SetPoint(13,0.325,0.9446817);
   gre->SetPointError(13,0,0.01098615);
   gre->SetPoint(14,0.35,0.9381477);
   gre->SetPointError(14,0,0.01095562);
   gre->SetPoint(15,0.375,0.97339);
   gre->SetPointError(15,0,0.01147774);
   gre->SetPoint(16,0.4,0.935524);
   gre->SetPointError(16,0,0.01119226);
   gre->SetPoint(17,0.425,0.9639968);
   gre->SetPointError(17,0,0.01174668);
   gre->SetPoint(18,0.45,0.9712017);
   gre->SetPointError(18,0,0.01192032);
   gre->SetPoint(19,0.475,0.9691141);
   gre->SetPointError(19,0,0.01221531);
   gre->SetPoint(20,0.5,0.9795413);
   gre->SetPointError(20,0,0.01244838);
   gre->SetPoint(21,0.525,1.000941);
   gre->SetPointError(21,0,0.01309147);
   gre->SetPoint(22,0.55,0.9695895);
   gre->SetPointError(22,0,0.01301207);
   gre->SetPoint(23,0.575,0.9714558);
   gre->SetPointError(23,0,0.01349906);
   gre->SetPoint(24,0.6,0.9708789);
   gre->SetPointError(24,0,0.01418328);
   gre->SetPoint(25,0.625,0.9522867);
   gre->SetPointError(25,0,0.014709);
   gre->SetPoint(26,0.65,0.953844);
   gre->SetPointError(26,0,0.01616962);
   gre->SetPoint(27,0.675,0.9426674);
   gre->SetPointError(27,0,0.01789132);
   gre->SetPoint(28,0.7,0.9451896);
   gre->SetPointError(28,0,0.02062042);
   gre->SetPoint(29,0.725,0.9737727);
   gre->SetPointError(29,0,0.02542183);
   gre->SetPoint(30,0.75,0.9128954);
   gre->SetPointError(30,0,0.02915078);
   gre->SetPoint(31,0.775,0.9316097);
   gre->SetPointError(31,0,0.03874067);
   gre->SetPoint(32,0.8,1.014901);
   gre->SetPointError(32,0,0.05818622);
   gre->SetPoint(33,0.825,1.086331);
   gre->SetPointError(33,0,0.09029221);
   gre->SetPoint(34,0.85,0.8141026);
   gre->SetPointError(34,0,0.09729896);
   gre->SetPoint(35,0.875,1.461538);
   gre->SetPointError(35,0,0.3037219);
   gre->SetPoint(36,0.9,0.75);
   gre->SetPointError(36,0,0.2338536);
   gre->SetPoint(37,0.925,0.375);
   gre->SetPointError(37,0,0.2538762);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","_ratio003",100,0,1.0175);
   Graph_Graph16->SetMinimum(0);
   Graph_Graph16->SetMaximum(2.159597);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetLabelFont(42);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph16);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(64.15989);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9570027);
   fit101->SetParError(0,0.003004217);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7679139);
   fit101->SetParError(1,0.03130534);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,7.956957);
   fit101->SetParError(2,0.1913608);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.96");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.77 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 1.57 #pm 0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.7388081,0.3451389,0.9767442,0.6569444);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.01,0.53,0.87,2.1);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetLeftMargin(0);
   pad_8->SetRightMargin(0);
   pad_8->SetTopMargin(0);
   pad_8->SetBottomMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.2,0.9,"BEC,8");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph1");
   gre->SetTitle("ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.517547);
   gre->SetPointError(0,0,0.1698372);
   gre->SetPoint(1,0.025,1.404885);
   gre->SetPointError(1,0,0.06455443);
   gre->SetPoint(2,0.05,1.384157);
   gre->SetPointError(2,0,0.04071853);
   gre->SetPoint(3,0.075,1.337843);
   gre->SetPointError(3,0,0.03017987);
   gre->SetPoint(4,0.1,1.20763);
   gre->SetPointError(4,0,0.0228616);
   gre->SetPoint(5,0.125,1.174381);
   gre->SetPointError(5,0,0.01937694);
   gre->SetPoint(6,0.15,1.116237);
   gre->SetPointError(6,0,0.0167672);
   gre->SetPoint(7,0.175,1.079411);
   gre->SetPointError(7,0,0.01502928);
   gre->SetPoint(8,0.2,1.062105);
   gre->SetPointError(8,0,0.01398019);
   gre->SetPoint(9,0.225,1.001757);
   gre->SetPointError(9,0,0.01263001);
   gre->SetPoint(10,0.25,0.9864069);
   gre->SetPointError(10,0,0.012095);
   gre->SetPoint(11,0.275,0.974998);
   gre->SetPointError(11,0,0.01169881);
   gre->SetPoint(12,0.3,0.9433837);
   gre->SetPointError(12,0,0.01118943);
   gre->SetPoint(13,0.325,0.9765054);
   gre->SetPointError(13,0,0.01146154);
   gre->SetPoint(14,0.35,0.9758792);
   gre->SetPointError(14,0,0.01150988);
   gre->SetPoint(15,0.375,0.9839349);
   gre->SetPointError(15,0,0.01163221);
   gre->SetPoint(16,0.4,0.9453324);
   gre->SetPointError(16,0,0.01133529);
   gre->SetPoint(17,0.425,0.96345);
   gre->SetPointError(17,0,0.0117344);
   gre->SetPoint(18,0.45,0.9802021);
   gre->SetPointError(18,0,0.01205086);
   gre->SetPoint(19,0.475,0.9632532);
   gre->SetPointError(19,0,0.01211798);
   gre->SetPoint(20,0.5,0.9801352);
   gre->SetPointError(20,0,0.01245018);
   gre->SetPoint(21,0.525,0.9699607);
   gre->SetPointError(21,0,0.0125823);
   gre->SetPoint(22,0.55,0.9590791);
   gre->SetPointError(22,0,0.01283311);
   gre->SetPoint(23,0.575,0.9637586);
   gre->SetPointError(23,0,0.01335678);
   gre->SetPoint(24,0.6,0.9596473);
   gre->SetPointError(24,0,0.01397541);
   gre->SetPoint(25,0.625,0.974488);
   gre->SetPointError(25,0,0.01512987);
   gre->SetPoint(26,0.65,0.9594861);
   gre->SetPointError(26,0,0.01628514);
   gre->SetPoint(27,0.675,0.9621196);
   gre->SetPointError(27,0,0.01834491);
   gre->SetPoint(28,0.7,0.9749692);
   gre->SetPointError(28,0,0.02141135);
   gre->SetPoint(29,0.725,1.00579);
   gre->SetPointError(29,0,0.02646066);
   gre->SetPoint(30,0.75,0.9788878);
   gre->SetPointError(30,0,0.03175039);
   gre->SetPoint(31,0.775,0.9711629);
   gre->SetPointError(31,0,0.04072401);
   gre->SetPoint(32,0.8,1.003097);
   gre->SetPointError(32,0,0.05724746);
   gre->SetPoint(33,0.825,0.9553625);
   gre->SetPointError(33,0,0.07674684);
   gre->SetPoint(34,0.85,1.040736);
   gre->SetPointError(34,0,0.1289165);
   gre->SetPoint(35,0.875,1.083811);
   gre->SetPointError(35,0,0.2019794);
   gre->SetPoint(36,0.9,0.8989749);
   gre->SetPointError(36,0,0.2770079);
   gre->SetPoint(37,0.925,0.6821633);
   gre->SetPointError(37,0,0.3611992);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","ratio007",100,0,1.0175);
   Graph_Graph17->SetMinimum(0.1843221);
   Graph_Graph17->SetMaximum(1.824026);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph17);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0,1.522727);
   gre->SetPointError(0,0,0.1705922);
   gre->SetPoint(1,0.025,1.382746);
   gre->SetPointError(1,0,0.0632718);
   gre->SetPoint(2,0.05,1.380261);
   gre->SetPointError(2,0,0.0405707);
   gre->SetPoint(3,0.075,1.218153);
   gre->SetPointError(3,0,0.0267788);
   gre->SetPoint(4,0.1,1.154697);
   gre->SetPointError(4,0,0.02159938);
   gre->SetPoint(5,0.125,1.135458);
   gre->SetPointError(5,0,0.01857442);
   gre->SetPoint(6,0.15,1.071804);
   gre->SetPointError(6,0,0.01593409);
   gre->SetPoint(7,0.175,1.045056);
   gre->SetPointError(7,0,0.01443695);
   gre->SetPoint(8,0.2,1.032922);
   gre->SetPointError(8,0,0.01350575);
   gre->SetPoint(9,0.225,0.9759541);
   gre->SetPointError(9,0,0.01223046);
   gre->SetPoint(10,0.25,0.9777037);
   gre->SetPointError(10,0,0.01196788);
   gre->SetPoint(11,0.275,0.9667725);
   gre->SetPointError(11,0,0.01158184);
   gre->SetPoint(12,0.3,0.945335);
   gre->SetPointError(12,0,0.01122389);
   gre->SetPoint(13,0.325,0.9668937);
   gre->SetPointError(13,0,0.01132386);
   gre->SetPoint(14,0.35,0.9661582);
   gre->SetPointError(14,0,0.01137317);
   gre->SetPoint(15,0.375,1.001978);
   gre->SetPointError(15,0,0.01190472);
   gre->SetPoint(16,0.4,0.97133);
   gre->SetPointError(16,0,0.01172979);
   gre->SetPoint(17,0.425,0.9783284);
   gre->SetPointError(17,0,0.01196474);
   gre->SetPoint(18,0.45,0.993473);
   gre->SetPointError(18,0,0.01226003);
   gre->SetPoint(19,0.475,0.9971038);
   gre->SetPointError(19,0,0.01265712);
   gre->SetPoint(20,0.5,1.010136);
   gre->SetPointError(20,0,0.01293549);
   gre->SetPoint(21,0.525,1.023993);
   gre->SetPointError(21,0,0.01347162);
   gre->SetPoint(22,0.55,0.9879866);
   gre->SetPointError(22,0,0.01331953);
   gre->SetPoint(23,0.575,1.001372);
   gre->SetPointError(23,0,0.01401515);
   gre->SetPoint(24,0.6,0.9623723);
   gre->SetPointError(24,0,0.01403015);
   gre->SetPoint(25,0.625,0.9589924);
   gre->SetPointError(25,0,0.01483618);
   gre->SetPoint(26,0.65,0.9633041);
   gre->SetPointError(26,0,0.01636947);
   gre->SetPoint(27,0.675,0.9443082);
   gre->SetPointError(27,0,0.0179317);
   gre->SetPoint(28,0.7,0.9286688);
   gre->SetPointError(28,0,0.02017132);
   gre->SetPoint(29,0.725,0.9767049);
   gre->SetPointError(29,0,0.02553054);
   gre->SetPoint(30,0.75,0.9660144);
   gre->SetPointError(30,0,0.03127235);
   gre->SetPoint(31,0.775,0.940286);
   gre->SetPointError(31,0,0.03917165);
   gre->SetPoint(32,0.8,0.9548989);
   gre->SetPointError(32,0,0.05388096);
   gre->SetPoint(33,0.825,1.102564);
   gre->SetPointError(33,0,0.09214998);
   gre->SetPoint(34,0.85,0.8835616);
   gre->SetPointError(34,0,0.1067657);
   gre->SetPoint(35,0.875,1.183673);
   gre->SetPointError(35,0,0.229674);
   gre->SetPoint(36,0.9,0.5454545);
   gre->SetPointError(36,0,0.1598271);
   gre->SetPoint(37,0.925,0.8333333);
   gre->SetPointError(37,0,0.5046084);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","_ratio007",100,0,1.0175);
   Graph_Graph18->SetMinimum(0.1922655);
   Graph_Graph18->SetMaximum(1.829779);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph18->SetLineColor(ci);
   Graph_Graph18->GetXaxis()->SetLabelFont(42);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetXaxis()->SetTitleFont(42);
   Graph_Graph18->GetYaxis()->SetLabelFont(42);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(42);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph18);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(1);
   fit101->SetChisquare(59.76607);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9797934);
   fit101->SetParError(0,0.003079372);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.4052073);
   fit101->SetParError(1,0.02965671);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,8.107156);
   fit101->SetParError(2,0.372655);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.5,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.07);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(0.45,0.7,"N = 0.98");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.6,"#lambda_{2} = 0.41 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.45,0.5,"r_{0} = 1.60 #pm 0.07 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_12
   pad_12 = new TPad("pad_12", "pad_12",0.7388081,0,0.9767442,0.3451389);
   pad_12->Draw();
   pad_12->cd();
   pad_12->Range(-0.01,0.3555555,0.87,2.1);
   pad_12->SetFillColor(0);
   pad_12->SetBorderMode(0);
   pad_12->SetBorderSize(2);
   pad_12->SetLeftMargin(0);
   pad_12->SetRightMargin(0);
   pad_12->SetTopMargin(0);
   pad_12->SetFrameBorderMode(0);
   pad_12->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.53);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   pad_12->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
      tex = new TLatex(0.5,0.025,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.03);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.5,"Ratio");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
}


==> Figures/fig16011102.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Mar 17 00:58:57 2016) by ROOT version5.34/05
   TCanvas *c1 = new TCanvas("c1", "c1",539,134,209,567);
   c1->Range(-0.1836719,0.09722416,1.152266,2.715105);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetLeftMargin(0.13);
   c1->SetRightMargin(0.01666667);
   c1->SetTopMargin(0.04333333);
   c1->SetBottomMargin(0.15);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *hepidt = new TH1D("hepidt","pion energy ",200,0,2);
   hepidt->SetBinContent(14,33);
   hepidt->SetBinContent(15,94);
   hepidt->SetBinContent(16,104);
   hepidt->SetBinContent(17,140);
   hepidt->SetBinContent(18,167);
   hepidt->SetBinContent(19,159);
   hepidt->SetBinContent(20,171);
   hepidt->SetBinContent(21,168);
   hepidt->SetBinContent(22,190);
   hepidt->SetBinContent(23,264);
   hepidt->SetBinContent(24,239);
   hepidt->SetBinContent(25,253);
   hepidt->SetBinContent(26,251);
   hepidt->SetBinContent(27,275);
   hepidt->SetBinContent(28,271);
   hepidt->SetBinContent(29,296);
   hepidt->SetBinContent(30,280);
   hepidt->SetBinContent(31,289);
   hepidt->SetBinContent(32,275);
   hepidt->SetBinContent(33,276);
   hepidt->SetBinContent(34,269);
   hepidt->SetBinContent(35,250);
   hepidt->SetBinContent(36,272);
   hepidt->SetBinContent(37,266);
   hepidt->SetBinContent(38,238);
   hepidt->SetBinContent(39,257);
   hepidt->SetBinContent(40,272);
   hepidt->SetBinContent(41,227);
   hepidt->SetBinContent(42,246);
   hepidt->SetBinContent(43,233);
   hepidt->SetBinContent(44,235);
   hepidt->SetBinContent(45,234);
   hepidt->SetBinContent(46,201);
   hepidt->SetBinContent(47,230);
   hepidt->SetBinContent(48,208);
   hepidt->SetBinContent(49,191);
   hepidt->SetBinContent(50,202);
   hepidt->SetBinContent(51,191);
   hepidt->SetBinContent(52,205);
   hepidt->SetBinContent(53,202);
   hepidt->SetBinContent(54,170);
   hepidt->SetBinContent(55,188);
   hepidt->SetBinContent(56,194);
   hepidt->SetBinContent(57,168);
   hepidt->SetBinContent(58,160);
   hepidt->SetBinContent(59,155);
   hepidt->SetBinContent(60,156);
   hepidt->SetBinContent(61,133);
   hepidt->SetBinContent(62,133);
   hepidt->SetBinContent(63,122);
   hepidt->SetBinContent(64,111);
   hepidt->SetBinContent(65,114);
   hepidt->SetBinContent(66,118);
   hepidt->SetBinContent(67,107);
   hepidt->SetBinContent(68,104);
   hepidt->SetBinContent(69,105);
   hepidt->SetBinContent(70,79);
   hepidt->SetBinContent(71,118);
   hepidt->SetBinContent(72,73);
   hepidt->SetBinContent(73,91);
   hepidt->SetBinContent(74,81);
   hepidt->SetBinContent(75,68);
   hepidt->SetBinContent(76,72);
   hepidt->SetBinContent(77,56);
   hepidt->SetBinContent(78,69);
   hepidt->SetBinContent(79,50);
   hepidt->SetBinContent(80,46);
   hepidt->SetBinContent(81,47);
   hepidt->SetBinContent(82,47);
   hepidt->SetBinContent(83,37);
   hepidt->SetBinContent(84,28);
   hepidt->SetBinContent(85,37);
   hepidt->SetBinContent(86,26);
   hepidt->SetBinContent(87,35);
   hepidt->SetBinContent(88,27);
   hepidt->SetBinContent(89,25);
   hepidt->SetBinContent(90,23);
   hepidt->SetBinContent(91,18);
   hepidt->SetBinContent(92,14);
   hepidt->SetBinContent(93,15);
   hepidt->SetBinContent(94,10);
   hepidt->SetBinContent(95,13);
   hepidt->SetBinContent(96,4);
   hepidt->SetBinContent(97,1);
   hepidt->SetBinContent(98,10);
   hepidt->SetBinContent(99,2);
   hepidt->SetMinimum(3.089629);
   hepidt->SetMaximum(399.6352);
   hepidt->SetEntries(12284);
   hepidt->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hepidt->SetLineColor(ci);
   hepidt->GetXaxis()->SetTitle("Pion energy (GeV)");
   hepidt->GetXaxis()->SetRange(0,113);
   hepidt->GetXaxis()->CenterTitle(true);
   hepidt->GetXaxis()->SetLabelFont(42);
   hepidt->GetXaxis()->SetLabelSize(0.05);
   hepidt->GetXaxis()->SetTitleSize(0.06);
   hepidt->GetXaxis()->SetTitleFont(42);
   hepidt->GetYaxis()->SetTitle("Counts");
   hepidt->GetYaxis()->CenterTitle(true);
   hepidt->GetYaxis()->SetLabelFont(42);
   hepidt->GetYaxis()->SetLabelSize(0.05);
   hepidt->GetYaxis()->SetTitleSize(0.06);
   hepidt->GetYaxis()->SetTitleFont(42);
   hepidt->GetZaxis()->SetLabelFont(42);
   hepidt->GetZaxis()->SetLabelSize(0.035);
   hepidt->GetZaxis()->SetTitleSize(0.035);
   hepidt->GetZaxis()->SetTitleFont(42);
   hepidt->Draw("");
   
   TPaveText *pt = new TPaveText(0.3843966,0.9339831,0.6156034,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt->Draw();
   
   TH1D *hepiem = new TH1D("hepiem","pion energy ",200,0,2);
   hepiem->SetBinContent(14,30.6);
   hepiem->SetBinContent(15,102);
   hepiem->SetBinContent(16,98.6);
   hepiem->SetBinContent(17,130.9);
   hepiem->SetBinContent(18,175.1);
   hepiem->SetBinContent(19,144.5);
   hepiem->SetBinContent(20,164.9);
   hepiem->SetBinContent(21,151.3);
   hepiem->SetBinContent(22,195.5);
   hepiem->SetBinContent(23,260.1);
   hepiem->SetBinContent(24,239.7);
   hepiem->SetBinContent(25,243.1);
   hepiem->SetBinContent(26,234.6);
   hepiem->SetBinContent(27,273.7);
   hepiem->SetBinContent(28,280.5);
   hepiem->SetBinContent(29,307.7);
   hepiem->SetBinContent(30,285.6);
   hepiem->SetBinContent(31,287.3);
   hepiem->SetBinContent(32,297.5);
   hepiem->SetBinContent(33,294.1);
   hepiem->SetBinContent(34,278.8);
   hepiem->SetBinContent(35,260.1);
   hepiem->SetBinContent(36,275.4);
   hepiem->SetBinContent(37,258.4);
   hepiem->SetBinContent(38,268.6);
   hepiem->SetBinContent(39,244.8);
   hepiem->SetBinContent(40,266.9);
   hepiem->SetBinContent(41,217.6);
   hepiem->SetBinContent(42,215.9);
   hepiem->SetBinContent(43,212.5);
   hepiem->SetBinContent(44,217.6);
   hepiem->SetBinContent(45,224.4);
   hepiem->SetBinContent(46,204);
   hepiem->SetBinContent(47,222.7);
   hepiem->SetBinContent(48,215.9);
   hepiem->SetBinContent(49,151.3);
   hepiem->SetBinContent(50,183.6);
   hepiem->SetBinContent(51,164.9);
   hepiem->SetBinContent(52,156.4);
   hepiem->SetBinContent(53,180.2);
   hepiem->SetBinContent(54,134.3);
   hepiem->SetBinContent(55,153);
   hepiem->SetBinContent(56,181.9);
   hepiem->SetBinContent(57,156.4);
   hepiem->SetBinContent(58,144.5);
   hepiem->SetBinContent(59,124.1);
   hepiem->SetBinContent(60,139.4);
   hepiem->SetBinContent(61,88.4);
   hepiem->SetBinContent(62,98.6);
   hepiem->SetBinContent(63,86.7);
   hepiem->SetBinContent(64,74.8);
   hepiem->SetBinContent(65,93.5);
   hepiem->SetBinContent(66,98.6);
   hepiem->SetBinContent(67,88.4);
   hepiem->SetBinContent(68,69.7);
   hepiem->SetBinContent(69,81.6);
   hepiem->SetBinContent(70,57.8);
   hepiem->SetBinContent(71,105.4);
   hepiem->SetBinContent(72,59.5);
   hepiem->SetBinContent(73,73.1);
   hepiem->SetBinContent(74,76.5);
   hepiem->SetBinContent(75,37.4);
   hepiem->SetBinContent(76,54.4);
   hepiem->SetBinContent(77,39.1);
   hepiem->SetBinContent(78,52.7);
   hepiem->SetBinContent(79,45.9);
   hepiem->SetBinContent(80,34);
   hepiem->SetBinContent(81,25.5);
   hepiem->SetBinContent(82,32.3);
   hepiem->SetBinContent(83,22.1);
   hepiem->SetBinContent(84,13.6);
   hepiem->SetBinContent(85,27.2);
   hepiem->SetBinContent(86,17);
   hepiem->SetBinContent(87,28.9);
   hepiem->SetBinContent(88,17);
   hepiem->SetBinContent(89,20.4);
   hepiem->SetBinContent(90,11.9);
   hepiem->SetBinContent(91,10.2);
   hepiem->SetBinContent(92,11.9);
   hepiem->SetBinContent(93,6.8);
   hepiem->SetBinContent(94,3.4);
   hepiem->SetBinContent(95,8.5);
   hepiem->SetBinContent(96,1.7);
   hepiem->SetBinContent(97,1.7);
   hepiem->SetBinContent(98,10.2);
   hepiem->SetBinContent(99,1.7);
   hepiem->SetMinimum(3.089629);
   hepiem->SetMaximum(399.6352);
   hepiem->SetEntries(6670);
   hepiem->SetLineColor(2);
   hepiem->SetLineStyle(2);
   hepiem->SetLineWidth(2);
   hepiem->GetXaxis()->SetRange(0,113);
   hepiem->GetXaxis()->SetLabelFont(42);
   hepiem->GetXaxis()->SetLabelSize(0.035);
   hepiem->GetXaxis()->SetTitleSize(0.035);
   hepiem->GetXaxis()->SetTitleFont(42);
   hepiem->GetYaxis()->SetLabelFont(42);
   hepiem->GetYaxis()->SetLabelSize(0.035);
   hepiem->GetYaxis()->SetTitleSize(0.035);
   hepiem->GetYaxis()->SetTitleFont(42);
   hepiem->GetZaxis()->SetLabelFont(42);
   hepiem->GetZaxis()->SetLabelSize(0.035);
   hepiem->GetZaxis()->SetTitleSize(0.035);
   hepiem->GetZaxis()->SetTitleFont(42);
   hepiem->Draw("same");
   TLatex *   tex = new TLatex(0.453125,18.84823,"Mixed events");
   tex->SetTextSize(0.04333333);
   tex->SetLineWidth(2);
   tex->Draw();
   TArrow *arrow = new TArrow(0.7234086,23.90792,0.7748758,33.36718,0.02,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.8689558,69.91887,0.8218513,50.11148,0.02,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
      tex = new TLatex(0.7425781,92.18197,"Original events");
   tex->SetTextSize(0.04333333);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.5715801,252.3309,0.576,50);
   line->SetLineColor(4);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.4264063,289.7633,"E_{#pi}=0.575 GeV");
   tex->SetTextColor(4);
   tex->SetTextFont(132);
   tex->SetTextSize(0.05333333);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.02562501,4.176384,"(a)");
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> Figures/fig16011103.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Thu Mar 17 01:07:43 2016) by ROOT version5.34/05
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",566,53,175,560);
   c1_n2->Range(0,0,1,1);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c1_n2_1
   TPad *c1_n2_1 = new TPad("c1_n2_1", "c1_n2_1",0.01,0.01,0.99,0.99);
   c1_n2_1->Draw();
   c1_n2_1->cd();
   c1_n2_1->Range(-0.2291667,-0.189823,1.268056,1.24115);
   c1_n2_1->SetFillColor(0);
   c1_n2_1->SetBorderMode(0);
   c1_n2_1->SetBorderSize(2);
   c1_n2_1->SetLeftMargin(0.1530612);
   c1_n2_1->SetRightMargin(0.1122449);
   c1_n2_1->SetBottomMargin(0.1326531);
   c1_n2_1->SetFrameBorderMode(0);
   c1_n2_1->SetFrameBorderMode(0);
   
   TH1F *fr = new TH1F("fr","",1000,0,1.1);
   fr->SetMaximum(1.1);
   fr->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   fr->SetLineColor(ci);
   fr->GetXaxis()->SetTitle("#pi^{0}_{1} Energy");
   fr->GetXaxis()->CenterTitle(true);
   fr->GetXaxis()->SetLabelFont(42);
   fr->GetXaxis()->SetLabelSize(0.05);
   fr->GetXaxis()->SetTitleSize(0.05);
   fr->GetXaxis()->SetTitleOffset(1.15);
   fr->GetXaxis()->SetTitleFont(42);
   fr->GetYaxis()->SetTitle("#pi^{0}_{2} Energy");
   fr->GetYaxis()->CenterTitle(true);
   fr->GetYaxis()->SetLabelFont(42);
   fr->GetYaxis()->SetLabelSize(0.05);
   fr->GetYaxis()->SetTitleSize(0.05);
   fr->GetYaxis()->SetTitleOffset(1.48);
   fr->GetYaxis()->SetTitleFont(42);
   fr->GetZaxis()->SetLabelFont(42);
   fr->GetZaxis()->SetLabelSize(0.035);
   fr->GetZaxis()->SetTitleSize(0.035);
   fr->GetZaxis()->SetTitleFont(42);
   fr->Draw("");
   
   TH2F *htemp__1__1__1 = new TH2F("htemp__1__1__1","P1[0]:P2[0]",40,0,1.1,40,0,1.05);
   htemp__1__1__1->SetBinContent(261,5);
   htemp__1__1__1->SetBinContent(262,58);
   htemp__1__1__1->SetBinContent(263,112);
   htemp__1__1__1->SetBinContent(264,116);
   htemp__1__1__1->SetBinContent(265,125);
   htemp__1__1__1->SetBinContent(266,132);
   htemp__1__1__1->SetBinContent(267,133);
   htemp__1__1__1->SetBinContent(268,116);
   htemp__1__1__1->SetBinContent(269,134);
   htemp__1__1__1->SetBinContent(270,122);
   htemp__1__1__1->SetBinContent(271,112);
   htemp__1__1__1->SetBinContent(272,110);
   htemp__1__1__1->SetBinContent(273,113);
   htemp__1__1__1->SetBinContent(274,137);
   htemp__1__1__1->SetBinContent(275,122);
   htemp__1__1__1->SetBinContent(276,108);
   htemp__1__1__1->SetBinContent(277,120);
   htemp__1__1__1->SetBinContent(278,105);
   htemp__1__1__1->SetBinContent(279,123);
   htemp__1__1__1->SetBinContent(280,119);
   htemp__1__1__1->SetBinContent(281,99);
   htemp__1__1__1->SetBinContent(282,124);
   htemp__1__1__1->SetBinContent(283,127);
   htemp__1__1__1->SetBinContent(284,106);
   htemp__1__1__1->SetBinContent(285,118);
   htemp__1__1__1->SetBinContent(286,96);
   htemp__1__1__1->SetBinContent(287,23);
   htemp__1__1__1->SetBinContent(302,11);
   htemp__1__1__1->SetBinContent(303,78);
   htemp__1__1__1->SetBinContent(304,198);
   htemp__1__1__1->SetBinContent(305,268);
   htemp__1__1__1->SetBinContent(306,281);
   htemp__1__1__1->SetBinContent(307,275);
   htemp__1__1__1->SetBinContent(308,283);
   htemp__1__1__1->SetBinContent(309,248);
   htemp__1__1__1->SetBinContent(310,270);
   htemp__1__1__1->SetBinContent(311,261);
   htemp__1__1__1->SetBinContent(312,259);
   htemp__1__1__1->SetBinContent(313,301);
   htemp__1__1__1->SetBinContent(314,303);
   htemp__1__1__1->SetBinContent(315,275);
   htemp__1__1__1->SetBinContent(316,297);
   htemp__1__1__1->SetBinContent(317,271);
   htemp__1__1__1->SetBinContent(318,271);
   htemp__1__1__1->SetBinContent(319,297);
   htemp__1__1__1->SetBinContent(320,291);
   htemp__1__1__1->SetBinContent(321,285);
   htemp__1__1__1->SetBinContent(322,261);
   htemp__1__1__1->SetBinContent(323,251);
   htemp__1__1__1->SetBinContent(324,249);
   htemp__1__1__1->SetBinContent(325,271);
   htemp__1__1__1->SetBinContent(326,245);
   htemp__1__1__1->SetBinContent(327,173);
   htemp__1__1__1->SetBinContent(328,67);
   htemp__1__1__1->SetBinContent(343,7);
   htemp__1__1__1->SetBinContent(344,75);
   htemp__1__1__1->SetBinContent(345,187);
   htemp__1__1__1->SetBinContent(346,289);
   htemp__1__1__1->SetBinContent(347,351);
   htemp__1__1__1->SetBinContent(348,388);
   htemp__1__1__1->SetBinContent(349,364);
   htemp__1__1__1->SetBinContent(350,366);
   htemp__1__1__1->SetBinContent(351,384);
   htemp__1__1__1->SetBinContent(352,376);
   htemp__1__1__1->SetBinContent(353,386);
   htemp__1__1__1->SetBinContent(354,365);
   htemp__1__1__1->SetBinContent(355,386);
   htemp__1__1__1->SetBinContent(356,427);
   htemp__1__1__1->SetBinContent(357,379);
   htemp__1__1__1->SetBinContent(358,379);
   htemp__1__1__1->SetBinContent(359,399);
   htemp__1__1__1->SetBinContent(360,422);
   htemp__1__1__1->SetBinContent(361,343);
   htemp__1__1__1->SetBinContent(362,372);
   htemp__1__1__1->SetBinContent(363,360);
   htemp__1__1__1->SetBinContent(364,379);
   htemp__1__1__1->SetBinContent(365,368);
   htemp__1__1__1->SetBinContent(366,381);
   htemp__1__1__1->SetBinContent(367,310);
   htemp__1__1__1->SetBinContent(368,253);
   htemp__1__1__1->SetBinContent(369,98);
   htemp__1__1__1->SetBinContent(384,7);
   htemp__1__1__1->SetBinContent(385,86);
   htemp__1__1__1->SetBinContent(386,175);
   htemp__1__1__1->SetBinContent(387,287);
   htemp__1__1__1->SetBinContent(388,339);
   htemp__1__1__1->SetBinContent(389,483);
   htemp__1__1__1->SetBinContent(390,471);
   htemp__1__1__1->SetBinContent(391,459);
   htemp__1__1__1->SetBinContent(392,439);
   htemp__1__1__1->SetBinContent(393,467);
   htemp__1__1__1->SetBinContent(394,491);
   htemp__1__1__1->SetBinContent(395,467);
   htemp__1__1__1->SetBinContent(396,489);
   htemp__1__1__1->SetBinContent(397,472);
   htemp__1__1__1->SetBinContent(398,526);
   htemp__1__1__1->SetBinContent(399,467);
   htemp__1__1__1->SetBinContent(400,487);
   htemp__1__1__1->SetBinContent(401,452);
   htemp__1__1__1->SetBinContent(402,497);
   htemp__1__1__1->SetBinContent(403,500);
   htemp__1__1__1->SetBinContent(404,494);
   htemp__1__1__1->SetBinContent(405,420);
   htemp__1__1__1->SetBinContent(406,435);
   htemp__1__1__1->SetBinContent(407,390);
   htemp__1__1__1->SetBinContent(408,301);
   htemp__1__1__1->SetBinContent(409,240);
   htemp__1__1__1->SetBinContent(410,79);
   htemp__1__1__1->SetBinContent(411,1);
   htemp__1__1__1->SetBinContent(426,50);
   htemp__1__1__1->SetBinContent(427,162);
   htemp__1__1__1->SetBinContent(428,263);
   htemp__1__1__1->SetBinContent(429,358);
   htemp__1__1__1->SetBinContent(430,446);
   htemp__1__1__1->SetBinContent(431,567);
   htemp__1__1__1->SetBinContent(432,570);
   htemp__1__1__1->SetBinContent(433,565);
   htemp__1__1__1->SetBinContent(434,576);
   htemp__1__1__1->SetBinContent(435,537);
   htemp__1__1__1->SetBinContent(436,630);
   htemp__1__1__1->SetBinContent(437,570);
   htemp__1__1__1->SetBinContent(438,523);
   htemp__1__1__1->SetBinContent(439,576);
   htemp__1__1__1->SetBinContent(440,549);
   htemp__1__1__1->SetBinContent(441,575);
   htemp__1__1__1->SetBinContent(442,554);
   htemp__1__1__1->SetBinContent(443,543);
   htemp__1__1__1->SetBinContent(444,524);
   htemp__1__1__1->SetBinContent(445,510);
   htemp__1__1__1->SetBinContent(446,415);
   htemp__1__1__1->SetBinContent(447,447);
   htemp__1__1__1->SetBinContent(448,384);
   htemp__1__1__1->SetBinContent(449,293);
   htemp__1__1__1->SetBinContent(450,258);
   htemp__1__1__1->SetBinContent(451,111);
   htemp__1__1__1->SetBinContent(452,3);
   htemp__1__1__1->SetBinContent(467,5);
   htemp__1__1__1->SetBinContent(468,143);
   htemp__1__1__1->SetBinContent(469,251);
   htemp__1__1__1->SetBinContent(470,343);
   htemp__1__1__1->SetBinContent(471,417);
   htemp__1__1__1->SetBinContent(472,488);
   htemp__1__1__1->SetBinContent(473,622);
   htemp__1__1__1->SetBinContent(474,659);
   htemp__1__1__1->SetBinContent(475,665);
   htemp__1__1__1->SetBinContent(476,662);
   htemp__1__1__1->SetBinContent(477,640);
   htemp__1__1__1->SetBinContent(478,645);
   htemp__1__1__1->SetBinContent(479,615);
   htemp__1__1__1->SetBinContent(480,647);
   htemp__1__1__1->SetBinContent(481,659);
   htemp__1__1__1->SetBinContent(482,625);
   htemp__1__1__1->SetBinContent(483,550);
   htemp__1__1__1->SetBinContent(484,555);
   htemp__1__1__1->SetBinContent(485,548);
   htemp__1__1__1->SetBinContent(486,541);
   htemp__1__1__1->SetBinContent(487,488);
   htemp__1__1__1->SetBinContent(488,421);
   htemp__1__1__1->SetBinContent(489,412);
   htemp__1__1__1->SetBinContent(490,289);
   htemp__1__1__1->SetBinContent(491,267);
   htemp__1__1__1->SetBinContent(492,130);
   htemp__1__1__1->SetBinContent(493,7);
   htemp__1__1__1->SetBinContent(509,7);
   htemp__1__1__1->SetBinContent(510,185);
   htemp__1__1__1->SetBinContent(511,296);
   htemp__1__1__1->SetBinContent(512,431);
   htemp__1__1__1->SetBinContent(513,499);
   htemp__1__1__1->SetBinContent(514,610);
   htemp__1__1__1->SetBinContent(515,668);
   htemp__1__1__1->SetBinContent(516,677);
   htemp__1__1__1->SetBinContent(517,689);
   htemp__1__1__1->SetBinContent(518,665);
   htemp__1__1__1->SetBinContent(519,685);
   htemp__1__1__1->SetBinContent(520,683);
   htemp__1__1__1->SetBinContent(521,672);
   htemp__1__1__1->SetBinContent(522,650);
   htemp__1__1__1->SetBinContent(523,590);
   htemp__1__1__1->SetBinContent(524,561);
   htemp__1__1__1->SetBinContent(525,592);
   htemp__1__1__1->SetBinContent(526,518);
   htemp__1__1__1->SetBinContent(527,515);
   htemp__1__1__1->SetBinContent(528,491);
   htemp__1__1__1->SetBinContent(529,441);
   htemp__1__1__1->SetBinContent(530,393);
   htemp__1__1__1->SetBinContent(531,353);
   htemp__1__1__1->SetBinContent(532,268);
   htemp__1__1__1->SetBinContent(533,135);
   htemp__1__1__1->SetBinContent(534,5);
   htemp__1__1__1->SetBinContent(551,7);
   htemp__1__1__1->SetBinContent(552,164);
   htemp__1__1__1->SetBinContent(553,334);
   htemp__1__1__1->SetBinContent(554,408);
   htemp__1__1__1->SetBinContent(555,486);
   htemp__1__1__1->SetBinContent(556,613);
   htemp__1__1__1->SetBinContent(557,681);
   htemp__1__1__1->SetBinContent(558,720);
   htemp__1__1__1->SetBinContent(559,688);
   htemp__1__1__1->SetBinContent(560,643);
   htemp__1__1__1->SetBinContent(561,671);
   htemp__1__1__1->SetBinContent(562,680);
   htemp__1__1__1->SetBinContent(563,581);
   htemp__1__1__1->SetBinContent(564,652);
   htemp__1__1__1->SetBinContent(565,554);
   htemp__1__1__1->SetBinContent(566,561);
   htemp__1__1__1->SetBinContent(567,549);
   htemp__1__1__1->SetBinContent(568,525);
   htemp__1__1__1->SetBinContent(569,517);
   htemp__1__1__1->SetBinContent(570,420);
   htemp__1__1__1->SetBinContent(571,394);
   htemp__1__1__1->SetBinContent(572,352);
   htemp__1__1__1->SetBinContent(573,274);
   htemp__1__1__1->SetBinContent(574,139);
   htemp__1__1__1->SetBinContent(575,9);
   htemp__1__1__1->SetBinContent(593,4);
   htemp__1__1__1->SetBinContent(594,201);
   htemp__1__1__1->SetBinContent(595,317);
   htemp__1__1__1->SetBinContent(596,412);
   htemp__1__1__1->SetBinContent(597,527);
   htemp__1__1__1->SetBinContent(598,646);
   htemp__1__1__1->SetBinContent(599,663);
   htemp__1__1__1->SetBinContent(600,721);
   htemp__1__1__1->SetBinContent(601,659);
   htemp__1__1__1->SetBinContent(602,657);
   htemp__1__1__1->SetBinContent(603,660);
   htemp__1__1__1->SetBinContent(604,657);
   htemp__1__1__1->SetBinContent(605,648);
   htemp__1__1__1->SetBinContent(606,573);
   htemp__1__1__1->SetBinContent(607,588);
   htemp__1__1__1->SetBinContent(608,587);
   htemp__1__1__1->SetBinContent(609,493);
   htemp__1__1__1->SetBinContent(610,484);
   htemp__1__1__1->SetBinContent(611,485);
   htemp__1__1__1->SetBinContent(612,442);
   htemp__1__1__1->SetBinContent(613,375);
   htemp__1__1__1->SetBinContent(614,292);
   htemp__1__1__1->SetBinContent(615,164);
   htemp__1__1__1->SetBinContent(616,17);
   htemp__1__1__1->SetBinContent(635,1);
   htemp__1__1__1->SetBinContent(636,184);
   htemp__1__1__1->SetBinContent(637,337);
   htemp__1__1__1->SetBinContent(638,411);
   htemp__1__1__1->SetBinContent(639,511);
   htemp__1__1__1->SetBinContent(640,588);
   htemp__1__1__1->SetBinContent(641,682);
   htemp__1__1__1->SetBinContent(642,716);
   htemp__1__1__1->SetBinContent(643,698);
   htemp__1__1__1->SetBinContent(644,673);
   htemp__1__1__1->SetBinContent(645,619);
   htemp__1__1__1->SetBinContent(646,654);
   htemp__1__1__1->SetBinContent(647,640);
   htemp__1__1__1->SetBinContent(648,570);
   htemp__1__1__1->SetBinContent(649,568);
   htemp__1__1__1->SetBinContent(650,546);
   htemp__1__1__1->SetBinContent(651,526);
   htemp__1__1__1->SetBinContent(652,491);
   htemp__1__1__1->SetBinContent(653,409);
   htemp__1__1__1->SetBinContent(654,349);
   htemp__1__1__1->SetBinContent(655,249);
   htemp__1__1__1->SetBinContent(656,141);
   htemp__1__1__1->SetBinContent(657,11);
   htemp__1__1__1->SetBinContent(677,4);
   htemp__1__1__1->SetBinContent(678,170);
   htemp__1__1__1->SetBinContent(679,298);
   htemp__1__1__1->SetBinContent(680,420);
   htemp__1__1__1->SetBinContent(681,515);
   htemp__1__1__1->SetBinContent(682,587);
   htemp__1__1__1->SetBinContent(683,642);
   htemp__1__1__1->SetBinContent(684,653);
   htemp__1__1__1->SetBinContent(685,667);
   htemp__1__1__1->SetBinContent(686,608);
   htemp__1__1__1->SetBinContent(687,654);
   htemp__1__1__1->SetBinContent(688,610);
   htemp__1__1__1->SetBinContent(689,559);
   htemp__1__1__1->SetBinContent(690,562);
   htemp__1__1__1->SetBinContent(691,528);
   htemp__1__1__1->SetBinContent(692,478);
   htemp__1__1__1->SetBinContent(693,438);
   htemp__1__1__1->SetBinContent(694,430);
   htemp__1__1__1->SetBinContent(695,398);
   htemp__1__1__1->SetBinContent(696,302);
   htemp__1__1__1->SetBinContent(697,185);
   htemp__1__1__1->SetBinContent(698,23);
   htemp__1__1__1->SetBinContent(719,7);
   htemp__1__1__1->SetBinContent(720,181);
   htemp__1__1__1->SetBinContent(721,314);
   htemp__1__1__1->SetBinContent(722,414);
   htemp__1__1__1->SetBinContent(723,513);
   htemp__1__1__1->SetBinContent(724,551);
   htemp__1__1__1->SetBinContent(725,666);
   htemp__1__1__1->SetBinContent(726,632);
   htemp__1__1__1->SetBinContent(727,645);
   htemp__1__1__1->SetBinContent(728,642);
   htemp__1__1__1->SetBinContent(729,583);
   htemp__1__1__1->SetBinContent(730,624);
   htemp__1__1__1->SetBinContent(731,534);
   htemp__1__1__1->SetBinContent(732,565);
   htemp__1__1__1->SetBinContent(733,470);
   htemp__1__1__1->SetBinContent(734,477);
   htemp__1__1__1->SetBinContent(735,397);
   htemp__1__1__1->SetBinContent(736,338);
   htemp__1__1__1->SetBinContent(737,298);
   htemp__1__1__1->SetBinContent(738,216);
   htemp__1__1__1->SetBinContent(739,27);
   htemp__1__1__1->SetBinContent(761,6);
   htemp__1__1__1->SetBinContent(762,181);
   htemp__1__1__1->SetBinContent(763,290);
   htemp__1__1__1->SetBinContent(764,397);
   htemp__1__1__1->SetBinContent(765,466);
   htemp__1__1__1->SetBinContent(766,613);
   htemp__1__1__1->SetBinContent(767,660);
   htemp__1__1__1->SetBinContent(768,641);
   htemp__1__1__1->SetBinContent(769,618);
   htemp__1__1__1->SetBinContent(770,556);
   htemp__1__1__1->SetBinContent(771,581);
   htemp__1__1__1->SetBinContent(772,535);
   htemp__1__1__1->SetBinContent(773,541);
   htemp__1__1__1->SetBinContent(774,455);
   htemp__1__1__1->SetBinContent(775,474);
   htemp__1__1__1->SetBinContent(776,459);
   htemp__1__1__1->SetBinContent(777,365);
   htemp__1__1__1->SetBinContent(778,282);
   htemp__1__1__1->SetBinContent(779,181);
   htemp__1__1__1->SetBinContent(780,29);
   htemp__1__1__1->SetBinContent(803,5);
   htemp__1__1__1->SetBinContent(804,175);
   htemp__1__1__1->SetBinContent(805,315);
   htemp__1__1__1->SetBinContent(806,401);
   htemp__1__1__1->SetBinContent(807,561);
   htemp__1__1__1->SetBinContent(808,600);
   htemp__1__1__1->SetBinContent(809,653);
   htemp__1__1__1->SetBinContent(810,577);
   htemp__1__1__1->SetBinContent(811,547);
   htemp__1__1__1->SetBinContent(812,610);
   htemp__1__1__1->SetBinContent(813,577);
   htemp__1__1__1->SetBinContent(814,522);
   htemp__1__1__1->SetBinContent(815,490);
   htemp__1__1__1->SetBinContent(816,460);
   htemp__1__1__1->SetBinContent(817,413);
   htemp__1__1__1->SetBinContent(818,371);
   htemp__1__1__1->SetBinContent(819,318);
   htemp__1__1__1->SetBinContent(820,211);
   htemp__1__1__1->SetBinContent(821,28);
   htemp__1__1__1->SetBinContent(845,1);
   htemp__1__1__1->SetBinContent(846,176);
   htemp__1__1__1->SetBinContent(847,305);
   htemp__1__1__1->SetBinContent(848,435);
   htemp__1__1__1->SetBinContent(849,510);
   htemp__1__1__1->SetBinContent(850,602);
   htemp__1__1__1->SetBinContent(851,609);
   htemp__1__1__1->SetBinContent(852,613);
   htemp__1__1__1->SetBinContent(853,595);
   htemp__1__1__1->SetBinContent(854,575);
   htemp__1__1__1->SetBinContent(855,556);
   htemp__1__1__1->SetBinContent(856,496);
   htemp__1__1__1->SetBinContent(857,467);
   htemp__1__1__1->SetBinContent(858,443);
   htemp__1__1__1->SetBinContent(859,371);
   htemp__1__1__1->SetBinContent(860,279);
   htemp__1__1__1->SetBinContent(861,202);
   htemp__1__1__1->SetBinContent(862,35);
   htemp__1__1__1->SetBinContent(887,7);
   htemp__1__1__1->SetBinContent(888,214);
   htemp__1__1__1->SetBinContent(889,316);
   htemp__1__1__1->SetBinContent(890,421);
   htemp__1__1__1->SetBinContent(891,500);
   htemp__1__1__1->SetBinContent(892,620);
   htemp__1__1__1->SetBinContent(893,620);
   htemp__1__1__1->SetBinContent(894,599);
   htemp__1__1__1->SetBinContent(895,560);
   htemp__1__1__1->SetBinContent(896,553);
   htemp__1__1__1->SetBinContent(897,512);
   htemp__1__1__1->SetBinContent(898,451);
   htemp__1__1__1->SetBinContent(899,436);
   htemp__1__1__1->SetBinContent(900,406);
   htemp__1__1__1->SetBinContent(901,315);
   htemp__1__1__1->SetBinContent(902,195);
   htemp__1__1__1->SetBinContent(903,44);
   htemp__1__1__1->SetBinContent(929,5);
   htemp__1__1__1->SetBinContent(930,194);
   htemp__1__1__1->SetBinContent(931,305);
   htemp__1__1__1->SetBinContent(932,419);
   htemp__1__1__1->SetBinContent(933,527);
   htemp__1__1__1->SetBinContent(934,579);
   htemp__1__1__1->SetBinContent(935,614);
   htemp__1__1__1->SetBinContent(936,557);
   htemp__1__1__1->SetBinContent(937,512);
   htemp__1__1__1->SetBinContent(938,488);
   htemp__1__1__1->SetBinContent(939,498);
   htemp__1__1__1->SetBinContent(940,419);
   htemp__1__1__1->SetBinContent(941,401);
   htemp__1__1__1->SetBinContent(942,320);
   htemp__1__1__1->SetBinContent(943,200);
   htemp__1__1__1->SetBinContent(944,46);
   htemp__1__1__1->SetBinContent(971,6);
   htemp__1__1__1->SetBinContent(972,155);
   htemp__1__1__1->SetBinContent(973,357);
   htemp__1__1__1->SetBinContent(974,409);
   htemp__1__1__1->SetBinContent(975,520);
   htemp__1__1__1->SetBinContent(976,631);
   htemp__1__1__1->SetBinContent(977,523);
   htemp__1__1__1->SetBinContent(978,543);
   htemp__1__1__1->SetBinContent(979,481);
   htemp__1__1__1->SetBinContent(980,460);
   htemp__1__1__1->SetBinContent(981,410);
   htemp__1__1__1->SetBinContent(982,347);
   htemp__1__1__1->SetBinContent(983,330);
   htemp__1__1__1->SetBinContent(984,228);
   htemp__1__1__1->SetBinContent(985,52);
   htemp__1__1__1->SetBinContent(1013,1);
   htemp__1__1__1->SetBinContent(1014,190);
   htemp__1__1__1->SetBinContent(1015,324);
   htemp__1__1__1->SetBinContent(1016,430);
   htemp__1__1__1->SetBinContent(1017,517);
   htemp__1__1__1->SetBinContent(1018,540);
   htemp__1__1__1->SetBinContent(1019,551);
   htemp__1__1__1->SetBinContent(1020,520);
   htemp__1__1__1->SetBinContent(1021,472);
   htemp__1__1__1->SetBinContent(1022,443);
   htemp__1__1__1->SetBinContent(1023,351);
   htemp__1__1__1->SetBinContent(1024,321);
   htemp__1__1__1->SetBinContent(1025,214);
   htemp__1__1__1->SetBinContent(1026,66);
   htemp__1__1__1->SetBinContent(1055,2);
   htemp__1__1__1->SetBinContent(1056,176);
   htemp__1__1__1->SetBinContent(1057,323);
   htemp__1__1__1->SetBinContent(1058,386);
   htemp__1__1__1->SetBinContent(1059,498);
   htemp__1__1__1->SetBinContent(1060,526);
   htemp__1__1__1->SetBinContent(1061,513);
   htemp__1__1__1->SetBinContent(1062,472);
   htemp__1__1__1->SetBinContent(1063,445);
   htemp__1__1__1->SetBinContent(1064,395);
   htemp__1__1__1->SetBinContent(1065,335);
   htemp__1__1__1->SetBinContent(1066,265);
   htemp__1__1__1->SetBinContent(1067,74);
   htemp__1__1__1->SetBinContent(1097,6);
   htemp__1__1__1->SetBinContent(1098,170);
   htemp__1__1__1->SetBinContent(1099,316);
   htemp__1__1__1->SetBinContent(1100,418);
   htemp__1__1__1->SetBinContent(1101,511);
   htemp__1__1__1->SetBinContent(1102,469);
   htemp__1__1__1->SetBinContent(1103,477);
   htemp__1__1__1->SetBinContent(1104,440);
   htemp__1__1__1->SetBinContent(1105,380);
   htemp__1__1__1->SetBinContent(1106,318);
   htemp__1__1__1->SetBinContent(1107,231);
   htemp__1__1__1->SetBinContent(1108,74);
   htemp__1__1__1->SetBinContent(1139,5);
   htemp__1__1__1->SetBinContent(1140,165);
   htemp__1__1__1->SetBinContent(1141,322);
   htemp__1__1__1->SetBinContent(1142,456);
   htemp__1__1__1->SetBinContent(1143,484);
   htemp__1__1__1->SetBinContent(1144,468);
   htemp__1__1__1->SetBinContent(1145,458);
   htemp__1__1__1->SetBinContent(1146,385);
   htemp__1__1__1->SetBinContent(1147,336);
   htemp__1__1__1->SetBinContent(1148,226);
   htemp__1__1__1->SetBinContent(1149,84);
   htemp__1__1__1->SetBinContent(1181,4);
   htemp__1__1__1->SetBinContent(1182,181);
   htemp__1__1__1->SetBinContent(1183,313);
   htemp__1__1__1->SetBinContent(1184,417);
   htemp__1__1__1->SetBinContent(1185,436);
   htemp__1__1__1->SetBinContent(1186,426);
   htemp__1__1__1->SetBinContent(1187,353);
   htemp__1__1__1->SetBinContent(1188,327);
   htemp__1__1__1->SetBinContent(1189,248);
   htemp__1__1__1->SetBinContent(1190,85);
   htemp__1__1__1->SetBinContent(1223,2);
   htemp__1__1__1->SetBinContent(1224,189);
   htemp__1__1__1->SetBinContent(1225,329);
   htemp__1__1__1->SetBinContent(1226,423);
   htemp__1__1__1->SetBinContent(1227,425);
   htemp__1__1__1->SetBinContent(1228,397);
   htemp__1__1__1->SetBinContent(1229,303);
   htemp__1__1__1->SetBinContent(1230,275);
   htemp__1__1__1->SetBinContent(1231,106);
   htemp__1__1__1->SetBinContent(1232,1);
   htemp__1__1__1->SetBinContent(1265,3);
   htemp__1__1__1->SetBinContent(1266,190);
   htemp__1__1__1->SetBinContent(1267,299);
   htemp__1__1__1->SetBinContent(1268,394);
   htemp__1__1__1->SetBinContent(1269,350);
   htemp__1__1__1->SetBinContent(1270,312);
   htemp__1__1__1->SetBinContent(1271,262);
   htemp__1__1__1->SetBinContent(1272,105);
   htemp__1__1__1->SetBinContent(1273,2);
   htemp__1__1__1->SetBinContent(1307,6);
   htemp__1__1__1->SetBinContent(1308,193);
   htemp__1__1__1->SetBinContent(1309,325);
   htemp__1__1__1->SetBinContent(1310,400);
   htemp__1__1__1->SetBinContent(1311,328);
   htemp__1__1__1->SetBinContent(1312,241);
   htemp__1__1__1->SetBinContent(1313,111);
   htemp__1__1__1->SetBinContent(1314,2);
   htemp__1__1__1->SetBinContent(1349,3);
   htemp__1__1__1->SetBinContent(1350,185);
   htemp__1__1__1->SetBinContent(1351,303);
   htemp__1__1__1->SetBinContent(1352,293);
   htemp__1__1__1->SetBinContent(1353,229);
   htemp__1__1__1->SetBinContent(1354,111);
   htemp__1__1__1->SetBinContent(1355,2);
   htemp__1__1__1->SetBinContent(1391,9);
   htemp__1__1__1->SetBinContent(1392,181);
   htemp__1__1__1->SetBinContent(1393,293);
   htemp__1__1__1->SetBinContent(1394,243);
   htemp__1__1__1->SetBinContent(1395,130);
   htemp__1__1__1->SetBinContent(1396,6);
   htemp__1__1__1->SetBinContent(1433,6);
   htemp__1__1__1->SetBinContent(1434,178);
   htemp__1__1__1->SetBinContent(1435,245);
   htemp__1__1__1->SetBinContent(1436,114);
   htemp__1__1__1->SetBinContent(1437,3);
   htemp__1__1__1->SetBinContent(1475,4);
   htemp__1__1__1->SetBinContent(1476,147);
   htemp__1__1__1->SetBinContent(1477,83);
   htemp__1__1__1->SetBinContent(1478,6);
   htemp__1__1__1->SetBinContent(1517,1);
   htemp__1__1__1->SetBinContent(1518,87);
   htemp__1__1__1->SetBinContent(1519,9);
   htemp__1__1__1->SetBinContent(1559,1);
   htemp__1__1__1->SetBinContent(1560,2);
   htemp__1__1__1->SetEntries(187020);
   htemp__1__1__1->SetDirectory(0);
   htemp__1__1__1->SetStats(0);
   htemp__1__1__1->SetContour(20);
   htemp__1__1__1->SetContourLevel(0,0);
   htemp__1__1__1->SetContourLevel(1,36.05);
   htemp__1__1__1->SetContourLevel(2,72.1);
   htemp__1__1__1->SetContourLevel(3,108.15);
   htemp__1__1__1->SetContourLevel(4,144.2);
   htemp__1__1__1->SetContourLevel(5,180.25);
   htemp__1__1__1->SetContourLevel(6,216.3);
   htemp__1__1__1->SetContourLevel(7,252.35);
   htemp__1__1__1->SetContourLevel(8,288.4);
   htemp__1__1__1->SetContourLevel(9,324.45);
   htemp__1__1__1->SetContourLevel(10,360.5);
   htemp__1__1__1->SetContourLevel(11,396.55);
   htemp__1__1__1->SetContourLevel(12,432.6);
   htemp__1__1__1->SetContourLevel(13,468.65);
   htemp__1__1__1->SetContourLevel(14,504.7);
   htemp__1__1__1->SetContourLevel(15,540.75);
   htemp__1__1__1->SetContourLevel(16,576.8);
   htemp__1__1__1->SetContourLevel(17,612.85);
   htemp__1__1__1->SetContourLevel(18,648.9);
   htemp__1__1__1->SetContourLevel(19,684.95);
   
   TPaletteAxis *palette = new TPaletteAxis(1.109166,-0.01460176,1.170277,1.100973,htemp__1__1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.035);
palette->SetTitleOffset(1);
palette->SetTitleSize(0.035);
   palette->SetFillColor(100);
   palette->SetFillStyle(1001);
   htemp__1__1__1->GetListOfFunctions()->Add(palette,"br");

   ci = TColor::GetColor("#000099");
   htemp__1__1__1->SetLineColor(ci);
   htemp__1__1__1->GetXaxis()->SetTitle("P2[0]");
   htemp__1__1__1->GetXaxis()->SetLabelFont(42);
   htemp__1__1__1->GetXaxis()->SetLabelSize(0.035);
   htemp__1__1__1->GetXaxis()->SetTitleSize(0.035);
   htemp__1__1__1->GetXaxis()->SetTitleFont(42);
   htemp__1__1__1->GetYaxis()->SetTitle("P1[0]");
   htemp__1__1__1->GetYaxis()->SetLabelFont(42);
   htemp__1__1__1->GetYaxis()->SetLabelSize(0.035);
   htemp__1__1__1->GetYaxis()->SetTitleSize(0.035);
   htemp__1__1__1->GetYaxis()->SetTitleFont(42);
   htemp__1__1__1->GetZaxis()->SetLabelFont(42);
   htemp__1__1__1->GetZaxis()->SetLabelSize(0.035);
   htemp__1__1__1->GetZaxis()->SetTitleSize(0.035);
   htemp__1__1__1->GetZaxis()->SetTitleFont(42);
   htemp__1__1__1->Draw("zcolsame");
   TLine *line = new TLine(0.5726027,0.85,0.5726027,0.04705881);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.05,0.575,0.819726,0.5764706);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(0.4691324,0.8764706,"0.575 GeV");
   tex->SetTextColor(2);
   tex->SetTextSize(0.04421769);
   tex->SetLineColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7353425,0.6068627,"0.575 GeV");
   tex->SetTextColor(2);
   tex->SetTextSize(0.04421769);
   tex->SetLineColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.05223739,0.07254901,"(b)");
   tex->SetLineWidth(2);
   tex->Draw();
   c1_n2_1->Modified();
   c1_n2->cd();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->ToggleToolBar();
}


==> Figures/fig16031201.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Wed May 18 14:08:12 2016) by ROOT version5.34/05
   TCanvas *canv1 = new TCanvas("canv1", "canv1",0,22,300,500);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.05,0.99,0.99);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0.0001,0.8001,0.4999,0.9999);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0.01);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   TLatex *   tex = new TLatex(0.21,0.9,"BEC,1");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TGraphErrors *gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.367274);
   gre->SetPointError(0,0,0.1287432);
   gre->SetPoint(1,0.025,1.326003);
   gre->SetPointError(1,0,0.05079666);
   gre->SetPoint(2,0.05,1.292884);
   gre->SetPointError(2,0,0.03178351);
   gre->SetPoint(3,0.075,1.305217);
   gre->SetPointError(3,0,0.0243783);
   gre->SetPoint(4,0.1,1.256427);
   gre->SetPointError(4,0,0.01941579);
   gre->SetPoint(5,0.125,1.257589);
   gre->SetPointError(5,0,0.01682689);
   gre->SetPoint(6,0.15,1.246124);
   gre->SetPointError(6,0,0.0150313);
   gre->SetPoint(7,0.175,1.214839);
   gre->SetPointError(7,0,0.01355202);
   gre->SetPoint(8,0.2,1.223423);
   gre->SetPointError(8,0,0.01283135);
   gre->SetPoint(9,0.225,1.166453);
   gre->SetPointError(9,0,0.01167681);
   gre->SetPoint(10,0.25,1.147988);
   gre->SetPointError(10,0,0.01117449);
   gre->SetPoint(11,0.275,1.115417);
   gre->SetPointError(11,0,0.01066528);
   gre->SetPoint(12,0.3,1.06267);
   gre->SetPointError(12,0,0.01007622);
   gre->SetPoint(13,0.325,1.066548);
   gre->SetPointError(13,0,0.01008716);
   gre->SetPoint(14,0.35,1.043322);
   gre->SetPointError(14,0,0.009967117);
   gre->SetPoint(15,0.375,1.017905);
   gre->SetPointError(15,0,0.009826948);
   gre->SetPoint(16,0.4,0.9637668);
   gre->SetPointError(16,0,0.009470513);
   gre->SetPoint(17,0.425,0.9511298);
   gre->SetPointError(17,0,0.009571905);
   gre->SetPoint(18,0.45,0.9412535);
   gre->SetPointError(18,0,0.009629399);
   gre->SetPoint(19,0.475,0.8981375);
   gre->SetPointError(19,0,0.00947559);
   gre->SetPoint(20,0.5,0.8927967);
   gre->SetPointError(20,0,0.009567815);
   gre->SetPoint(21,0.525,0.8545754);
   gre->SetPointError(21,0,0.009437368);
   gre->SetPoint(22,0.55,0.8336755);
   gre->SetPointError(22,0,0.00953318);
   gre->SetPoint(23,0.575,0.8162715);
   gre->SetPointError(23,0,0.009736001);
   gre->SetPoint(24,0.6,0.7916387);
   gre->SetPointError(24,0,0.009995574);
   gre->SetPoint(25,0.625,0.7808699);
   gre->SetPointError(25,0,0.01059313);
   gre->SetPoint(26,0.65,0.7586105);
   gre->SetPointError(26,0,0.01129781);
   gre->SetPoint(27,0.675,0.744102);
   gre->SetPointError(27,0,0.01252679);
   gre->SetPoint(28,0.7,0.7481654);
   gre->SetPointError(28,0,0.01453308);
   gre->SetPoint(29,0.725,0.7589308);
   gre->SetPointError(29,0,0.01772675);
   gre->SetPoint(30,0.75,0.714419);
   gre->SetPointError(30,0,0.02079248);
   gre->SetPoint(31,0.775,0.7027745);
   gre->SetPointError(31,0,0.02651728);
   gre->SetPoint(32,0.8,0.7378904);
   gre->SetPointError(32,0,0.03766519);
   gre->SetPoint(33,0.825,0.6843431);
   gre->SetPointError(33,0,0.04964942);
   gre->SetPoint(34,0.85,0.7218157);
   gre->SetPointError(34,0,0.08121761);
   gre->SetPoint(35,0.875,0.7841165);
   gre->SetPointError(35,0,0.1309188);
   gre->SetPoint(36,0.9,0.6097417);
   gre->SetPointError(36,0,0.1729852);
   gre->SetPoint(37,0.925,0.5398008);
   gre->SetPointError(37,0,0.2531726);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","ratio000",100,0,1.0175);
   Graph_Graph1->SetMinimum(0.1656892);
   Graph_Graph1->SetMaximum(1.616957);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.253521);
   gre->SetPointError(0,0,0.1151245);
   gre->SetPoint(1,0.025,1.183994);
   gre->SetPointError(1,0,0.04396384);
   gre->SetPoint(2,0.05,1.218439);
   gre->SetPointError(2,0,0.02945757);
   gre->SetPoint(3,0.075,1.217023);
   gre->SetPointError(3,0,0.02228822);
   gre->SetPoint(4,0.1,1.135626);
   gre->SetPointError(4,0,0.01707095);
   gre->SetPoint(5,0.125,1.163452);
   gre->SetPointError(5,0,0.01523682);
   gre->SetPoint(6,0.15,1.153202);
   gre->SetPointError(6,0,0.01361795);
   gre->SetPoint(7,0.175,1.1058);
   gre->SetPointError(7,0,0.01202735);
   gre->SetPoint(8,0.2,1.100158);
   gre->SetPointError(8,0,0.01121415);
   gre->SetPoint(9,0.225,1.080288);
   gre->SetPointError(9,0,0.01059607);
   gre->SetPoint(10,0.25,1.090528);
   gre->SetPointError(10,0,0.01047142);
   gre->SetPoint(11,0.275,1.073043);
   gre->SetPointError(11,0,0.01015687);
   gre->SetPoint(12,0.3,1.035506);
   gre->SetPointError(12,0,0.009754703);
   gre->SetPoint(13,0.325,1.043856);
   gre->SetPointError(13,0,0.009818232);
   gre->SetPoint(14,0.35,1.027042);
   gre->SetPointError(14,0,0.009773439);
   gre->SetPoint(15,0.375,1.006513);
   gre->SetPointError(15,0,0.009689525);
   gre->SetPoint(16,0.4,0.9836462);
   gre->SetPointError(16,0,0.00971322);
   gre->SetPoint(17,0.425,0.9921158);
   gre->SetPointError(17,0,0.01008861);
   gre->SetPoint(18,0.45,0.9490041);
   gre->SetPointError(18,0,0.009728347);
   gre->SetPoint(19,0.475,0.9398268);
   gre->SetPointError(19,0,0.01002433);
   gre->SetPoint(20,0.5,0.9512998);
   gre->SetPointError(20,0,0.01035221);
   gre->SetPoint(21,0.525,0.9294887);
   gre->SetPointError(21,0,0.01046932);
   gre->SetPoint(22,0.55,0.8935994);
   gre->SetPointError(22,0,0.01038294);
   gre->SetPoint(23,0.575,0.8647147);
   gre->SetPointError(23,0,0.01045078);
   gre->SetPoint(24,0.6,0.8469542);
   gre->SetPointError(24,0,0.01085629);
   gre->SetPoint(25,0.625,0.8258902);
   gre->SetPointError(25,0,0.0113439);
   gre->SetPoint(26,0.65,0.8328779);
   gre->SetPointError(26,0,0.012663);
   gre->SetPoint(27,0.675,0.8236634);
   gre->SetPointError(27,0,0.01418245);
   gre->SetPoint(28,0.7,0.8153169);
   gre->SetPointError(28,0,0.01613712);
   gre->SetPoint(29,0.725,0.7764649);
   gre->SetPointError(29,0,0.01823195);
   gre->SetPoint(30,0.75,0.8444166);
   gre->SetPointError(30,0,0.02551402);
   gre->SetPoint(31,0.775,0.8181194);
   gre->SetPointError(31,0,0.03194116);
   gre->SetPoint(32,0.8,0.7880952);
   gre->SetPointError(32,0,0.04094547);
   gre->SetPoint(33,0.825,0.7523585);
   gre->SetPointError(33,0,0.05574448);
   gre->SetPoint(34,0.85,0.6600985);
   gre->SetPointError(34,0,0.07344871);
   gre->SetPoint(35,0.875,1.254902);
   gre->SetPointError(35,0,0.2354748);
   gre->SetPoint(36,0.9,0.5588235);
   gre->SetPointError(36,0,0.1600137);
   gre->SetPoint(37,0.925,0.3125);
   gre->SetPointError(37,0,0.1600573);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","_ratio000",100,0,1.0175);
   Graph_Graph2->SetMinimum(0.01864926);
   Graph_Graph2->SetMaximum(1.62417);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(51.07769);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6527585);
   fit101->SetParError(0,0.06115199);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.778226);
   fit101->SetParError(1,0.1596184);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,1.586919);
   fit101->SetParError(2,0.1516654);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   TLegendEntry *entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.65");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 0.31 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.78 #pm 0.16");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 51.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.5001,0.8001,0.9999,0.9999);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetRightMargin(0.01);
   pad_2->SetTopMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,2");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.681665);
   gre->SetPointError(0,0,0.1685335);
   gre->SetPoint(1,0.025,1.623702);
   gre->SetPointError(1,0,0.06620792);
   gre->SetPoint(2,0.05,1.567955);
   gre->SetPointError(2,0,0.0410803);
   gre->SetPoint(3,0.075,1.55675);
   gre->SetPointError(3,0,0.0310958);
   gre->SetPoint(4,0.1,1.462249);
   gre->SetPointError(4,0,0.02426579);
   gre->SetPoint(5,0.125,1.438449);
   gre->SetPointError(5,0,0.02074235);
   gre->SetPoint(6,0.15,1.386014);
   gre->SetPointError(6,0,0.01812013);
   gre->SetPoint(7,0.175,1.318551);
   gre->SetPointError(7,0,0.01602036);
   gre->SetPoint(8,0.2,1.284904);
   gre->SetPointError(8,0,0.01478373);
   gre->SetPoint(9,0.225,1.194572);
   gre->SetPointError(9,0,0.01318982);
   gre->SetPoint(10,0.25,1.139593);
   gre->SetPointError(10,0,0.01232325);
   gre->SetPoint(11,0.275,1.084982);
   gre->SetPointError(11,0,0.01158137);
   gre->SetPoint(12,0.3,1.013223);
   gre->SetPointError(12,0,0.01078013);
   gre->SetPoint(13,0.325,1.002225);
   gre->SetPointError(13,0,0.01067424);
   gre->SetPoint(14,0.35,0.9674756);
   gre->SetPointError(14,0,0.010445);
   gre->SetPoint(15,0.375,0.9400556);
   gre->SetPointError(15,0,0.01026929);
   gre->SetPoint(16,0.4,0.8807109);
   gre->SetPointError(16,0,0.00982567);
   gre->SetPoint(17,0.425,0.8725923);
   gre->SetPointError(17,0,0.009961038);
   gre->SetPoint(18,0.45,0.8740685);
   gre->SetPointError(18,0,0.01011142);
   gre->SetPoint(19,0.475,0.8463213);
   gre->SetPointError(19,0,0.01006084);
   gre->SetPoint(20,0.5,0.8504321);
   gre->SetPointError(20,0,0.0102396);
   gre->SetPoint(21,0.525,0.8297607);
   gre->SetPointError(21,0,0.01024398);
   gre->SetPoint(22,0.55,0.81471);
   gre->SetPointError(22,0,0.01039741);
   gre->SetPoint(23,0.575,0.8159425);
   gre->SetPointError(23,0,0.01079433);
   gre->SetPoint(24,0.6,0.8092239);
   gre->SetPointError(24,0,0.01126267);
   gre->SetPoint(25,0.625,0.817605);
   gre->SetPointError(25,0,0.01214458);
   gre->SetPoint(26,0.65,0.803485);
   gre->SetPointError(26,0,0.01305832);
   gre->SetPoint(27,0.675,0.8047043);
   gre->SetPointError(27,0,0.01469605);
   gre->SetPoint(28,0.7,0.8143348);
   gre->SetPointError(28,0,0.01713049);
   gre->SetPoint(29,0.725,0.8402111);
   gre->SetPointError(29,0,0.02115795);
   gre->SetPoint(30,0.75,0.8170449);
   gre->SetPointError(30,0,0.02538744);
   gre->SetPoint(31,0.775,0.8116119);
   gre->SetPointError(31,0,0.03259801);
   gre->SetPoint(32,0.8,0.8368064);
   gre->SetPointError(32,0,0.04573189);
   gre->SetPoint(33,0.825,0.7996157);
   gre->SetPointError(33,0,0.06152256);
   gre->SetPoint(34,0.85,0.8682062);
   gre->SetPointError(34,0,0.1028986);
   gre->SetPoint(35,0.875,0.90414);
   gre->SetPointError(35,0,0.1610681);
   gre->SetPoint(36,0.9,0.7499456);
   gre->SetPointError(36,0,0.2218334);
   gre->SetPoint(37,0.925,0.5690763);
   gre->SetPointError(37,0,0.2910161);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","ratio001",100,0,1.0175);
   Graph_Graph3->SetMinimum(0.1208465);
   Graph_Graph3->SetMaximum(2.007412);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.816327);
   gre->SetPointError(0,0,0.1864604);
   gre->SetPoint(1,0.025,1.42883);
   gre->SetPointError(1,0,0.0560671);
   gre->SetPoint(2,0.05,1.316661);
   gre->SetPointError(2,0,0.03276366);
   gre->SetPoint(3,0.075,1.36575);
   gre->SetPointError(3,0,0.02623836);
   gre->SetPoint(4,0.1,1.33943);
   gre->SetPointError(4,0,0.02166502);
   gre->SetPoint(5,0.125,1.301977);
   gre->SetPointError(5,0,0.01823649);
   gre->SetPoint(6,0.15,1.242697);
   gre->SetPointError(6,0,0.01574793);
   gre->SetPoint(7,0.175,1.176136);
   gre->SetPointError(7,0,0.01384421);
   gre->SetPoint(8,0.2,1.180965);
   gre->SetPointError(8,0,0.01327392);
   gre->SetPoint(9,0.225,1.08609);
   gre->SetPointError(9,0,0.01169025);
   gre->SetPoint(10,0.25,1.056959);
   gre->SetPointError(10,0,0.01120763);
   gre->SetPoint(11,0.275,1.030192);
   gre->SetPointError(11,0,0.01084923);
   gre->SetPoint(12,0.3,0.9970818);
   gre->SetPointError(12,0,0.01056644);
   gre->SetPoint(13,0.325,0.9818475);
   gre->SetPointError(13,0,0.01040454);
   gre->SetPoint(14,0.35,0.9769382);
   gre->SetPointError(14,0,0.01057406);
   gre->SetPoint(15,0.375,0.9390068);
   gre->SetPointError(15,0,0.01025523);
   gre->SetPoint(16,0.4,0.9185424);
   gre->SetPointError(16,0,0.01034946);
   gre->SetPoint(17,0.425,0.9175133);
   gre->SetPointError(17,0,0.01059769);
   gre->SetPoint(18,0.45,0.9258769);
   gre->SetPointError(18,0,0.01085839);
   gre->SetPoint(19,0.475,0.8971892);
   gre->SetPointError(19,0,0.0108108);
   gre->SetPoint(20,0.5,0.8971778);
   gre->SetPointError(20,0,0.01094003);
   gre->SetPoint(21,0.525,0.8830892);
   gre->SetPointError(21,0,0.01105979);
   gre->SetPoint(22,0.55,0.8897235);
   gre->SetPointError(22,0,0.01158605);
   gre->SetPoint(23,0.575,0.8681236);
   gre->SetPointError(23,0,0.0116478);
   gre->SetPoint(24,0.6,0.8593793);
   gre->SetPointError(24,0,0.01212519);
   gre->SetPoint(25,0.625,0.8679882);
   gre->SetPointError(25,0,0.01306938);
   gre->SetPoint(26,0.65,0.8877325);
   gre->SetPointError(26,0,0.01475842);
   gre->SetPoint(27,0.675,0.8956262);
   gre->SetPointError(27,0,0.01676378);
   gre->SetPoint(28,0.7,0.8575916);
   gre->SetPointError(28,0,0.01825726);
   gre->SetPoint(29,0.725,0.8990997);
   gre->SetPointError(29,0,0.02301385);
   gre->SetPoint(30,0.75,0.8716279);
   gre->SetPointError(30,0,0.0275336);
   gre->SetPoint(31,0.775,0.8750976);
   gre->SetPointError(31,0,0.03577441);
   gre->SetPoint(32,0.8,0.9171687);
   gre->SetPointError(32,0,0.05143724);
   gre->SetPoint(33,0.825,1.006667);
   gre->SetPointError(33,0,0.08202132);
   gre->SetPoint(34,0.85,0.9635036);
   gre->SetPointError(34,0,0.1174598);
   gre->SetPoint(35,0.875,1.117647);
   gre->SetPointError(35,0,0.2153282);
   gre->SetPoint(36,0.9,0.8636364);
   gre->SetPointError(36,0,0.2703595);
   gre->SetPoint(37,0.925,0.5);
   gre->SetPointError(37,0,0.2498889);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","_ratio001",100,0,1.0175);
   Graph_Graph4->SetMinimum(0.07484353);
   Graph_Graph4->SetMaximum(2.178055);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(42.53047);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.8810639);
   fit101->SetParError(0,0.00455932);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.5823306);
   fit101->SetParError(1,0.01418398);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.982679);
   fit101->SetParError(2,0.09272996);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.88");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 0.79 #pm 0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.58 #pm 0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 42.5/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.0001,0.6001,0.4999,0.7999);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetRightMargin(0.01);
   pad_3->SetTopMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,3");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.858586);
   gre->SetPointError(0,0,0.1923103);
   gre->SetPoint(1,0.025,1.775191);
   gre->SetPointError(1,0,0.07484972);
   gre->SetPoint(2,0.05,1.694466);
   gre->SetPointError(2,0,0.04598829);
   gre->SetPoint(3,0.075,1.64347);
   gre->SetPointError(3,0,0.03415371);
   gre->SetPoint(4,0.1,1.498056);
   gre->SetPointError(4,0,0.02600785);
   gre->SetPoint(5,0.125,1.436457);
   gre->SetPointError(5,0,0.02178216);
   gre->SetPoint(6,0.15,1.342985);
   gre->SetPointError(6,0,0.01858159);
   gre->SetPoint(7,0.175,1.255742);
   gre->SetPointError(7,0,0.01621184);
   gre->SetPoint(8,0.2,1.195469);
   gre->SetPointError(8,0,0.01469499);
   gre->SetPoint(9,0.225,1.092151);
   gre->SetPointError(9,0,0.01294545);
   gre->SetPoint(10,0.25,1.040518);
   gre->SetPointError(10,0,0.01208931);
   gre->SetPoint(11,0.275,0.9928405);
   gre->SetPointError(11,0,0.01138663);
   gre->SetPoint(12,0.3,0.9364046);
   gre->SetPointError(12,0,0.01068506);
   gre->SetPoint(13,0.325,0.9438773);
   gre->SetPointError(13,0,0.01073029);
   gre->SetPoint(14,0.35,0.9291409);
   gre->SetPointError(14,0,0.0106556);
   gre->SetPoint(15,0.375,0.924623);
   gre->SetPointError(15,0,0.01066432);
   gre->SetPoint(16,0.4,0.8826007);
   gre->SetPointError(16,0,0.01034588);
   gre->SetPoint(17,0.425,0.8947992);
   gre->SetPointError(17,0,0.01066702);
   gre->SetPoint(18,0.45,0.9073906);
   gre->SetPointError(18,0,0.0109266);
   gre->SetPoint(19,0.475,0.8906852);
   gre->SetPointError(19,0,0.0109801);
   gre->SetPoint(20,0.5,0.905072);
   gre->SetPointError(20,0,0.01126796);
   gre->SetPoint(21,0.525,0.8948268);
   gre->SetPointError(21,0,0.01138076);
   gre->SetPoint(22,0.55,0.8844211);
   gre->SetPointError(22,0,0.0116054);
   gre->SetPoint(23,0.575,0.8885738);
   gre->SetPointError(23,0,0.01207675);
   gre->SetPoint(24,0.6,0.8849747);
   gre->SetPointError(24,0,0.01263865);
   gre->SetPoint(25,0.625,0.8984662);
   gre->SetPointError(25,0,0.01367838);
   gre->SetPoint(26,0.65,0.8846346);
   gre->SetPointError(26,0,0.01472513);
   gre->SetPoint(27,0.675,0.8870627);
   gre->SetPointError(27,0,0.01658713);
   gre->SetPoint(28,0.7,0.8989098);
   gre->SetPointError(28,0,0.01935715);
   gre->SetPoint(29,0.725,0.927326);
   gre->SetPointError(29,0,0.02391447);
   gre->SetPoint(30,0.75,0.9025228);
   gre->SetPointError(30,0,0.02870309);
   gre->SetPoint(31,0.775,0.8954005);
   gre->SetPointError(31,0,0.03681841);
   gre->SetPoint(32,0.8,0.9248431);
   gre->SetPointError(32,0,0.05174021);
   gre->SetPoint(33,0.825,0.8808327);
   gre->SetPointError(33,0,0.06939804);
   gre->SetPoint(34,0.85,0.9595464);
   gre->SetPointError(34,0,0.116471);
   gre->SetPoint(35,0.875,0.9992606);
   gre->SetPointError(35,0,0.1824055);
   gre->SetPoint(36,0.9,0.828844);
   gre->SetPointError(36,0,0.2506376);
   gre->SetPoint(37,0.925,0.6289464);
   gre->SetPointError(37,0,0.3277113);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","ratio002",100,0,1.0175);
   Graph_Graph5->SetMinimum(0.126269);
   Graph_Graph5->SetMaximum(2.225862);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.648148);
   gre->SetPointError(0,0,0.1640644);
   gre->SetPoint(1,0.025,1.554337);
   gre->SetPointError(1,0,0.06288742);
   gre->SetPoint(2,0.05,1.576542);
   gre->SetPointError(2,0,0.04183343);
   gre->SetPoint(3,0.075,1.472316);
   gre->SetPointError(3,0,0.02958842);
   gre->SetPoint(4,0.1,1.362336);
   gre->SetPointError(4,0,0.0229966);
   gre->SetPoint(5,0.125,1.304385);
   gre->SetPointError(5,0,0.01923351);
   gre->SetPoint(6,0.15,1.225361);
   gre->SetPointError(6,0,0.01651895);
   gre->SetPoint(7,0.175,1.141772);
   gre->SetPointError(7,0,0.01436309);
   gre->SetPoint(8,0.2,1.103687);
   gre->SetPointError(8,0,0.01327916);
   gre->SetPoint(9,0.225,1.029546);
   gre->SetPointError(9,0,0.01201879);
   gre->SetPoint(10,0.25,1.000331);
   gre->SetPointError(10,0,0.01150862);
   gre->SetPoint(11,0.275,0.9522491);
   gre->SetPointError(11,0,0.01080974);
   gre->SetPoint(12,0.3,0.9257367);
   gre->SetPointError(12,0,0.01053401);
   gre->SetPoint(13,0.325,0.9401389);
   gre->SetPointError(13,0,0.01067656);
   gre->SetPoint(14,0.35,0.9239405);
   gre->SetPointError(14,0,0.01058336);
   gre->SetPoint(15,0.375,0.9511152);
   gre->SetPointError(15,0,0.01104468);
   gre->SetPoint(16,0.4,0.9228125);
   gre->SetPointError(16,0,0.01093197);
   gre->SetPoint(17,0.425,0.9460304);
   gre->SetPointError(17,0,0.01142872);
   gre->SetPoint(18,0.45,0.9486069);
   gre->SetPointError(18,0,0.0115457);
   gre->SetPoint(19,0.475,0.9295438);
   gre->SetPointError(19,0,0.01157708);
   gre->SetPoint(20,0.5,0.9565353);
   gre->SetPointError(20,0,0.01206836);
   gre->SetPoint(21,0.525,0.9656709);
   gre->SetPointError(21,0,0.01250999);
   gre->SetPoint(22,0.55,0.9264967);
   gre->SetPointError(22,0,0.01228859);
   gre->SetPoint(23,0.575,0.9260334);
   gre->SetPointError(23,0,0.01270927);
   gre->SetPoint(24,0.6,0.9010442);
   gre->SetPointError(24,0,0.0129233);
   gre->SetPoint(25,0.625,0.9666942);
   gre->SetPointError(25,0,0.01497789);
   gre->SetPoint(26,0.65,0.895902);
   gre->SetPointError(26,0,0.01495369);
   gre->SetPoint(27,0.675,0.9234327);
   gre->SetPointError(27,0,0.01743459);
   gre->SetPoint(28,0.7,0.9131696);
   gre->SetPointError(28,0,0.01973858);
   gre->SetPoint(29,0.725,0.9497702);
   gre->SetPointError(29,0,0.02464555);
   gre->SetPoint(30,0.75,0.9532045);
   gre->SetPointError(30,0,0.03075939);
   gre->SetPoint(31,0.775,0.9850352);
   gre->SetPointError(31,0,0.04146898);
   gre->SetPoint(32,0.8,0.882948);
   gre->SetPointError(32,0,0.04899325);
   gre->SetPoint(33,0.825,0.9773463);
   gre->SetPointError(33,0,0.07904764);
   gre->SetPoint(34,0.85,1.056911);
   gre->SetPointError(34,0,0.1328853);
   gre->SetPoint(35,0.875,0.9516129);
   gre->SetPointError(35,0,0.1729951);
   gre->SetPoint(36,0.9,0.8);
   gre->SetPointError(36,0,0.2682062);
   gre->SetPoint(37,0.925,0.3125);
   gre->SetPointError(37,0,0.1600358);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","_ratio002",100,0,1.0175);
   Graph_Graph6->SetMinimum(0);
   Graph_Graph6->SetMaximum(1.978187);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(53.56094);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9317813);
   fit101->SetParError(0,0.00322021);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7234471);
   fit101->SetParError(1,0.02312512);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,6.175319);
   fit101->SetParError(2,0.1283399);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.93");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 1.22 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.72 #pm 0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 53.6/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.5001,0.6001,0.9999,0.7999);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetRightMargin(0.01);
   pad_4->SetTopMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,4");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.93577);
   gre->SetPointError(0,0,0.2037474);
   gre->SetPoint(1,0.025,1.831839);
   gre->SetPointError(1,0,0.07868056);
   gre->SetPoint(2,0.05,1.726142);
   gre->SetPointError(2,0,0.04782724);
   gre->SetPoint(3,0.075,1.636732);
   gre->SetPointError(3,0,0.03487063);
   gre->SetPoint(4,0.1,1.438891);
   gre->SetPointError(4,0,0.02579988);
   gre->SetPoint(5,0.125,1.347643);
   gre->SetPointError(5,0,0.0212152);
   gre->SetPoint(6,0.15,1.232675);
   gre->SetPointError(6,0,0.01780197);
   gre->SetPoint(7,0.175,1.14406);
   gre->SetPointError(7,0,0.01545427);
   gre->SetPoint(8,0.2,1.093835);
   gre->SetPointError(8,0,0.01406216);
   gre->SetPoint(9,0.225,1.009324);
   gre->SetPointError(9,0,0.01249361);
   gre->SetPoint(10,0.25,0.9784271);
   gre->SetPointError(10,0,0.01182494);
   gre->SetPoint(11,0.275,0.9554372);
   gre->SetPointError(11,0,0.01133471);
   gre->SetPoint(12,0.3,0.9184291);
   gre->SetPointError(12,0,0.01078974);
   gre->SetPoint(13,0.325,0.9477562);
   gre->SetPointError(13,0,0.01102563);
   gre->SetPoint(14,0.35,0.9459818);
   gre->SetPointError(14,0,0.01106202);
   gre->SetPoint(15,0.375,0.9527858);
   gre->SetPointError(15,0,0.01117047);
   gre->SetPoint(16,0.4,0.914835);
   gre->SetPointError(16,0,0.01088207);
   gre->SetPoint(17,0.425,0.9322318);
   gre->SetPointError(17,0,0.01126312);
   gre->SetPoint(18,0.45,0.9483695);
   gre->SetPointError(18,0,0.01156541);
   gre->SetPoint(19,0.475,0.931971);
   gre->SetPointError(19,0,0.01163066);
   gre->SetPoint(20,0.5,0.9483048);
   gre->SetPointError(20,0,0.01194865);
   gre->SetPoint(21,0.525,0.9384607);
   gre->SetPointError(21,0,0.01207596);
   gre->SetPoint(22,0.55,0.9279325);
   gre->SetPointError(22,0,0.01231726);
   gre->SetPoint(23,0.575,0.93246);
   gre->SetPointError(23,0,0.01281962);
   gre->SetPoint(24,0.6,0.9284821);
   gre->SetPointError(24,0,0.0134136);
   gre->SetPoint(25,0.625,0.9428409);
   gre->SetPointError(25,0,0.01452073);
   gre->SetPoint(26,0.65,0.9283262);
   gre->SetPointError(26,0,0.01563049);
   gre->SetPoint(27,0.675,0.9308742);
   gre->SetPointError(27,0,0.01760726);
   gre->SetPoint(28,0.7,0.9433065);
   gre->SetPointError(28,0,0.02054928);
   gre->SetPoint(29,0.725,0.9731261);
   gre->SetPointError(29,0,0.02539203);
   gre->SetPoint(30,0.75,0.9470979);
   gre->SetPointError(30,0,0.03047154);
   gre->SetPoint(31,0.775,0.9396238);
   gre->SetPointError(31,0,0.03908498);
   gre->SetPoint(32,0.8,0.9705205);
   gre->SetPointError(32,0,0.05493608);
   gre->SetPoint(33,0.825,0.9243365);
   gre->SetPointError(33,0,0.07366298);
   gre->SetPoint(34,0.85,1.006938);
   gre->SetPointError(34,0,0.1236926);
   gre->SetPoint(35,0.875,1.048613);
   gre->SetPointError(35,0,0.1937625);
   gre->SetPoint(36,0.9,0.8697802);
   gre->SetPointError(36,0,0.2659437);
   gre->SetPoint(37,0.925,0.6600097);
   gre->SetPointError(37,0,0.3471602);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","ratio003",100,0,1.0175);
   Graph_Graph7->SetMinimum(0.1301826);
   Graph_Graph7->SetMaximum(2.322185);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.790541);
   gre->SetPointError(0,0,0.1836549);
   gre->SetPoint(1,0.025,1.618143);
   gre->SetPointError(1,0,0.06681873);
   gre->SetPoint(2,0.05,1.553611);
   gre->SetPointError(2,0,0.0416488);
   gre->SetPoint(3,0.075,1.522823);
   gre->SetPointError(3,0,0.03173136);
   gre->SetPoint(4,0.1,1.309553);
   gre->SetPointError(4,0,0.02284656);
   gre->SetPoint(5,0.125,1.254637);
   gre->SetPointError(5,0,0.01934989);
   gre->SetPoint(6,0.15,1.136528);
   gre->SetPointError(6,0,0.01605464);
   gre->SetPoint(7,0.175,1.053571);
   gre->SetPointError(7,0,0.01392719);
   gre->SetPoint(8,0.2,1.045259);
   gre->SetPointError(8,0,0.0132815);
   gre->SetPoint(9,0.225,0.9690203);
   gre->SetPointError(9,0,0.0118719);
   gre->SetPoint(10,0.25,0.9603321);
   gre->SetPointError(10,0,0.01155278);
   gre->SetPoint(11,0.275,0.9529137);
   gre->SetPointError(11,0,0.01129667);
   gre->SetPoint(12,0.3,0.9165897);
   gre->SetPointError(12,0,0.01076182);
   gre->SetPoint(13,0.325,0.9446817);
   gre->SetPointError(13,0,0.01098102);
   gre->SetPoint(14,0.35,0.9381477);
   gre->SetPointError(14,0,0.01095051);
   gre->SetPoint(15,0.375,0.97339);
   gre->SetPointError(15,0,0.01147238);
   gre->SetPoint(16,0.4,0.935524);
   gre->SetPointError(16,0,0.01118703);
   gre->SetPoint(17,0.425,0.9639968);
   gre->SetPointError(17,0,0.0117412);
   gre->SetPoint(18,0.45,0.9712017);
   gre->SetPointError(18,0,0.01191476);
   gre->SetPoint(19,0.475,0.9691141);
   gre->SetPointError(19,0,0.01220961);
   gre->SetPoint(20,0.5,0.9795413);
   gre->SetPointError(20,0,0.01244257);
   gre->SetPoint(21,0.525,1.000941);
   gre->SetPointError(21,0,0.01308536);
   gre->SetPoint(22,0.55,0.9695895);
   gre->SetPointError(22,0,0.013006);
   gre->SetPoint(23,0.575,0.9714558);
   gre->SetPointError(23,0,0.01349276);
   gre->SetPoint(24,0.6,0.9708789);
   gre->SetPointError(24,0,0.01417665);
   gre->SetPoint(25,0.625,0.9522867);
   gre->SetPointError(25,0,0.01470214);
   gre->SetPoint(26,0.65,0.953844);
   gre->SetPointError(26,0,0.01616207);
   gre->SetPoint(27,0.675,0.9426674);
   gre->SetPointError(27,0,0.01788297);
   gre->SetPoint(28,0.7,0.9451896);
   gre->SetPointError(28,0,0.0206108);
   gre->SetPoint(29,0.725,0.9737727);
   gre->SetPointError(29,0,0.02540996);
   gre->SetPoint(30,0.75,0.9128954);
   gre->SetPointError(30,0,0.02913717);
   gre->SetPoint(31,0.775,0.9316097);
   gre->SetPointError(31,0,0.03872258);
   gre->SetPoint(32,0.8,1.014901);
   gre->SetPointError(32,0,0.05815905);
   gre->SetPoint(33,0.825,1.086331);
   gre->SetPointError(33,0,0.09025005);
   gre->SetPoint(34,0.85,0.8141026);
   gre->SetPointError(34,0,0.09725352);
   gre->SetPoint(35,0.875,1.461538);
   gre->SetPointError(35,0,0.3035801);
   gre->SetPoint(36,0.9,0.75);
   gre->SetPointError(36,0,0.2337444);
   gre->SetPoint(37,0.925,0.375);
   gre->SetPointError(37,0,0.2537576);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","_ratio003",100,0,1.0175);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(2.159491);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(64.21985);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9570027);
   fit101->SetParError(0,0.003002814);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7679139);
   fit101->SetParError(1,0.03129072);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,7.956957);
   fit101->SetParError(2,0.1912715);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.96");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 1.57 #pm 0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.77 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 64.2/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.0001,0.4001,0.4999,0.5999);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0.01);
   pad_5->SetTopMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,5");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.249432);
   gre->SetPointError(0,0,0.1318479);
   gre->SetPoint(1,0.025,1.183284);
   gre->SetPointError(1,0,0.05109349);
   gre->SetPoint(2,0.05,1.19365);
   gre->SetPointError(2,0,0.03282929);
   gre->SetPoint(3,0.075,1.205054);
   gre->SetPointError(3,0,0.02517837);
   gre->SetPoint(4,0.1,1.138874);
   gre->SetPointError(4,0,0.01977946);
   gre->SetPoint(5,0.125,1.160746);
   gre->SetPointError(5,0,0.01738164);
   gre->SetPoint(6,0.15,1.146432);
   gre->SetPointError(6,0,0.01548961);
   gre->SetPoint(7,0.175,1.13502);
   gre->SetPointError(7,0,0.01413464);
   gre->SetPoint(8,0.2,1.145816);
   gre->SetPointError(8,0,0.0134071);
   gre->SetPoint(9,0.225,1.099745);
   gre->SetPointError(9,0,0.01226743);
   gre->SetPoint(10,0.25,1.082558);
   gre->SetPointError(10,0,0.0117429);
   gre->SetPoint(11,0.275,1.067077);
   gre->SetPointError(11,0,0.01133287);
   gre->SetPoint(12,0.3,1.027483);
   gre->SetPointError(12,0,0.01079588);
   gre->SetPoint(13,0.325,1.047187);
   gre->SetPointError(13,0,0.0109334);
   gre->SetPoint(14,0.35,1.029021);
   gre->SetPointError(14,0,0.01084066);
   gre->SetPoint(15,0.375,1.016651);
   gre->SetPointError(15,0,0.01079007);
   gre->SetPoint(16,0.4,0.9679904);
   gre->SetPointError(16,0,0.01044234);
   gre->SetPoint(17,0.425,0.9671298);
   gre->SetPointError(17,0,0.0106513);
   gre->SetPoint(18,0.45,0.9694443);
   gre->SetPointError(18,0,0.01081799);
   gre->SetPoint(19,0.475,0.9363474);
   gre->SetPointError(19,0,0.01073963);
   gre->SetPoint(20,0.5,0.9431925);
   gre->SetPointError(20,0,0.01095093);
   gre->SetPoint(21,0.525,0.9108434);
   gre->SetPointError(21,0,0.01086916);
   gre->SetPoint(22,0.55,0.8940095);
   gre->SetPointError(22,0,0.01102677);
   gre->SetPoint(23,0.575,0.8878651);
   gre->SetPointError(23,0,0.01137733);
   gre->SetPoint(24,0.6,0.8688914);
   gre->SetPointError(24,0,0.01175444);
   gre->SetPoint(25,0.625,0.871154);
   gre->SetPointError(25,0,0.01260461);
   gre->SetPoint(26,0.65,0.8479979);
   gre->SetPointError(26,0,0.01345726);
   gre->SetPoint(27,0.675,0.8428353);
   gre->SetPointError(27,0,0.01506123);
   gre->SetPoint(28,0.7,0.8521853);
   gre->SetPointError(28,0,0.01754629);
   gre->SetPoint(29,0.725,0.8706208);
   gre->SetPointError(29,0,0.02151886);
   gre->SetPoint(30,0.75,0.8322216);
   gre->SetPointError(30,0,0.02549694);
   gre->SetPoint(31,0.775,0.8218831);
   gre->SetPointError(31,0,0.03259988);
   gre->SetPoint(32,0.8,0.8445002);
   gre->SetPointError(32,0,0.04562266);
   gre->SetPoint(33,0.825,0.805926);
   gre->SetPointError(33,0,0.06131516);
   gre->SetPoint(34,0.85,0.8590311);
   gre->SetPointError(34,0,0.1011812);
   gre->SetPoint(35,0.875,0.9175061);
   gre->SetPointError(35,0,0.1613547);
   gre->SetPoint(36,0.9,0.7364828);
   gre->SetPointError(36,0,0.2170115);
   gre->SetPoint(37,0.925,0.6520039);
   gre->SetPointError(37,0,0.3167427);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","ratio004",100,0,1.0175);
   Graph_Graph9->SetMinimum(0.2306593);
   Graph_Graph9->SetMaximum(1.485881);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.116022);
   gre->SetPointError(0,0,0.1141756);
   gre->SetPoint(1,0.025,1.184211);
   gre->SetPointError(1,0,0.05114453);
   gre->SetPoint(2,0.05,1.139151);
   gre->SetPointError(2,0,0.03093633);
   gre->SetPoint(3,0.075,1.120782);
   gre->SetPointError(3,0,0.02296282);
   gre->SetPoint(4,0.1,1.075721);
   gre->SetPointError(4,0,0.01839956);
   gre->SetPoint(5,0.125,1.09467);
   gre->SetPointError(5,0,0.0161361);
   gre->SetPoint(6,0.15,1.083533);
   gre->SetPointError(6,0,0.01442123);
   gre->SetPoint(7,0.175,1.049607);
   gre->SetPointError(7,0,0.01280794);
   gre->SetPoint(8,0.2,1.084672);
   gre->SetPointError(8,0,0.01250663);
   gre->SetPoint(9,0.225,1.047125);
   gre->SetPointError(9,0,0.01153171);
   gre->SetPoint(10,0.25,1.037857);
   gre->SetPointError(10,0,0.01113684);
   gre->SetPoint(11,0.275,1.037744);
   gre->SetPointError(11,0,0.01094272);
   gre->SetPoint(12,0.3,1.023548);
   gre->SetPointError(12,0,0.01074597);
   gre->SetPoint(13,0.325,1.026418);
   gre->SetPointError(13,0,0.01066151);
   gre->SetPoint(14,0.35,1.007835);
   gre->SetPointError(14,0,0.01056204);
   gre->SetPoint(15,0.375,1.012399);
   gre->SetPointError(15,0,0.01073536);
   gre->SetPoint(16,0.4,0.973616);
   gre->SetPointError(16,0,0.01051668);
   gre->SetPoint(17,0.425,0.987449);
   gre->SetPointError(17,0,0.01093018);
   gre->SetPoint(18,0.45,1.022917);
   gre->SetPointError(18,0,0.01156919);
   gre->SetPoint(19,0.475,0.9517706);
   gre->SetPointError(19,0,0.01096161);
   gre->SetPoint(20,0.5,0.9926917);
   gre->SetPointError(20,0,0.01167345);
   gre->SetPoint(21,0.525,0.9876252);
   gre->SetPointError(21,0,0.01201969);
   gre->SetPoint(22,0.55,0.9507107);
   gre->SetPointError(22,0,0.01189962);
   gre->SetPoint(23,0.575,0.9232685);
   gre->SetPointError(23,0,0.01193947);
   gre->SetPoint(24,0.6,0.9117227);
   gre->SetPointError(24,0,0.012474);
   gre->SetPoint(25,0.625,0.8883143);
   gre->SetPointError(25,0,0.01291057);
   gre->SetPoint(26,0.65,0.885428);
   gre->SetPointError(26,0,0.0141907);
   gre->SetPoint(27,0.675,0.8802505);
   gre->SetPointError(27,0,0.015893);
   gre->SetPoint(28,0.7,0.8557428);
   gre->SetPointError(28,0,0.01763503);
   gre->SetPoint(29,0.725,0.9066667);
   gre->SetPointError(29,0,0.02262248);
   gre->SetPoint(30,0.75,0.8555751);
   gre->SetPointError(30,0,0.02638806);
   gre->SetPoint(31,0.775,0.8926641);
   gre->SetPointError(31,0,0.03610454);
   gre->SetPoint(32,0.8,0.8402685);
   gre->SetPointError(32,0,0.04553941);
   gre->SetPoint(33,0.825,0.8985507);
   gre->SetPointError(33,0,0.07028923);
   gre->SetPoint(34,0.85,0.6735751);
   gre->SetPointError(34,0,0.07639288);
   gre->SetPoint(35,0.875,0.7261905);
   gre->SetPointError(35,0,0.1221085);
   gre->SetPoint(36,0.9,0.5454545);
   gre->SetPointError(36,0,0.1597594);
   gre->SetPoint(37,0.925,1.166667);
   gre->SetPointError(37,0,0.6487984);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","_ratio004",100,0,1.0175);
   Graph_Graph10->SetMinimum(0.2427182);
   Graph_Graph10->SetMaximum(1.958442);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(65.55417);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6087425);
   fit101->SetParError(0,0.3690491);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.7829492);
   fit101->SetParError(1,1.070248);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,1.096559);
   fit101->SetParError(2,0.5339605);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.61");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 0.22 #pm 0.11 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.78 #pm 1.07");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 65.6/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.5001,0.4001,0.9999,0.5999);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetRightMargin(0.01);
   pad_6->SetTopMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,6");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.407468);
   gre->SetPointError(0,0,0.1536537);
   gre->SetPoint(1,0.025,1.32157);
   gre->SetPointError(1,0,0.05909694);
   gre->SetPoint(2,0.05,1.33072);
   gre->SetPointError(2,0,0.03792196);
   gre->SetPoint(3,0.075,1.333289);
   gre->SetPointError(3,0,0.02891506);
   gre->SetPoint(4,0.1,1.2386);
   gre->SetPointError(4,0,0.02239756);
   gre->SetPoint(5,0.125,1.241209);
   gre->SetPointError(5,0,0.01942884);
   gre->SetPoint(6,0.15,1.21159);
   gre->SetPointError(6,0,0.0171554);
   gre->SetPoint(7,0.175,1.181996);
   gre->SetPointError(7,0,0.01547676);
   gre->SetPoint(8,0.2,1.169437);
   gre->SetPointError(8,0,0.01445461);
   gre->SetPoint(9,0.225,1.104796);
   gre->SetPointError(9,0,0.01306571);
   gre->SetPoint(10,0.25,1.074863);
   gre->SetPointError(10,0,0.01239611);
   gre->SetPoint(11,0.275,1.044166);
   gre->SetPointError(11,0,0.01183232);
   gre->SetPoint(12,0.3,0.9923848);
   gre->SetPointError(12,0,0.01116302);
   gre->SetPoint(13,0.325,1.003261);
   gre->SetPointError(13,0,0.01123577);
   gre->SetPoint(14,0.35,0.9855104);
   gre->SetPointError(14,0,0.01113858);
   gre->SetPoint(15,0.375,0.9720782);
   gre->SetPointError(15,0,0.01107385);
   gre->SetPoint(16,0.4,0.9250358);
   gre->SetPointError(16,0,0.0107155);
   gre->SetPoint(17,0.425,0.9281692);
   gre->SetPointError(17,0,0.0109646);
   gre->SetPoint(18,0.45,0.9370526);
   gre->SetPointError(18,0,0.01119512);
   gre->SetPoint(19,0.475,0.9141114);
   gre->SetPointError(19,0,0.01119761);
   gre->SetPoint(20,0.5,0.9231863);
   gre->SetPointError(20,0,0.01143961);
   gre->SetPoint(21,0.525,0.9072296);
   gre->SetPointError(21,0,0.0115023);
   gre->SetPoint(22,0.55,0.8944087);
   gre->SetPointError(22,0,0.01170723);
   gre->SetPoint(23,0.575,0.8968193);
   gre->SetPointError(23,0,0.01216493);
   gre->SetPoint(24,0.6,0.8902312);
   gre->SetPointError(24,0,0.01269987);
   gre->SetPoint(25,0.625,0.9016323);
   gre->SetPointError(25,0,0.01372045);
   gre->SetPoint(26,0.65,0.8867836);
   gre->SetPointError(26,0,0.01475847);
   gre->SetPoint(27,0.675,0.8890638);
   gre->SetPointError(27,0,0.01662258);
   gre->SetPoint(28,0.7,0.9004299);
   gre->SetPointError(28,0,0.01939054);
   gre->SetPoint(29,0.725,0.9282141);
   gre->SetPointError(29,0,0.02394289);
   gre->SetPoint(30,0.75,0.9033871);
   gre->SetPointError(30,0,0.02873711);
   gre->SetPoint(31,0.775,0.896258);
   gre->SetPointError(31,0,0.036862);
   gre->SetPoint(32,0.8,0.9257287);
   gre->SetPointError(32,0,0.05180167);
   gre->SetPoint(33,0.825,0.8816762);
   gre->SetPointError(33,0,0.06948007);
   gre->SetPoint(34,0.85,0.9604653);
   gre->SetPointError(34,0,0.1166099);
   gre->SetPoint(35,0.875,1.000218);
   gre->SetPointError(35,0,0.1826238);
   gre->SetPoint(36,0.9,0.8296378);
   gre->SetPointError(36,0,0.250932);
   gre->SetPoint(37,0.925,0.6295487);
   gre->SetPointError(37,0,0.3280857);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","ratio005",100,0,1.0175);
   Graph_Graph11->SetMinimum(0.1754971);
   Graph_Graph11->SetMaximum(1.687087);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.278481);
   gre->SetPointError(0,0,0.1357204);
   gre->SetPoint(1,0.025,1.27193);
   gre->SetPointError(1,0,0.05626462);
   gre->SetPoint(2,0.05,1.257895);
   gre->SetPointError(2,0,0.03527852);
   gre->SetPoint(3,0.075,1.233027);
   gre->SetPointError(3,0,0.02615591);
   gre->SetPoint(4,0.1,1.126812);
   gre->SetPointError(4,0,0.01985766);
   gre->SetPoint(5,0.125,1.141021);
   gre->SetPointError(5,0,0.01745273);
   gre->SetPoint(6,0.15,1.136687);
   gre->SetPointError(6,0,0.01581563);
   gre->SetPoint(7,0.175,1.100875);
   gre->SetPointError(7,0,0.01414492);
   gre->SetPoint(8,0.2,1.100776);
   gre->SetPointError(8,0,0.01338803);
   gre->SetPoint(9,0.225,1.059619);
   gre->SetPointError(9,0,0.01239598);
   gre->SetPoint(10,0.25,1.044355);
   gre->SetPointError(10,0,0.01195498);
   gre->SetPoint(11,0.275,1.014089);
   gre->SetPointError(11,0,0.01140578);
   gre->SetPoint(12,0.3,0.9921165);
   gre->SetPointError(12,0,0.01115952);
   gre->SetPoint(13,0.325,1.012692);
   gre->SetPointError(13,0,0.01136791);
   gre->SetPoint(14,0.35,0.9765979);
   gre->SetPointError(14,0,0.01101481);
   gre->SetPoint(15,0.375,0.9875748);
   gre->SetPointError(15,0,0.01129498);
   gre->SetPoint(16,0.4,0.9472745);
   gre->SetPointError(16,0,0.01103479);
   gre->SetPoint(17,0.425,0.9635628);
   gre->SetPointError(17,0,0.01148692);
   gre->SetPoint(18,0.45,0.9610123);
   gre->SetPointError(18,0,0.0115529);
   gre->SetPoint(19,0.475,0.9391439);
   gre->SetPointError(19,0,0.01157809);
   gre->SetPoint(20,0.5,0.9778872);
   gre->SetPointError(20,0,0.0122879);
   gre->SetPoint(21,0.525,0.9720469);
   gre->SetPointError(21,0,0.01252979);
   gre->SetPoint(22,0.55,0.9232183);
   gre->SetPointError(22,0,0.01217422);
   gre->SetPoint(23,0.575,0.909629);
   gre->SetPointError(23,0,0.0123819);
   gre->SetPoint(24,0.6,0.9264398);
   gre->SetPointError(24,0,0.01334068);
   gre->SetPoint(25,0.625,0.9493056);
   gre->SetPointError(25,0,0.01462816);
   gre->SetPoint(26,0.65,0.9112212);
   gre->SetPointError(26,0,0.01526402);
   gre->SetPoint(27,0.675,0.9228796);
   gre->SetPointError(27,0,0.017412);
   gre->SetPoint(28,0.7,0.8933013);
   gre->SetPointError(28,0,0.01920161);
   gre->SetPoint(29,0.725,0.8920419);
   gre->SetPointError(29,0,0.02280632);
   gre->SetPoint(30,0.75,0.8856873);
   gre->SetPointError(30,0,0.02807491);
   gre->SetPoint(31,0.775,0.9704861);
   gre->SetPointError(31,0,0.04072479);
   gre->SetPoint(32,0.8,0.8776978);
   gre->SetPointError(32,0,0.04867396);
   gre->SetPoint(33,0.825,1.041379);
   gre->SetPointError(33,0,0.08557976);
   gre->SetPoint(34,0.85,0.8618421);
   gre->SetPointError(34,0,0.1026992);
   gre->SetPoint(35,0.875,1.404762);
   gre->SetPointError(35,0,0.2834761);
   gre->SetPoint(36,0.9,1.25);
   gre->SetPointError(36,0,0.4190733);
   gre->SetPoint(37,0.925,0.5);
   gre->SetPointError(37,0,0.2737376);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","_ratio005",100,0,1.0175);
   Graph_Graph12->SetMinimum(0.08006489);
   Graph_Graph12->SetMaximum(1.834436);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph12);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(52.19159);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9373017);
   fit101->SetParError(0,0.005209527);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.2906158);
   fit101->SetParError(1,0.01286237);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.873);
   fit101->SetParError(2,0.1838905);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.94");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 0.76 #pm 0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.29 #pm 0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 52.2/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.0001,0.2001,0.4999,0.3999);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetRightMargin(0.01);
   pad_7->SetTopMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,7");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.486638);
   gre->SetPointError(0,0,0.1649438);
   gre->SetPoint(1,0.025,1.385088);
   gre->SetPointError(1,0,0.06302362);
   gre->SetPoint(2,0.05,1.381086);
   gre->SetPointError(2,0,0.04013136);
   gre->SetPoint(3,0.075,1.366558);
   gre->SetPointError(3,0,0.03029938);
   gre->SetPoint(4,0.1,1.246546);
   gre->SetPointError(4,0,0.02313356);
   gre->SetPoint(5,0.125,1.231051);
   gre->SetPointError(5,0,0.01984081);
   gre->SetPoint(6,0.15,1.178347);
   gre->SetPointError(6,0,0.01725656);
   gre->SetPoint(7,0.175,1.139694);
   gre->SetPointError(7,0,0.01546673);
   gre->SetPoint(8,0.2,1.11883);
   gre->SetPointError(8,0,0.01436011);
   gre->SetPoint(9,0.225,1.046595);
   gre->SetPointError(9,0,0.01288771);
   gre->SetPoint(10,0.25,1.017353);
   gre->SetPointError(10,0,0.0122215);
   gre->SetPoint(11,0.275,0.9921884);
   gre->SetPointError(11,0,0.01170234);
   gre->SetPoint(12,0.3,0.94995);
   gre->SetPointError(12,0,0.01110454);
   gre->SetPoint(13,0.325,0.9730455);
   gre->SetPointError(13,0,0.01128615);
   gre->SetPoint(14,0.35,0.9654684);
   gre->SetPointError(14,0,0.01127324);
   gre->SetPoint(15,0.375,0.9681769);
   gre->SetPointError(15,0,0.01134694);
   gre->SetPoint(16,0.4,0.9271467);
   gre->SetPointError(16,0,0.01103136);
   gre->SetPoint(17,0.425,0.9429152);
   gre->SetPointError(17,0,0.01140127);
   gre->SetPoint(18,0.45,0.9572346);
   gre->SetPointError(18,0,0.01168934);
   gre->SetPoint(19,0.475,0.9400981);
   gre->SetPointError(19,0,0.01174963);
   gre->SetPoint(20,0.5,0.955964);
   gre->SetPointError(20,0,0.01206537);
   gre->SetPoint(21,0.525,0.9459049);
   gre->SetPointError(21,0,0.0121925);
   gre->SetPoint(22,0.55,0.9349794);
   gre->SetPointError(22,0,0.01243289);
   gre->SetPoint(23,0.575,0.9394554);
   gre->SetPointError(23,0,0.01293915);
   gre->SetPoint(24,0.6,0.9356502);
   gre->SetPointError(24,0,0.01354079);
   gre->SetPoint(25,0.625,0.9499142);
   gre->SetPointError(25,0,0.01465628);
   gre->SetPoint(26,0.65,0.9352906);
   gre->SetPointError(26,0,0.01577616);
   gre->SetPoint(27,0.675,0.9378577);
   gre->SetPointError(27,0,0.0177714);
   gre->SetPoint(28,0.7,0.9503832);
   gre->SetPointError(28,0,0.0207411);
   gre->SetPoint(29,0.725,0.9804266);
   gre->SetPointError(29,0,0.0256298);
   gre->SetPoint(30,0.75,0.9542031);
   gre->SetPointError(30,0,0.0307561);
   gre->SetPoint(31,0.775,0.9466729);
   gre->SetPointError(31,0,0.03944969);
   gre->SetPoint(32,0.8,0.9778015);
   gre->SetPointError(32,0,0.05545037);
   gre->SetPoint(33,0.825,0.931271);
   gre->SetPointError(33,0,0.07434921);
   gre->SetPoint(34,0.85,1.014492);
   gre->SetPointError(34,0,0.1248549);
   gre->SetPoint(35,0.875,1.05648);
   gre->SetPointError(35,0,0.1955906);
   gre->SetPoint(36,0.9,0.8763053);
   gre->SetPointError(36,0,0.268406);
   gre->SetPoint(37,0.925,0.6649611);
   gre->SetPointError(37,0,0.3502859);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","ratio006",100,0,1.0175);
   Graph_Graph13->SetMinimum(0.1809845);
   Graph_Graph13->SetMaximum(1.785273);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph13->SetLineColor(ci);
   Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph13);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.553846);
   gre->SetPointError(0,0,0.1746252);
   gre->SetPoint(1,0.025,1.234727);
   gre->SetPointError(1,0,0.05435433);
   gre->SetPoint(2,0.05,1.354808);
   gre->SetPointError(2,0,0.03914373);
   gre->SetPoint(3,0.075,1.296147);
   gre->SetPointError(3,0,0.02830471);
   gre->SetPoint(4,0.1,1.203878);
   gre->SetPointError(4,0,0.02212397);
   gre->SetPoint(5,0.125,1.183536);
   gre->SetPointError(5,0,0.01886771);
   gre->SetPoint(6,0.15,1.104461);
   gre->SetPointError(6,0,0.01589517);
   gre->SetPoint(7,0.175,1.063812);
   gre->SetPointError(7,0,0.01418052);
   gre->SetPoint(8,0.2,1.052507);
   gre->SetPointError(8,0,0.01329565);
   gre->SetPoint(9,0.225,1.030727);
   gre->SetPointError(9,0,0.01264216);
   gre->SetPoint(10,0.25,0.9811016);
   gre->SetPointError(10,0,0.0116795);
   gre->SetPoint(11,0.275,0.9785226);
   gre->SetPointError(11,0,0.01150163);
   gre->SetPoint(12,0.3,0.9572782);
   gre->SetPointError(12,0,0.01121293);
   gre->SetPoint(13,0.325,0.9711653);
   gre->SetPointError(13,0,0.01125896);
   gre->SetPoint(14,0.35,0.9566806);
   gre->SetPointError(14,0,0.01114649);
   gre->SetPoint(15,0.375,0.9854743);
   gre->SetPointError(15,0,0.01160003);
   gre->SetPoint(16,0.4,0.9467019);
   gre->SetPointError(16,0,0.01131814);
   gre->SetPoint(17,0.425,0.9672203);
   gre->SetPointError(17,0,0.01176692);
   gre->SetPoint(18,0.45,0.9971861);
   gre->SetPointError(18,0,0.01230066);
   gre->SetPoint(19,0.475,0.9743207);
   gre->SetPointError(19,0,0.01228442);
   gre->SetPoint(20,0.5,0.9822201);
   gre->SetPointError(20,0,0.0124809);
   gre->SetPoint(21,0.525,0.9695915);
   gre->SetPointError(21,0,0.01257257);
   gre->SetPoint(22,0.55,0.9741717);
   gre->SetPointError(22,0,0.01308086);
   gre->SetPoint(23,0.575,0.9713742);
   gre->SetPointError(23,0,0.01348809);
   gre->SetPoint(24,0.6,0.9597839);
   gre->SetPointError(24,0,0.01397375);
   gre->SetPoint(25,0.625,0.9995118);
   gre->SetPointError(25,0,0.01561032);
   gre->SetPoint(26,0.65,0.9128157);
   gre->SetPointError(26,0,0.01530743);
   gre->SetPoint(27,0.675,0.9531388);
   gre->SetPointError(27,0,0.0181345);
   gre->SetPoint(28,0.7,0.9259343);
   gre->SetPointError(28,0,0.02008736);
   gre->SetPoint(29,0.725,0.9656093);
   gre->SetPointError(29,0,0.02516102);
   gre->SetPoint(30,0.75,0.9570991);
   gre->SetPointError(30,0,0.03091404);
   gre->SetPoint(31,0.775,0.9230769);
   gre->SetPointError(31,0,0.03829847);
   gre->SetPoint(32,0.8,0.9299848);
   gre->SetPointError(32,0,0.05224076);
   gre->SetPoint(33,0.825,0.9433962);
   gre->SetPointError(33,0,0.07589121);
   gre->SetPoint(34,0.85,0.9552239);
   gre->SetPointError(34,0,0.1179983);
   gre->SetPoint(35,0.875,1.017544);
   gre->SetPointError(35,0,0.1896828);
   gre->SetPoint(36,0.9,1.1875);
   gre->SetPointError(36,0,0.4027246);
   gre->SetPoint(37,0.925,0.625);
   gre->SetPointError(37,0,0.3561222);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","_ratio006",100,0,1.0175);
   Graph_Graph14->SetMinimum(0.1229185);
   Graph_Graph14->SetMaximum(1.874431);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph14->SetLineColor(ci);
   Graph_Graph14->GetXaxis()->SetLabelFont(42);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleFont(42);
   Graph_Graph14->GetYaxis()->SetLabelFont(42);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(42);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph14);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(49.03499);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9673632);
   fit101->SetParError(0,0.003269282);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.4039002);
   fit101->SetParError(1,0.02285201);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,6.550337);
   fit101->SetParError(2,0.2462435);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.97");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 1.29 #pm 0.05 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.40 #pm 0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 49.0/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.5001,0.2001,0.9999,0.3999);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetRightMargin(0.01);
   pad_8->SetTopMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"BEC,8");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.517547);
   gre->SetPointError(0,0,0.1698372);
   gre->SetPoint(1,0.025,1.404885);
   gre->SetPointError(1,0,0.06455443);
   gre->SetPoint(2,0.05,1.384157);
   gre->SetPointError(2,0,0.04071853);
   gre->SetPoint(3,0.075,1.337843);
   gre->SetPointError(3,0,0.03017987);
   gre->SetPoint(4,0.1,1.20763);
   gre->SetPointError(4,0,0.0228616);
   gre->SetPoint(5,0.125,1.174381);
   gre->SetPointError(5,0,0.01937694);
   gre->SetPoint(6,0.15,1.116237);
   gre->SetPointError(6,0,0.0167672);
   gre->SetPoint(7,0.175,1.079411);
   gre->SetPointError(7,0,0.01502928);
   gre->SetPoint(8,0.2,1.062105);
   gre->SetPointError(8,0,0.01398019);
   gre->SetPoint(9,0.225,1.001757);
   gre->SetPointError(9,0,0.01263001);
   gre->SetPoint(10,0.25,0.9864069);
   gre->SetPointError(10,0,0.012095);
   gre->SetPoint(11,0.275,0.974998);
   gre->SetPointError(11,0,0.01169881);
   gre->SetPoint(12,0.3,0.9433837);
   gre->SetPointError(12,0,0.01118943);
   gre->SetPoint(13,0.325,0.9765054);
   gre->SetPointError(13,0,0.01146154);
   gre->SetPoint(14,0.35,0.9758792);
   gre->SetPointError(14,0,0.01150988);
   gre->SetPoint(15,0.375,0.9839349);
   gre->SetPointError(15,0,0.01163221);
   gre->SetPoint(16,0.4,0.9453324);
   gre->SetPointError(16,0,0.01133529);
   gre->SetPoint(17,0.425,0.96345);
   gre->SetPointError(17,0,0.0117344);
   gre->SetPoint(18,0.45,0.9802021);
   gre->SetPointError(18,0,0.01205086);
   gre->SetPoint(19,0.475,0.9632532);
   gre->SetPointError(19,0,0.01211798);
   gre->SetPoint(20,0.5,0.9801352);
   gre->SetPointError(20,0,0.01245018);
   gre->SetPoint(21,0.525,0.9699607);
   gre->SetPointError(21,0,0.0125823);
   gre->SetPoint(22,0.55,0.9590791);
   gre->SetPointError(22,0,0.01283311);
   gre->SetPoint(23,0.575,0.9637586);
   gre->SetPointError(23,0,0.01335678);
   gre->SetPoint(24,0.6,0.9596473);
   gre->SetPointError(24,0,0.01397541);
   gre->SetPoint(25,0.625,0.974488);
   gre->SetPointError(25,0,0.01512987);
   gre->SetPoint(26,0.65,0.9594861);
   gre->SetPointError(26,0,0.01628514);
   gre->SetPoint(27,0.675,0.9621196);
   gre->SetPointError(27,0,0.01834491);
   gre->SetPoint(28,0.7,0.9749692);
   gre->SetPointError(28,0,0.02141135);
   gre->SetPoint(29,0.725,1.00579);
   gre->SetPointError(29,0,0.02646066);
   gre->SetPoint(30,0.75,0.9788878);
   gre->SetPointError(30,0,0.03175039);
   gre->SetPoint(31,0.775,0.9711629);
   gre->SetPointError(31,0,0.04072401);
   gre->SetPoint(32,0.8,1.003097);
   gre->SetPointError(32,0,0.05724746);
   gre->SetPoint(33,0.825,0.9553625);
   gre->SetPointError(33,0,0.07674684);
   gre->SetPoint(34,0.85,1.040736);
   gre->SetPointError(34,0,0.1289165);
   gre->SetPoint(35,0.875,1.083811);
   gre->SetPointError(35,0,0.2019794);
   gre->SetPoint(36,0.9,0.8989749);
   gre->SetPointError(36,0,0.2770079);
   gre->SetPoint(37,0.925,0.6821633);
   gre->SetPointError(37,0,0.3611992);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","ratio007",100,0,1.0175);
   Graph_Graph15->SetMinimum(0.1843221);
   Graph_Graph15->SetMaximum(1.824026);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph15->SetLineColor(ci);
   Graph_Graph15->GetXaxis()->SetLabelFont(42);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleFont(42);
   Graph_Graph15->GetYaxis()->SetLabelFont(42);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(42);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph15);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.522727);
   gre->SetPointError(0,0,0.1705152);
   gre->SetPoint(1,0.025,1.382746);
   gre->SetPointError(1,0,0.06324323);
   gre->SetPoint(2,0.05,1.380261);
   gre->SetPointError(2,0,0.04055238);
   gre->SetPoint(3,0.075,1.218153);
   gre->SetPointError(3,0,0.02676671);
   gre->SetPoint(4,0.1,1.154697);
   gre->SetPointError(4,0,0.02158963);
   gre->SetPoint(5,0.125,1.135458);
   gre->SetPointError(5,0,0.01856603);
   gre->SetPoint(6,0.15,1.071804);
   gre->SetPointError(6,0,0.0159269);
   gre->SetPoint(7,0.175,1.045056);
   gre->SetPointError(7,0,0.01443044);
   gre->SetPoint(8,0.2,1.032922);
   gre->SetPointError(8,0,0.01349965);
   gre->SetPoint(9,0.225,0.9759541);
   gre->SetPointError(9,0,0.01222494);
   gre->SetPoint(10,0.25,0.9777037);
   gre->SetPointError(10,0,0.01196248);
   gre->SetPoint(11,0.275,0.9667725);
   gre->SetPointError(11,0,0.01157661);
   gre->SetPoint(12,0.3,0.945335);
   gre->SetPointError(12,0,0.01121882);
   gre->SetPoint(13,0.325,0.9668937);
   gre->SetPointError(13,0,0.01131875);
   gre->SetPoint(14,0.35,0.9661582);
   gre->SetPointError(14,0,0.01136804);
   gre->SetPoint(15,0.375,1.001978);
   gre->SetPointError(15,0,0.01189935);
   gre->SetPoint(16,0.4,0.97133);
   gre->SetPointError(16,0,0.01172449);
   gre->SetPoint(17,0.425,0.9783284);
   gre->SetPointError(17,0,0.01195934);
   gre->SetPoint(18,0.45,0.993473);
   gre->SetPointError(18,0,0.01225449);
   gre->SetPoint(19,0.475,0.9971038);
   gre->SetPointError(19,0,0.01265141);
   gre->SetPoint(20,0.5,1.010136);
   gre->SetPointError(20,0,0.01292965);
   gre->SetPoint(21,0.525,1.023993);
   gre->SetPointError(21,0,0.01346554);
   gre->SetPoint(22,0.55,0.9879866);
   gre->SetPointError(22,0,0.01331351);
   gre->SetPoint(23,0.575,1.001372);
   gre->SetPointError(23,0,0.01400882);
   gre->SetPoint(24,0.6,0.9623723);
   gre->SetPointError(24,0,0.01402382);
   gre->SetPoint(25,0.625,0.9589924);
   gre->SetPointError(25,0,0.01482948);
   gre->SetPoint(26,0.65,0.9633041);
   gre->SetPointError(26,0,0.01636208);
   gre->SetPoint(27,0.675,0.9443082);
   gre->SetPointError(27,0,0.0179236);
   gre->SetPoint(28,0.7,0.9286688);
   gre->SetPointError(28,0,0.02016221);
   gre->SetPoint(29,0.725,0.9767049);
   gre->SetPointError(29,0,0.02551902);
   gre->SetPoint(30,0.75,0.9660144);
   gre->SetPointError(30,0,0.03125823);
   gre->SetPoint(31,0.775,0.940286);
   gre->SetPointError(31,0,0.03915397);
   gre->SetPoint(32,0.8,0.9548989);
   gre->SetPointError(32,0,0.05385664);
   gre->SetPoint(33,0.825,1.102564);
   gre->SetPointError(33,0,0.09210837);
   gre->SetPoint(34,0.85,0.8835616);
   gre->SetPointError(34,0,0.1067175);
   gre->SetPoint(35,0.875,1.183673);
   gre->SetPointError(35,0,0.2295703);
   gre->SetPoint(36,0.9,0.5454545);
   gre->SetPointError(36,0,0.1597549);
   gre->SetPoint(37,0.925,0.8333333);
   gre->SetPointError(37,0,0.5043806);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","_ratio007",100,0,1.0175);
   Graph_Graph16->SetMinimum(0.1925238);
   Graph_Graph16->SetMaximum(1.829671);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetLabelFont(42);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph16);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(59.82008);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.9797934);
   fit101->SetParError(0,0.003077982);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.4052073);
   fit101->SetParError(1,0.02964332);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,8.107156);
   fit101->SetParError(2,0.3724867);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.98");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 1.60 #pm 0.07 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.41 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 59.8/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.0001,0.0001,0.4999,0.1999);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.1088764,0.4633333,0.8798876,2.13);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0.01);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.63);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.1);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.1);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.21,0.9,"noBEC");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio008");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.04065);
   gre->SetPointError(0,0,0.09288924);
   gre->SetPoint(1,0.025,1.024183);
   gre->SetPointError(1,0,0.03680139);
   gre->SetPoint(2,0.05,1.047373);
   gre->SetPointError(2,0,0.02415655);
   gre->SetPoint(3,0.075,1.01205);
   gre->SetPointError(3,0,0.01761964);
   gre->SetPoint(4,0.1,1.037915);
   gre->SetPointError(4,0,0.01492185);
   gre->SetPoint(5,0.125,1.004586);
   gre->SetPointError(5,0,0.0124041);
   gre->SetPoint(6,0.15,0.9998152);
   gre->SetPointError(6,0,0.0110946);
   gre->SetPoint(7,0.175,0.9990112);
   gre->SetPointError(7,0,0.01019222);
   gre->SetPoint(8,0.2,0.9997229);
   gre->SetPointError(8,0,0.009605762);
   gre->SetPoint(9,0.225,0.9961441);
   gre->SetPointError(9,0,0.009029302);
   gre->SetPoint(10,0.25,1.002907);
   gre->SetPointError(10,0,0.008821251);
   gre->SetPoint(11,0.275,0.9946209);
   gre->SetPointError(11,0,0.008518267);
   gre->SetPoint(12,0.3,1.01924);
   gre->SetPointError(12,0,0.0086091);
   gre->SetPoint(13,0.325,0.9909586);
   gre->SetPointError(13,0,0.008297038);
   gre->SetPoint(14,0.35,0.9905956);
   gre->SetPointError(14,0,0.00833193);
   gre->SetPoint(15,0.375,1.004107);
   gre->SetPointError(15,0,0.008512102);
   gre->SetPoint(16,0.4,1.008243);
   gre->SetPointError(16,0,0.008591659);
   gre->SetPoint(17,0.425,1.018887);
   gre->SetPointError(17,0,0.008884056);
   gre->SetPoint(18,0.45,1.00651);
   gre->SetPointError(18,0,0.008870504);
   gre->SetPoint(19,0.475,1.00966);
   gre->SetPointError(19,0,0.009072821);
   gre->SetPoint(20,0.5,1.006951);
   gre->SetPointError(20,0,0.009168934);
   gre->SetPoint(21,0.525,1.007953);
   gre->SetPointError(21,0,0.009350805);
   gre->SetPoint(22,0.55,1.004375);
   gre->SetPointError(22,0,0.009575594);
   gre->SetPoint(23,0.575,0.9782816);
   gre->SetPointError(23,0,0.009609045);
   gre->SetPoint(24,0.6,0.9776528);
   gre->SetPointError(24,0,0.01008048);
   gre->SetPoint(25,0.625,0.9879547);
   gre->SetPointError(25,0,0.01092807);
   gre->SetPoint(26,0.65,1.00654);
   gre->SetPointError(26,0,0.01217976);
   gre->SetPoint(27,0.675,0.9698353);
   gre->SetPointError(27,0,0.01307359);
   gre->SetPoint(28,0.7,0.9683658);
   gre->SetPointError(28,0,0.01508081);
   gre->SetPoint(29,0.725,0.9453125);
   gre->SetPointError(29,0,0.0176683);
   gre->SetPoint(30,0.75,0.97604);
   gre->SetPointError(30,0,0.02252944);
   gre->SetPoint(31,0.775,0.9823711);
   gre->SetPointError(31,0,0.02928932);
   gre->SetPoint(32,0.8,0.952496);
   gre->SetPointError(32,0,0.03868673);
   gre->SetPoint(33,0.825,0.9472868);
   gre->SetPointError(33,0,0.05346531);
   gre->SetPoint(34,0.85,0.7484848);
   gre->SetPointError(34,0,0.06295956);
   gre->SetPoint(35,0.875,0.8803419);
   gre->SetPointError(35,0,0.1189179);
   gre->SetPoint(36,0.9,1.138889);
   gre->SetPointError(36,0,0.2600637);
   gre->SetPoint(37,0.925,1.7);
   gre->SetPointError(37,0,0.6773335);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","_ratio008",100,0,1.0175);
   Graph_Graph17->SetMinimum(0.5163445);
   Graph_Graph17->SetMaximum(2.546514);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph17);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(35.72275);
   fit101->SetNDF(24);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.6512041);
   fit101->SetParError(0,0.3473744);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.5463462);
   fit101->SetParError(1,0.822048);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,0.2921776);
   fit101->SetParError(2,0.1575444);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   
   leg = new TLegend(0.6,0.75,0.98,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(3001);
   entry=leg->AddEntry("Graph","N_{PS}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.55,0.7,"N = 0.66");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.6,"r_{0} = 0.06 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.5,"#lambda_{2} = 0.53 #pm 0.75");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.2,"#chi^{2}/ndf= 35.7/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.5001,0.0001,0.9999,0.1999);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(0,0,1,1);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetFrameBorderMode(0);
   pad_10->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
      tex = new TLatex(0.5,0.025,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.5,"Ratio");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.035);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
}


==> Figures/fig16031201v2.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Fri Jun 10 13:15:01 2016) by ROOT version5.34/05
   TCanvas *canv1 = new TCanvas("canv1", "canv1",0,22,300,600);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.05,0.99,0.99);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0.0001,0.8001,0.4999,0.9999);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0.01);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   TLatex *   tex = new TLatex(0.79,0.17,"BEC,1");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TGraphErrors *gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.708092);
   gre->SetPointError(0,0,0.1720234);
   gre->SetPoint(1,0.025,1.656534);
   gre->SetPointError(1,0,0.06781775);
   gre->SetPoint(2,0.05,1.615159);
   gre->SetPointError(2,0,0.04240485);
   gre->SetPoint(3,0.075,1.630566);
   gre->SetPointError(3,0,0.03253328);
   gre->SetPoint(4,0.1,1.569615);
   gre->SetPointError(4,0,0.02588416);
   gre->SetPoint(5,0.125,1.571066);
   gre->SetPointError(5,0,0.02243333);
   gre->SetPoint(6,0.15,1.556743);
   gre->SetPointError(6,0,0.02003452);
   gre->SetPoint(7,0.175,1.517659);
   gre->SetPointError(7,0,0.01805042);
   gre->SetPoint(8,0.2,1.528384);
   gre->SetPointError(8,0,0.0170938);
   gre->SetPoint(9,0.225,1.457213);
   gre->SetPointError(9,0,0.01553555);
   gre->SetPoint(10,0.25,1.434145);
   gre->SetPointError(10,0,0.01486074);
   gre->SetPoint(11,0.275,1.393454);
   gre->SetPointError(11,0,0.01417237);
   gre->SetPoint(12,0.3,1.32756);
   gre->SetPointError(12,0,0.01337177);
   gre->SetPoint(13,0.325,1.332404);
   gre->SetPointError(13,0,0.01338763);
   gre->SetPoint(14,0.35,1.303389);
   gre->SetPointError(14,0,0.01322027);
   gre->SetPoint(15,0.375,1.271636);
   gre->SetPointError(15,0,0.01302547);
   gre->SetPoint(16,0.4,1.204003);
   gre->SetPointError(16,0,0.01253402);
   gre->SetPoint(17,0.425,1.188216);
   gre->SetPointError(17,0,0.01266357);
   gre->SetPoint(18,0.45,1.175878);
   gre->SetPointError(18,0,0.01273594);
   gre->SetPoint(19,0.475,1.122015);
   gre->SetPointError(19,0,0.01251619);
   gre->SetPoint(20,0.5,1.115343);
   gre->SetPointError(20,0,0.01263592);
   gre->SetPoint(21,0.525,1.067594);
   gre->SetPointError(21,0,0.0124485);
   gre->SetPoint(22,0.55,1.041484);
   gre->SetPointError(22,0,0.01256624);
   gre->SetPoint(23,0.575,1.019742);
   gre->SetPointError(23,0,0.01282608);
   gre->SetPoint(24,0.6,0.9889691);
   gre->SetPointError(24,0,0.01315686);
   gre->SetPoint(25,0.625,0.9755159);
   gre->SetPointError(25,0,0.01393812);
   gre->SetPoint(26,0.65,0.9477079);
   gre->SetPointError(26,0,0.01485345);
   gre->SetPoint(27,0.675,0.9295829);
   gre->SetPointError(27,0,0.01646043);
   gre->SetPoint(28,0.7,0.9346593);
   gre->SetPointError(28,0,0.01909961);
   gre->SetPoint(29,0.725,0.9481081);
   gre->SetPointError(29,0,0.02330595);
   gre->SetPoint(30,0.75,0.8925009);
   gre->SetPointError(30,0,0.02729113);
   gre->SetPoint(31,0.775,0.8779538);
   gre->SetPointError(31,0,0.03478953);
   gre->SetPoint(32,0.8,0.921823);
   gre->SetPointError(32,0,0.04948133);
   gre->SetPoint(33,0.825,0.854928);
   gre->SetPointError(33,0,0.06509058);
   gre->SetPoint(34,0.85,0.9017414);
   gre->SetPointError(34,0,0.1066322);
   gre->SetPoint(35,0.875,0.9795718);
   gre->SetPointError(35,0,0.1722788);
   gre->SetPoint(36,0.9,0.7617309);
   gre->SetPointError(36,0,0.226077);
   gre->SetPoint(37,0.925,0.6743559);
   gre->SetPointError(37,0,0.3298102);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","ratio000",100,0,1.0175);
   Graph_Graph1->SetMinimum(0.1909888);
   Graph_Graph1->SetMaximum(2.033673);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   
   TF1 *fit200 = new TF1("fit200","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit200->SetFillColor(19);
   fit200->SetFillStyle(0);
   fit200->SetLineColor(4);
   fit200->SetLineWidth(2);
   fit200->SetChisquare(23.14946);
   fit200->SetNDF(24);
   fit200->GetXaxis()->SetLabelFont(42);
   fit200->GetXaxis()->SetLabelSize(0.035);
   fit200->GetXaxis()->SetTitleSize(0.035);
   fit200->GetXaxis()->SetTitleFont(42);
   fit200->GetYaxis()->SetLabelFont(42);
   fit200->GetYaxis()->SetLabelSize(0.035);
   fit200->GetYaxis()->SetTitleSize(0.035);
   fit200->GetYaxis()->SetTitleFont(42);
   fit200->SetParameter(0,0.8327254);
   fit200->SetParError(0,0.02642638);
   fit200->SetParLimits(0,0,0);
   fit200->SetParameter(1,0.9486468);
   fit200->SetParError(1,0.0551483);
   fit200->SetParLimits(1,0,0);
   fit200->SetParameter(2,2.095225);
   fit200->SetParError(2,0.07615925);
   fit200->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit200);
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=0.83");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=0.41#pm0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.95#pm0.06");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=23.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio000");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.463715);
   gre->SetPointError(0,0,0.1405668);
   gre->SetPoint(1,0.025,1.382529);
   gre->SetPointError(1,0,0.05362161);
   gre->SetPoint(2,0.05,1.42275);
   gre->SetPointError(2,0,0.03594829);
   gre->SetPoint(3,0.075,1.421097);
   gre->SetPointError(3,0,0.02719864);
   gre->SetPoint(4,0.1,1.326051);
   gre->SetPointError(4,0,0.02080442);
   gre->SetPoint(5,0.125,1.358543);
   gre->SetPointError(5,0,0.01857776);
   gre->SetPoint(6,0.15,1.346574);
   gre->SetPointError(6,0,0.01660112);
   gre->SetPoint(7,0.175,1.291223);
   gre->SetPointError(7,0,0.01465028);
   gre->SetPoint(8,0.2,1.284635);
   gre->SetPointError(8,0,0.01365839);
   gre->SetPoint(9,0.225,1.261434);
   gre->SetPointError(9,0,0.01290107);
   gre->SetPoint(10,0.25,1.273391);
   gre->SetPointError(10,0,0.01275162);
   gre->SetPoint(11,0.275,1.252974);
   gre->SetPointError(11,0,0.01236473);
   gre->SetPoint(12,0.3,1.209143);
   gre->SetPointError(12,0,0.01186699);
   gre->SetPoint(13,0.325,1.218892);
   gre->SetPointError(13,0,0.01194613);
   gre->SetPoint(14,0.35,1.199259);
   gre->SetPointError(14,0,0.0118879);
   gre->SetPoint(15,0.375,1.175287);
   gre->SetPointError(15,0,0.01178123);
   gre->SetPoint(16,0.4,1.148587);
   gre->SetPointError(16,0,0.01180479);
   gre->SetPoint(17,0.425,1.158477);
   gre->SetPointError(17,0,0.01226305);
   gre->SetPoint(18,0.45,1.108136);
   gre->SetPointError(18,0,0.01181497);
   gre->SetPoint(19,0.475,1.09742);
   gre->SetPointError(19,0,0.01217215);
   gre->SetPoint(20,0.5,1.110816);
   gre->SetPointError(20,0,0.01257324);
   gre->SetPoint(21,0.525,1.085348);
   gre->SetPointError(21,0,0.01270977);
   gre->SetPoint(22,0.55,1.043441);
   gre->SetPointError(22,0,0.01259528);
   gre->SetPoint(23,0.575,1.009712);
   gre->SetPointError(23,0,0.01266952);
   gre->SetPoint(24,0.6,0.9889738);
   gre->SetPointError(24,0,0.01315585);
   gre->SetPoint(25,0.625,0.9643777);
   gre->SetPointError(25,0,0.01374005);
   gre->SetPoint(26,0.65,0.9725371);
   gre->SetPointError(26,0,0.01534028);
   gre->SetPoint(27,0.675,0.9617776);
   gre->SetPointError(27,0,0.01717729);
   gre->SetPoint(28,0.7,0.9520315);
   gre->SetPointError(28,0,0.01954088);
   gre->SetPoint(29,0.725,0.9066647);
   gre->SetPointError(29,0,0.02205681);
   gre->SetPoint(30,0.75,0.9860107);
   gre->SetPointError(30,0,0.03091655);
   gre->SetPoint(31,0.775,0.9553039);
   gre->SetPointError(31,0,0.03868097);
   gre->SetPoint(32,0.8,0.9202452);
   gre->SetPointError(32,0,0.04954955);
   gre->SetPoint(33,0.825,0.878516);
   gre->SetPointError(33,0,0.06739824);
   gre->SetPoint(34,0.85,0.7707857);
   gre->SetPointError(34,0,0.08858313);
   gre->SetPoint(35,0.875,1.465327);
   gre->SetPointError(35,0,0.2875205);
   gre->SetPoint(36,0.9,0.6525286);
   gre->SetPointError(36,0,0.1923907);
   gre->SetPoint(37,0.925,0.3649009);
   gre->SetPointError(37,0,0.1906019);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","_ratio000",100,0,1.0175);
   Graph_Graph2->SetMinimum(0.01644408);
   Graph_Graph2->SetMaximum(1.910703);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   
   TF1 *fit200 = new TF1("fit200","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit200->SetFillColor(19);
   fit200->SetFillStyle(0);
   fit200->SetLineColor(2);
   fit200->SetLineWidth(2);
   fit200->SetChisquare(47.02983);
   fit200->SetNDF(24);
   fit200->GetXaxis()->SetLabelFont(42);
   fit200->GetXaxis()->SetLabelSize(0.035);
   fit200->GetXaxis()->SetTitleSize(0.035);
   fit200->GetXaxis()->SetTitleFont(42);
   fit200->GetYaxis()->SetLabelFont(42);
   fit200->GetYaxis()->SetLabelSize(0.035);
   fit200->GetYaxis()->SetTitleSize(0.035);
   fit200->GetYaxis()->SetTitleFont(42);
   fit200->SetParameter(0,0.7612387);
   fit200->SetParError(0,0.07463265);
   fit200->SetParLimits(0,0,0);
   fit200->SetParameter(1,0.7803718);
   fit200->SetParError(1,0.167266);
   fit200->SetParLimits(1,0,0);
   fit200->SetParameter(2,1.584818);
   fit200->SetParError(2,0.157985);
   fit200->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit200);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=0.76");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=0.31#pm0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.78#pm0.17");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=47.0/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.5001,0.8001,0.9999,0.9999);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetRightMargin(0.01);
   pad_2->SetTopMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,2");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,2.069245);
   gre->SetPointError(0,0,0.2218565);
   gre->SetPoint(1,0.025,1.997923);
   gre->SetPointError(1,0,0.08708339);
   gre->SetPoint(2,0.05,1.929328);
   gre->SetPointError(2,0,0.05398789);
   gre->SetPoint(3,0.075,1.91554);
   gre->SetPointError(3,0,0.04085918);
   gre->SetPoint(4,0.1,1.79926);
   gre->SetPointError(4,0,0.03183629);
   gre->SetPoint(5,0.125,1.769974);
   gre->SetPointError(5,0,0.02720266);
   gre->SetPoint(6,0.15,1.705454);
   gre->SetPointError(6,0,0.02374201);
   gre->SetPoint(7,0.175,1.622442);
   gre->SetPointError(7,0,0.02096474);
   gre->SetPoint(8,0.2,1.581041);
   gre->SetPointError(8,0,0.01933393);
   gre->SetPoint(9,0.225,1.469889);
   gre->SetPointError(9,0,0.0172177);
   gre->SetPoint(10,0.25,1.402239);
   gre->SetPointError(10,0,0.0160672);
   gre->SetPoint(11,0.275,1.335042);
   gre->SetPointError(11,0,0.01508095);
   gre->SetPoint(12,0.3,1.246744);
   gre->SetPointError(12,0,0.01401288);
   gre->SetPoint(13,0.325,1.233211);
   gre->SetPointError(13,0,0.01387132);
   gre->SetPoint(14,0.35,1.190454);
   gre->SetPointError(14,0,0.01356105);
   gre->SetPoint(15,0.375,1.156714);
   gre->SetPointError(15,0,0.013323);
   gre->SetPoint(16,0.4,1.083692);
   gre->SetPointError(16,0,0.01272595);
   gre->SetPoint(17,0.425,1.073702);
   gre->SetPointError(17,0,0.01289819);
   gre->SetPoint(18,0.45,1.075519);
   gre->SetPointError(18,0,0.01309348);
   gre->SetPoint(19,0.475,1.041376);
   gre->SetPointError(19,0,0.01301711);
   gre->SetPoint(20,0.5,1.046435);
   gre->SetPointError(20,0,0.01325005);
   gre->SetPoint(21,0.525,1.020999);
   gre->SetPointError(21,0,0.0132473);
   gre->SetPoint(22,0.55,1.00248);
   gre->SetPointError(22,0,0.01343934);
   gre->SetPoint(23,0.575,1.003996);
   gre->SetPointError(23,0,0.01395293);
   gre->SetPoint(24,0.6,0.995729);
   gre->SetPointError(24,0,0.01455521);
   gre->SetPoint(25,0.625,1.006042);
   gre->SetPointError(25,0,0.01569911);
   gre->SetPoint(26,0.65,0.9886673);
   gre->SetPointError(26,0,0.0168727);
   gre->SetPoint(27,0.675,0.9901677);
   gre->SetPointError(27,0,0.01898956);
   gre->SetPoint(28,0.7,1.002018);
   gre->SetPointError(28,0,0.02214203);
   gre->SetPoint(29,0.725,1.033858);
   gre->SetPointError(29,0,0.02736985);
   gre->SetPoint(30,0.75,1.005352);
   gre->SetPointError(30,0,0.03281738);
   gre->SetPoint(31,0.775,0.9986673);
   gre->SetPointError(31,0,0.04213094);
   gre->SetPoint(32,0.8,1.029668);
   gre->SetPointError(32,0,0.0591524);
   gre->SetPoint(33,0.825,0.9839063);
   gre->SetPointError(33,0,0.0794836);
   gre->SetPoint(34,0.85,1.068305);
   gre->SetPointError(34,0,0.1332223);
   gre->SetPoint(35,0.875,1.112521);
   gre->SetPointError(35,0,0.2087531);
   gre->SetPoint(36,0.9,0.9227885);
   gre->SetPointError(36,0,0.2861231);
   gre->SetPoint(37,0.925,0.7002336);
   gre->SetPointError(37,0,0.3727534);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","ratio001",100,0,1.0175);
   Graph_Graph3->SetMinimum(0.1311181);
   Graph_Graph3->SetMaximum(2.487464);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   
   TF1 *fit201 = new TF1("fit201","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit201->SetFillColor(19);
   fit201->SetFillStyle(0);
   fit201->SetLineColor(4);
   fit201->SetLineWidth(2);
   fit201->SetChisquare(21.3844);
   fit201->SetNDF(24);
   fit201->GetXaxis()->SetLabelFont(42);
   fit201->GetXaxis()->SetLabelSize(0.035);
   fit201->GetXaxis()->SetTitleSize(0.035);
   fit201->GetXaxis()->SetTitleFont(42);
   fit201->GetYaxis()->SetLabelFont(42);
   fit201->GetYaxis()->SetLabelSize(0.035);
   fit201->GetYaxis()->SetTitleSize(0.035);
   fit201->GetYaxis()->SetTitleFont(42);
   fit201->SetParameter(0,0.9972654);
   fit201->SetParError(0,0.006116921);
   fit201->SetParLimits(0,0,0);
   fit201->SetParameter(1,0.9614259);
   fit201->SetParError(1,0.01737109);
   fit201->SetParLimits(1,0,0);
   fit201->SetParameter(2,3.696679);
   fit201->SetParError(2,0.06003121);
   fit201->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit201);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=0.73#pm0.01 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.96#pm0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=21.4/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,2.077436);
   gre->SetPointError(0,0,0.2229491);
   gre->SetPoint(1,0.025,1.634235);
   gre->SetPointError(1,0,0.06678865);
   gre->SetPoint(2,0.05,1.50594);
   gre->SetPointError(2,0,0.03897736);
   gre->SetPoint(3,0.075,1.562085);
   gre->SetPointError(3,0,0.0312331);
   gre->SetPoint(4,0.1,1.531983);
   gre->SetPointError(4,0,0.02578104);
   gre->SetPoint(5,0.125,1.489145);
   gre->SetPointError(5,0,0.02169111);
   gre->SetPoint(6,0.15,1.421343);
   gre->SetPointError(6,0,0.01871684);
   gre->SetPoint(7,0.175,1.345213);
   gre->SetPointError(7,0,0.01643926);
   gre->SetPoint(8,0.2,1.350737);
   gre->SetPointError(8,0,0.01576314);
   gre->SetPoint(9,0.225,1.242223);
   gre->SetPointError(9,0,0.01386317);
   gre->SetPoint(10,0.25,1.208905);
   gre->SetPointError(10,0,0.01328481);
   gre->SetPoint(11,0.275,1.178289);
   gre->SetPointError(11,0,0.01285446);
   gre->SetPoint(12,0.3,1.140419);
   gre->SetPointError(12,0,0.01251255);
   gre->SetPoint(13,0.325,1.122995);
   gre->SetPointError(13,0,0.01231766);
   gre->SetPoint(14,0.35,1.11738);
   gre->SetPointError(14,0,0.0125173);
   gre->SetPoint(15,0.375,1.073995);
   gre->SetPointError(15,0,0.01213181);
   gre->SetPoint(16,0.4,1.050589);
   gre->SetPointError(16,0,0.01223876);
   gre->SetPoint(17,0.425,1.049412);
   gre->SetPointError(17,0,0.01253206);
   gre->SetPoint(18,0.45,1.058978);
   gre->SetPointError(18,0,0.01284231);
   gre->SetPoint(19,0.475,1.026166);
   gre->SetPointError(19,0,0.01277927);
   gre->SetPoint(20,0.5,1.026153);
   gre->SetPointError(20,0,0.01293202);
   gre->SetPoint(21,0.525,1.010039);
   gre->SetPointError(21,0,0.01307012);
   gre->SetPoint(22,0.55,1.017627);
   gre->SetPointError(22,0,0.01369376);
   gre->SetPoint(23,0.575,0.9929223);
   gre->SetPointError(23,0,0.01376107);
   gre->SetPoint(24,0.6,0.9829209);
   gre->SetPointError(24,0,0.01432264);
   gre->SetPoint(25,0.625,0.9927674);
   gre->SetPointError(25,0,0.01544053);
   gre->SetPoint(26,0.65,1.01535);
   gre->SetPointError(26,0,0.01744258);
   gre->SetPoint(27,0.675,1.024379);
   gre->SetPointError(27,0,0.01981561);
   gre->SetPoint(28,0.7,0.9808763);
   gre->SetPointError(28,0,0.02156528);
   gre->SetPoint(29,0.725,1.028351);
   gre->SetPointError(29,0,0.02720527);
   gre->SetPoint(30,0.75,0.9969304);
   gre->SetPointError(30,0,0.03253124);
   gre->SetPoint(31,0.775,1.000899);
   gre->SetPointError(31,0,0.04227067);
   gre->SetPoint(32,0.8,1.049018);
   gre->SetPointError(32,0,0.06082559);
   gre->SetPoint(33,0.825,1.151382);
   gre->SetPointError(33,0,0.09714352);
   gre->SetPoint(34,0.85,1.102014);
   gre->SetPointError(34,0,0.1390135);
   gre->SetPoint(35,0.875,1.278316);
   gre->SetPointError(35,0,0.2554743);
   gre->SetPoint(36,0.9,0.98779);
   gre->SetPointError(36,0,0.3193833);
   gre->SetPoint(37,0.925,0.5718784);
   gre->SetPointError(37,0,0.2926016);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","_ratio001",100,0,1.0175);
   Graph_Graph4->SetMinimum(0.07716598);
   Graph_Graph4->SetMaximum(2.502496);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   
   TF1 *fit201 = new TF1("fit201","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit201->SetFillColor(19);
   fit201->SetFillStyle(0);
   fit201->SetLineColor(2);
   fit201->SetLineWidth(2);
   fit201->SetChisquare(39.53013);
   fit201->SetNDF(24);
   fit201->GetXaxis()->SetLabelFont(42);
   fit201->GetXaxis()->SetLabelSize(0.035);
   fit201->GetXaxis()->SetTitleSize(0.035);
   fit201->GetXaxis()->SetTitleFont(42);
   fit201->GetYaxis()->SetLabelFont(42);
   fit201->GetYaxis()->SetLabelSize(0.035);
   fit201->GetYaxis()->SetTitleSize(0.035);
   fit201->GetYaxis()->SetTitleFont(42);
   fit201->SetParameter(0,1.007684);
   fit201->SetParError(0,0.0053931);
   fit201->SetParLimits(0,0,0);
   fit201->SetParameter(1,0.5822248);
   fit201->SetParError(1,0.01472705);
   fit201->SetParLimits(1,0,0);
   fit201->SetParameter(2,3.981683);
   fit201->SetParError(2,0.09610578);
   fit201->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit201);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=1.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=0.79#pm0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.58#pm0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=39.5/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.0001,0.6001,0.4999,0.7999);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetRightMargin(0.01);
   pad_3->SetTopMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,3");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,2.09299);
   gre->SetPointError(0,0,0.2252686);
   gre->SetPoint(1,0.025,1.999078);
   gre->SetPointError(1,0,0.08762381);
   gre->SetPoint(2,0.05,1.908171);
   gre->SetPointError(2,0,0.05380287);
   gre->SetPoint(3,0.075,1.850744);
   gre->SetPointError(3,0,0.03994057);
   gre->SetPoint(4,0.1,1.686991);
   gre->SetPointError(4,0,0.03037532);
   gre->SetPoint(5,0.125,1.617622);
   gre->SetPointError(5,0,0.02542493);
   gre->SetPoint(6,0.15,1.512362);
   gre->SetPointError(6,0,0.02166825);
   gre->SetPoint(7,0.175,1.414116);
   gre->SetPointError(7,0,0.01888648);
   gre->SetPoint(8,0.2,1.346242);
   gre->SetPointError(8,0,0.01710711);
   gre->SetPoint(9,0.225,1.229892);
   gre->SetPointError(9,0,0.01505036);
   gre->SetPoint(10,0.25,1.171748);
   gre->SetPointError(10,0,0.01404496);
   gre->SetPoint(11,0.275,1.118057);
   gre->SetPointError(11,0,0.01321941);
   gre->SetPoint(12,0.3,1.054504);
   gre->SetPointError(12,0,0.01239415);
   gre->SetPoint(13,0.325,1.062919);
   gre->SetPointError(13,0,0.01244809);
   gre->SetPoint(14,0.35,1.046324);
   gre->SetPointError(14,0,0.01235856);
   gre->SetPoint(15,0.375,1.041236);
   gre->SetPointError(15,0,0.01236778);
   gre->SetPoint(16,0.4,0.993914);
   gre->SetPointError(16,0,0.01199018);
   gre->SetPoint(17,0.425,1.007651);
   gre->SetPointError(17,0,0.01236489);
   gre->SetPoint(18,0.45,1.02183);
   gre->SetPointError(18,0,0.01266841);
   gre->SetPoint(19,0.475,1.003018);
   gre->SetPointError(19,0,0.01272693);
   gre->SetPoint(20,0.5,1.019219);
   gre->SetPointError(20,0,0.01306369);
   gre->SetPoint(21,0.525,1.007682);
   gre->SetPointError(21,0,0.01319223);
   gre->SetPoint(22,0.55,0.9959639);
   gre->SetPointError(22,0,0.0134503);
   gre->SetPoint(23,0.575,1.00064);
   gre->SetPointError(23,0,0.01399755);
   gre->SetPoint(24,0.6,0.9965874);
   gre->SetPointError(24,0,0.01464794);
   gre->SetPoint(25,0.625,1.01178);
   gre->SetPointError(25,0,0.01585653);
   gre->SetPoint(26,0.65,0.9962044);
   gre->SetPointError(26,0,0.01706604);
   gre->SetPoint(27,0.675,0.9989386);
   gre->SetPointError(27,0,0.01922482);
   gre->SetPoint(28,0.7,1.01228);
   gre->SetPointError(28,0,0.02243974);
   gre->SetPoint(29,0.725,1.04428);
   gre->SetPointError(29,0,0.02773563);
   gre->SetPoint(30,0.75,1.016349);
   gre->SetPointError(30,0,0.033276);
   gre->SetPoint(31,0.775,1.008328);
   gre->SetPointError(31,0,0.04267921);
   gre->SetPoint(32,0.8,1.041484);
   gre->SetPointError(32,0,0.06000508);
   gre->SetPoint(33,0.825,0.991923);
   gre->SetPointError(33,0,0.08042534);
   gre->SetPoint(34,0.85,1.080564);
   gre->SetPointError(34,0,0.1351497);
   gre->SetPoint(35,0.875,1.125287);
   gre->SetPointError(35,0,0.2117856);
   gre->SetPoint(36,0.9,0.9333775);
   gre->SetPointError(36,0,0.2902022);
   gre->SetPoint(37,0.925,0.7082688);
   gre->SetPointError(37,0,0.3779206);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","ratio002",100,0,1.0175);
   Graph_Graph5->SetMinimum(0.1315572);
   Graph_Graph5->SetMaximum(2.517049);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   
   TF1 *fit202 = new TF1("fit202","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit202->SetFillColor(19);
   fit202->SetFillStyle(0);
   fit202->SetLineColor(4);
   fit202->SetLineWidth(2);
   fit202->SetChisquare(21.40199);
   fit202->SetNDF(24);
   fit202->GetXaxis()->SetLabelFont(42);
   fit202->GetXaxis()->SetLabelSize(0.035);
   fit202->GetXaxis()->SetTitleSize(0.035);
   fit202->GetXaxis()->SetTitleFont(42);
   fit202->GetYaxis()->SetLabelFont(42);
   fit202->GetYaxis()->SetLabelSize(0.035);
   fit202->GetYaxis()->SetTitleSize(0.035);
   fit202->GetYaxis()->SetTitleFont(42);
   fit202->SetParameter(0,1.004558);
   fit202->SetParError(0,0.003979285);
   fit202->SetParLimits(0,0,0);
   fit202->SetParameter(1,0.9566528);
   fit202->SetParError(1,0.02372499);
   fit202->SetParLimits(1,0,0);
   fit202->SetParameter(2,5.298722);
   fit202->SetParError(2,0.08906588);
   fit202->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit202);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=1.05#pm0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.96#pm0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=21.4/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.785088);
   gre->SetPointError(0,0,0.1822572);
   gre->SetPoint(1,0.025,1.683483);
   gre->SetPointError(1,0,0.06982263);
   gre->SetPoint(2,0.05,1.707532);
   gre->SetPointError(2,0,0.04645301);
   gre->SetPoint(3,0.075,1.594646);
   gre->SetPointError(3,0,0.03283455);
   gre->SetPoint(4,0.1,1.475528);
   gre->SetPointError(4,0,0.02550051);
   gre->SetPoint(5,0.125,1.412763);
   gre->SetPointError(5,0,0.02131869);
   gre->SetPoint(6,0.15,1.327172);
   gre->SetPointError(6,0,0.01829863);
   gre->SetPoint(7,0.175,1.236638);
   gre->SetPointError(7,0,0.01589942);
   gre->SetPoint(8,0.2,1.195389);
   gre->SetPointError(8,0,0.01469461);
   gre->SetPoint(9,0.225,1.115088);
   gre->SetPointError(9,0,0.0132907);
   gre->SetPoint(10,0.25,1.083446);
   gre->SetPointError(10,0,0.01272288);
   gre->SetPoint(11,0.275,1.031369);
   gre->SetPointError(11,0,0.01194439);
   gre->SetPoint(12,0.3,1.002654);
   gre->SetPointError(12,0,0.01163644);
   gre->SetPoint(13,0.325,1.018252);
   gre->SetPointError(13,0,0.01179573);
   gre->SetPoint(14,0.35,1.000708);
   gre->SetPointError(14,0,0.01169073);
   gre->SetPoint(15,0.375,1.030141);
   gre->SetPointError(15,0,0.01220385);
   gre->SetPoint(16,0.4,0.9994864);
   gre->SetPointError(16,0,0.01207568);
   gre->SetPoint(17,0.425,1.024633);
   gre->SetPointError(17,0,0.01262753);
   gre->SetPoint(18,0.45,1.027424);
   gre->SetPointError(18,0,0.01275712);
   gre->SetPoint(19,0.475,1.006777);
   gre->SetPointError(19,0,0.0127892);
   gre->SetPoint(20,0.5,1.036011);
   gre->SetPointError(20,0,0.01333572);
   gre->SetPoint(21,0.525,1.045906);
   gre->SetPointError(21,0,0.01382505);
   gre->SetPoint(22,0.55,1.003477);
   gre->SetPointError(22,0,0.01357476);
   gre->SetPoint(23,0.575,1.002975);
   gre->SetPointError(23,0,0.0140394);
   gre->SetPoint(24,0.6,0.9759095);
   gre->SetPointError(24,0,0.01427194);
   gre->SetPoint(25,0.625,1.047014);
   gre->SetPointError(25,0,0.01655255);
   gre->SetPoint(26,0.65,0.97034);
   gre->SetPointError(26,0,0.01651328);
   gre->SetPoint(27,0.675,1.000158);
   gre->SetPointError(27,0,0.01925872);
   gre->SetPoint(28,0.7,0.9890424);
   gre->SetPointError(28,0,0.02180135);
   gre->SetPoint(29,0.725,1.028684);
   gre->SetPointError(29,0,0.02723179);
   gre->SetPoint(30,0.75,1.032404);
   gre->SetPointError(30,0,0.03398842);
   gre->SetPoint(31,0.775,1.066879);
   gre->SetPointError(31,0,0.04583729);
   gre->SetPoint(32,0.8,0.9563097);
   gre->SetPointError(32,0,0.05409511);
   gre->SetPoint(33,0.825,1.058551);
   gre->SetPointError(33,0,0.08736763);
   gre->SetPoint(34,0.85,1.144726);
   gre->SetPointError(34,0,0.1469864);
   gre->SetPoint(35,0.875,1.03068);
   gre->SetPointError(35,0,0.1911524);
   gre->SetPoint(36,0.9,0.8664698);
   gre->SetPointError(36,0,0.2958456);
   gre->SetPoint(37,0.925,0.3384648);
   gre->SetPointError(37,0,0.1750625);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","_ratio002",100,0,1.0175);
   Graph_Graph6->SetMinimum(0);
   Graph_Graph6->SetMaximum(2.14774);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   
   TF1 *fit202 = new TF1("fit202","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit202->SetFillColor(19);
   fit202->SetFillStyle(0);
   fit202->SetLineColor(2);
   fit202->SetLineWidth(2);
   fit202->SetChisquare(51.44348);
   fit202->SetNDF(24);
   fit202->GetXaxis()->SetLabelFont(42);
   fit202->GetXaxis()->SetLabelSize(0.035);
   fit202->GetXaxis()->SetTitleSize(0.035);
   fit202->GetXaxis()->SetTitleFont(42);
   fit202->GetYaxis()->SetLabelFont(42);
   fit202->GetYaxis()->SetLabelSize(0.035);
   fit202->GetYaxis()->SetTitleSize(0.035);
   fit202->GetYaxis()->SetTitleFont(42);
   fit202->SetParameter(0,1.009192);
   fit202->SetParError(0,0.003544308);
   fit202->SetParLimits(0,0,0);
   fit202->SetParameter(1,0.7235189);
   fit202->SetParError(1,0.02367481);
   fit202->SetParLimits(1,0,0);
   fit202->SetParameter(2,6.175539);
   fit202->SetParError(2,0.130923);
   fit202->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit202);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=1.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=1.22#pm0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.72#pm0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=51.4/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.5001,0.6001,0.9999,0.7999);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetRightMargin(0.01);
   pad_4->SetTopMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,4");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,2.077495);
   gre->SetPointError(0,0,0.2238802);
   gre->SetPoint(1,0.025,1.965954);
   gre->SetPointError(1,0,0.08641746);
   gre->SetPoint(2,0.05,1.852518);
   gre->SetPointError(2,0,0.05250509);
   gre->SetPoint(3,0.075,1.756563);
   gre->SetPointError(3,0,0.03826457);
   gre->SetPoint(4,0.1,1.544237);
   gre->SetPointError(4,0,0.02828046);
   gre->SetPoint(5,0.125,1.446309);
   gre->SetPointError(5,0,0.02324197);
   gre->SetPoint(6,0.15,1.322923);
   gre->SetPointError(6,0,0.01948762);
   gre->SetPoint(7,0.175,1.227821);
   gre->SetPointError(7,0,0.0169066);
   gre->SetPoint(8,0.2,1.173919);
   gre->SetPointError(8,0,0.0153776);
   gre->SetPoint(9,0.225,1.08322);
   gre->SetPointError(9,0,0.01365264);
   gre->SetPoint(10,0.25,1.050061);
   gre->SetPointError(10,0,0.01291839);
   gre->SetPoint(11,0.275,1.025388);
   gre->SetPointError(11,0,0.01238023);
   gre->SetPoint(12,0.3,0.9856704);
   gre->SetPointError(12,0,0.01178089);
   gre->SetPoint(13,0.325,1.017145);
   gre->SetPointError(13,0,0.01204178);
   gre->SetPoint(14,0.35,1.01524);
   gre->SetPointError(14,0,0.01208133);
   gre->SetPoint(15,0.375,1.022542);
   gre->SetPointError(15,0,0.01220054);
   gre->SetPoint(16,0.4,0.9818132);
   gre->SetPointError(16,0,0.01188128);
   gre->SetPoint(17,0.425,1.000484);
   gre->SetPointError(17,0,0.01229937);
   gre->SetPoint(18,0.45,1.017803);
   gre->SetPointError(18,0,0.01263138);
   gre->SetPoint(19,0.475,1.000204);
   gre->SetPointError(19,0,0.01270069);
   gre->SetPoint(20,0.5,1.017733);
   gre->SetPointError(20,0,0.01304993);
   gre->SetPoint(21,0.525,1.007169);
   gre->SetPointError(21,0,0.01318777);
   gre->SetPoint(22,0.55,0.9958696);
   gre->SetPointError(22,0,0.01344994);
   gre->SetPoint(23,0.575,1.000729);
   gre->SetPointError(23,0,0.0139991);
   gre->SetPoint(24,0.6,0.9964595);
   gre->SetPointError(24,0,0.01464718);
   gre->SetPoint(25,0.625,1.01187);
   gre->SetPointError(25,0,0.01585828);
   gre->SetPoint(26,0.65,0.9962922);
   gre->SetPointError(26,0,0.01706791);
   gre->SetPoint(27,0.675,0.9990267);
   gre->SetPointError(27,0,0.01922694);
   gre->SetPoint(28,0.7,1.012369);
   gre->SetPointError(28,0,0.02244222);
   gre->SetPoint(29,0.725,1.044372);
   gre->SetPointError(29,0,0.02773869);
   gre->SetPoint(30,0.75,1.016438);
   gre->SetPointError(30,0,0.03327967);
   gre->SetPoint(31,0.775,1.008417);
   gre->SetPointError(31,0,0.04268391);
   gre->SetPoint(32,0.8,1.041576);
   gre->SetPointError(32,0,0.06001171);
   gre->SetPoint(33,0.825,0.9920104);
   gre->SetPointError(33,0,0.08043419);
   gre->SetPoint(34,0.85,1.080659);
   gre->SetPointError(34,0,0.1351647);
   gre->SetPoint(35,0.875,1.125386);
   gre->SetPointError(35,0,0.2118092);
   gre->SetPoint(36,0.9,0.9334598);
   gre->SetPointError(36,0,0.2902339);
   gre->SetPoint(37,0.925,0.7083312);
   gre->SetPointError(37,0,0.3779608);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","ratio003",100,0,1.0175);
   Graph_Graph7->SetMinimum(0.1332699);
   Graph_Graph7->SetMaximum(2.498476);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   
   TF1 *fit203 = new TF1("fit203","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit203->SetFillColor(19);
   fit203->SetFillStyle(0);
   fit203->SetLineColor(4);
   fit203->SetLineWidth(2);
   fit203->SetChisquare(25.22321);
   fit203->SetNDF(24);
   fit203->GetXaxis()->SetLabelFont(42);
   fit203->GetXaxis()->SetLabelSize(0.035);
   fit203->GetXaxis()->SetTitleSize(0.035);
   fit203->GetXaxis()->SetTitleFont(42);
   fit203->GetYaxis()->SetLabelFont(42);
   fit203->GetYaxis()->SetLabelSize(0.035);
   fit203->GetYaxis()->SetTitleSize(0.035);
   fit203->GetYaxis()->SetTitleFont(42);
   fit203->SetParameter(0,1.002951);
   fit203->SetParError(0,0.003402904);
   fit203->SetParLimits(0,0,0);
   fit203->SetParameter(1,0.9397901);
   fit203->SetParError(1,0.03130091);
   fit203->SetParLimits(1,0,0);
   fit203->SetParameter(2,6.883702);
   fit203->SetParError(2,0.1392428);
   fit203->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit203);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=1.36#pm0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.94#pm0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=25.2/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio003");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.856024);
   gre->SetPointError(0,0,0.1926057);
   gre->SetPoint(1,0.025,1.677322);
   gre->SetPointError(1,0,0.07004573);
   gre->SetPoint(2,0.05,1.610429);
   gre->SetPointError(2,0,0.04365268);
   gre->SetPoint(3,0.075,1.578515);
   gre->SetPointError(3,0,0.03325524);
   gre->SetPoint(4,0.1,1.357445);
   gre->SetPointError(4,0,0.02392806);
   gre->SetPoint(5,0.125,1.300521);
   gre->SetPointError(5,0,0.02026205);
   gre->SetPoint(6,0.15,1.178093);
   gre->SetPointError(6,0,0.01680406);
   gre->SetPoint(7,0.175,1.092102);
   gre->SetPointError(7,0,0.01457236);
   gre->SetPoint(8,0.2,1.083486);
   gre->SetPointError(8,0,0.01389627);
   gre->SetPoint(9,0.225,1.004459);
   gre->SetPointError(9,0,0.01241719);
   gre->SetPoint(10,0.25,0.995453);
   gre->SetPointError(10,0,0.01208293);
   gre->SetPoint(11,0.275,0.9877634);
   gre->SetPointError(11,0,0.01181466);
   gre->SetPoint(12,0.3,0.9501109);
   gre->SetPointError(12,0,0.01125332);
   gre->SetPoint(13,0.325,0.9792303);
   gre->SetPointError(13,0,0.01148408);
   gre->SetPoint(14,0.35,0.9724573);
   gre->SetPointError(14,0,0.01145182);
   gre->SetPoint(15,0.375,1.008989);
   gre->SetPointError(15,0,0.01199957);
   gre->SetPoint(16,0.4,0.9697377);
   gre->SetPointError(16,0,0.01169903);
   gre->SetPoint(17,0.425,0.9992518);
   gre->SetPointError(17,0,0.01228021);
   gre->SetPoint(18,0.45,1.00672);
   gre->SetPointError(18,0,0.01246215);
   gre->SetPoint(19,0.475,1.004556);
   gre->SetPointError(19,0,0.01277042);
   gre->SetPoint(20,0.5,1.015365);
   gre->SetPointError(20,0,0.01301471);
   gre->SetPoint(21,0.525,1.037547);
   gre->SetPointError(21,0,0.01368839);
   gre->SetPoint(22,0.55,1.005049);
   gre->SetPointError(22,0,0.01360342);
   gre->SetPoint(23,0.575,1.006984);
   gre->SetPointError(23,0,0.01411267);
   gre->SetPoint(24,0.6,1.006386);
   gre->SetPointError(24,0,0.01482794);
   gre->SetPoint(25,0.625,0.9871134);
   gre->SetPointError(25,0,0.01537623);
   gre->SetPoint(26,0.65,0.9887276);
   gre->SetPointError(26,0,0.01690322);
   gre->SetPoint(27,0.675,0.9771423);
   gre->SetPointError(27,0,0.01870205);
   gre->SetPoint(28,0.7,0.9797568);
   gre->SetPointError(28,0,0.02155508);
   gre->SetPoint(29,0.725,1.009385);
   gre->SetPointError(29,0,0.02657767);
   gre->SetPoint(30,0.75,0.9462815);
   gre->SetPointError(30,0,0.03046734);
   gre->SetPoint(31,0.775,0.9656802);
   gre->SetPointError(31,0,0.04049402);
   gre->SetPoint(32,0.8,1.052017);
   gre->SetPointError(32,0,0.06084304);
   gre->SetPoint(33,0.825,1.12606);
   gre->SetPointError(33,0,0.09444381);
   gre->SetPoint(34,0.85,0.8438756);
   gre->SetPointError(34,0,0.1016413);
   gre->SetPoint(35,0.875,1.514989);
   gre->SetPointError(35,0,0.3181031);
   gre->SetPoint(36,0.9,0.7774287);
   gre->SetPointError(36,0,0.2442014);
   gre->SetPoint(37,0.925,0.3887144);
   gre->SetPointError(37,0,0.2643651);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","_ratio003",100,0,1.0175);
   Graph_Graph8->SetMinimum(0);
   Graph_Graph8->SetMaximum(2.241057);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   
   TF1 *fit203 = new TF1("fit203","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit203->SetFillColor(19);
   fit203->SetFillStyle(0);
   fit203->SetLineColor(2);
   fit203->SetLineWidth(2);
   fit203->SetChisquare(63.05183);
   fit203->SetNDF(24);
   fit203->GetXaxis()->SetLabelFont(42);
   fit203->GetXaxis()->SetLabelSize(0.035);
   fit203->GetXaxis()->SetTitleSize(0.035);
   fit203->GetXaxis()->SetTitleFont(42);
   fit203->GetYaxis()->SetLabelFont(42);
   fit203->GetYaxis()->SetLabelSize(0.035);
   fit203->GetYaxis()->SetTitleSize(0.035);
   fit203->GetYaxis()->SetTitleFont(42);
   fit203->SetParameter(0,0.9919989);
   fit203->SetParError(0,0.003140659);
   fit203->SetParLimits(0,0,0);
   fit203->SetParameter(1,0.767933);
   fit203->SetParError(1,0.03162731);
   fit203->SetParLimits(1,0,0);
   fit203->SetParameter(2,7.957118);
   fit203->SetParError(2,0.1931635);
   fit203->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit203);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=0.99");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=1.57#pm0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.77#pm0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=63.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.0001,0.4001,0.4999,0.5999);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0.01);
   pad_5->SetTopMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,5");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.425475);
   gre->SetPointError(0,0,0.1562005);
   gre->SetPoint(1,0.025,1.350008);
   gre->SetPointError(1,0,0.0604773);
   gre->SetPoint(2,0.05,1.361834);
   gre->SetPointError(2,0,0.03886421);
   gre->SetPoint(3,0.075,1.374845);
   gre->SetPointError(3,0,0.02981143);
   gre->SetPoint(4,0.1,1.29934);
   gre->SetPointError(4,0,0.02339757);
   gre->SetPoint(5,0.125,1.324294);
   gre->SetPointError(5,0,0.02056751);
   gre->SetPoint(6,0.15,1.307964);
   gre->SetPointError(6,0,0.01832498);
   gre->SetPoint(7,0.175,1.294943);
   gre->SetPointError(7,0,0.01671926);
   gre->SetPoint(8,0.2,1.30726);
   gre->SetPointError(8,0,0.01586114);
   gre->SetPoint(9,0.225,1.254699);
   gre->SetPointError(9,0,0.01450313);
   gre->SetPoint(10,0.25,1.23509);
   gre->SetPointError(10,0,0.01387943);
   gre->SetPoint(11,0.275,1.217427);
   gre->SetPointError(11,0,0.01339164);
   gre->SetPoint(12,0.3,1.172255);
   gre->SetPointError(12,0,0.01274917);
   gre->SetPoint(13,0.325,1.194735);
   gre->SetPointError(13,0,0.0129156);
   gre->SetPoint(14,0.35,1.174009);
   gre->SetPointError(14,0,0.01280237);
   gre->SetPoint(15,0.375,1.159896);
   gre->SetPointError(15,0,0.01274009);
   gre->SetPoint(16,0.4,1.104379);
   gre->SetPointError(16,0,0.01231957);
   gre->SetPoint(17,0.425,1.103398);
   gre->SetPointError(17,0,0.01256591);
   gre->SetPoint(18,0.45,1.106038);
   gre->SetPointError(18,0,0.01276306);
   gre->SetPoint(19,0.475,1.068278);
   gre->SetPointError(19,0,0.01266338);
   gre->SetPoint(20,0.5,1.076088);
   gre->SetPointError(20,0,0.01291407);
   gre->SetPoint(21,0.525,1.03918);
   gre->SetPointError(21,0,0.01281028);
   gre->SetPoint(22,0.55,1.019975);
   gre->SetPointError(22,0,0.01299205);
   gre->SetPoint(23,0.575,1.012965);
   gre->SetPointError(23,0,0.01340356);
   gre->SetPoint(24,0.6,0.9913175);
   gre->SetPointError(24,0,0.01384292);
   gre->SetPoint(25,0.625,0.9938989);
   gre->SetPointError(25,0,0.01484477);
   gre->SetPoint(26,0.65,0.9674802);
   gre->SetPointError(26,0,0.01584194);
   gre->SetPoint(27,0.675,0.9615901);
   gre->SetPointError(27,0,0.01772836);
   gre->SetPoint(28,0.7,0.9722575);
   gre->SetPointError(28,0,0.02065723);
   gre->SetPoint(29,0.725,0.9932905);
   gre->SetPointError(29,0,0.02534306);
   gre->SetPoint(30,0.75,0.9494809);
   gre->SetPointError(30,0,0.03000584);
   gre->SetPoint(31,0.775,0.9376857);
   gre->SetPointError(31,0,0.03835701);
   gre->SetPoint(32,0.8,0.9634896);
   gre->SetPointError(32,0,0.05370353);
   gre->SetPoint(33,0.825,0.9194803);
   gre->SetPointError(33,0,0.07212021);
   gre->SetPoint(34,0.85,0.9800679);
   gre->SetPointError(34,0,0.1191362);
   gre->SetPoint(35,0.875,1.046782);
   gre->SetPointError(35,0,0.1901937);
   gre->SetPoint(36,0.9,0.8402526);
   gre->SetPointError(36,0,0.2548787);
   gre->SetPoint(37,0.925,0.7438707);
   gre->SetPointError(37,0,0.3712834);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","ratio004",100,0,1.0175);
   Graph_Graph9->SetMinimum(0.2516784);
   Graph_Graph9->SetMaximum(1.702585);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   
   TF1 *fit204 = new TF1("fit204","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit204->SetFillColor(19);
   fit204->SetFillStyle(0);
   fit204->SetLineColor(4);
   fit204->SetLineWidth(2);
   fit204->SetChisquare(25.48336);
   fit204->SetNDF(24);
   fit204->GetXaxis()->SetLabelFont(42);
   fit204->GetXaxis()->SetLabelSize(0.035);
   fit204->GetXaxis()->SetTitleSize(0.035);
   fit204->GetXaxis()->SetTitleFont(42);
   fit204->GetYaxis()->SetLabelFont(42);
   fit204->GetYaxis()->SetLabelSize(0.035);
   fit204->GetYaxis()->SetTitleSize(0.035);
   fit204->GetYaxis()->SetTitleFont(42);
   fit204->SetParameter(0,0.9108615);
   fit204->SetParError(0,0.02635671);
   fit204->SetParLimits(0,0,0);
   fit204->SetParameter(1,0.4811889);
   fit204->SetParError(1,0.03736297);
   fit204->SetParLimits(1,0,0);
   fit204->SetParameter(2,2.108956);
   fit204->SetParError(2,0.1359607);
   fit204->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit204);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=0.91");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=0.42#pm0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.48#pm0.04");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=25.5/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio004");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.219206);
   gre->SetPointError(0,0,0.1277491);
   gre->SetPoint(1,0.025,1.293699);
   gre->SetPointError(1,0,0.05726197);
   gre->SetPoint(2,0.05,1.244473);
   gre->SetPointError(2,0,0.03462194);
   gre->SetPoint(3,0.075,1.224405);
   gre->SetPointError(3,0,0.02569392);
   gre->SetPoint(4,0.1,1.175178);
   gre->SetPointError(4,0,0.02057864);
   gre->SetPoint(5,0.125,1.195879);
   gre->SetPointError(5,0,0.01805058);
   gre->SetPoint(6,0.15,1.183713);
   gre->SetPointError(6,0,0.01613044);
   gre->SetPoint(7,0.175,1.14665);
   gre->SetPointError(7,0,0.01432091);
   gre->SetPoint(8,0.2,1.184957);
   gre->SetPointError(8,0,0.01398907);
   gre->SetPoint(9,0.225,1.143939);
   gre->SetPointError(9,0,0.01289359);
   gre->SetPoint(10,0.25,1.133813);
   gre->SetPointError(10,0,0.01245087);
   gre->SetPoint(11,0.275,1.133691);
   gre->SetPointError(11,0,0.01223382);
   gre->SetPoint(12,0.3,1.118182);
   gre->SetPointError(12,0,0.01201204);
   gre->SetPoint(13,0.325,1.121317);
   gre->SetPointError(13,0,0.011918);
   gre->SetPoint(14,0.35,1.101016);
   gre->SetPointError(14,0,0.01180441);
   gre->SetPoint(15,0.375,1.106002);
   gre->SetPointError(15,0,0.01199872);
   gre->SetPoint(16,0.4,1.063633);
   gre->SetPointError(16,0,0.01174924);
   gre->SetPoint(17,0.425,1.078745);
   gre->SetPointError(17,0,0.0122131);
   gre->SetPoint(18,0.45,1.117493);
   gre->SetPointError(18,0,0.01293216);
   gre->SetPoint(19,0.475,1.039768);
   gre->SetPointError(19,0,0.01224325);
   gre->SetPoint(20,0.5,1.084473);
   gre->SetPointError(20,0,0.01304438);
   gre->SetPoint(21,0.525,1.078938);
   gre->SetPointError(21,0,0.01343053);
   gre->SetPoint(22,0.55,1.03861);
   gre->SetPointError(22,0,0.01329076);
   gre->SetPoint(23,0.575,1.008631);
   gre->SetPointError(23,0,0.01333096);
   gre->SetPoint(24,0.6,0.9960175);
   gre->SetPointError(24,0,0.01392585);
   gre->SetPoint(25,0.625,0.9704448);
   gre->SetPointError(25,0,0.01440909);
   gre->SetPoint(26,0.65,0.9672917);
   gre->SetPointError(26,0,0.01583723);
   gre->SetPoint(27,0.675,0.9616355);
   gre->SetPointError(27,0,0.0177359);
   gre->SetPoint(28,0.7,0.934862);
   gre->SetPointError(28,0,0.01967381);
   gre->SetPoint(29,0.725,0.990494);
   gre->SetPointError(29,0,0.02525396);
   gre->SetPoint(30,0.75,0.9346787);
   gre->SetPointError(30,0,0.02943871);
   gre->SetPoint(31,0.775,0.9751968);
   gre->SetPointError(31,0,0.04029734);
   gre->SetPoint(32,0.8,0.9179569);
   gre->SetPointError(32,0,0.050794);
   gre->SetPoint(33,0.825,0.9816277);
   gre->SetPointError(33,0,0.07845757);
   gre->SetPoint(34,0.85,0.7358516);
   gre->SetPointError(34,0,0.08500271);
   gre->SetPoint(35,0.875,0.7933316);
   gre->SetPointError(35,0,0.1359809);
   gre->SetPoint(36,0.9,0.5958854);
   gre->SetPointError(36,0,0.1773721);
   gre->SetPoint(37,0.925,1.274533);
   gre->SetPointError(37,0,0.7262831);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","_ratio004",100,0,1.0175);
   Graph_Graph10->SetMinimum(0.2602831);
   Graph_Graph10->SetMaximum(2.159046);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   
   TF1 *fit204 = new TF1("fit204","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit204->SetFillColor(19);
   fit204->SetFillStyle(0);
   fit204->SetLineColor(2);
   fit204->SetLineWidth(2);
   fit204->SetChisquare(62.61622);
   fit204->SetNDF(24);
   fit204->GetXaxis()->SetLabelFont(42);
   fit204->GetXaxis()->SetLabelSize(0.035);
   fit204->GetXaxis()->SetTitleSize(0.035);
   fit204->GetXaxis()->SetTitleFont(42);
   fit204->GetYaxis()->SetLabelFont(42);
   fit204->GetYaxis()->SetLabelSize(0.035);
   fit204->GetYaxis()->SetTitleSize(0.035);
   fit204->GetYaxis()->SetTitleFont(42);
   fit204->SetParameter(0,0.6632654);
   fit204->SetParError(0,0.4139613);
   fit204->SetParLimits(0,0,0);
   fit204->SetParameter(1,0.7876168);
   fit204->SetParError(1,1.104802);
   fit204->SetParLimits(1,0,0);
   fit204->SetParameter(2,1.094246);
   fit204->SetParError(2,0.5448464);
   fit204->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit204);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=0.66");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=0.22#pm0.11 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.79#pm1.10");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=62.6/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.5001,0.4001,0.9999,0.5999);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetRightMargin(0.01);
   pad_6->SetTopMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,6");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.573927);
   gre->SetPointError(0,0,0.1776671);
   gre->SetPoint(1,0.025,1.477871);
   gre->SetPointError(1,0,0.06827469);
   gre->SetPoint(2,0.05,1.488103);
   gre->SetPointError(2,0,0.04381534);
   gre->SetPoint(3,0.075,1.490976);
   gre->SetPointError(3,0,0.03340957);
   gre->SetPoint(4,0.1,1.385088);
   gre->SetPointError(4,0,0.025853);
   gre->SetPoint(5,0.125,1.388006);
   gre->SetPointError(5,0,0.02242692);
   gre->SetPoint(6,0.15,1.354884);
   gre->SetPointError(6,0,0.01979609);
   gre->SetPoint(7,0.175,1.32179);
   gre->SetPointError(7,0,0.01785298);
   gre->SetPoint(8,0.2,1.307745);
   gre->SetPointError(8,0,0.01667144);
   gre->SetPoint(9,0.225,1.235459);
   gre->SetPointError(9,0,0.01505767);
   gre->SetPoint(10,0.25,1.201986);
   gre->SetPointError(10,0,0.01428053);
   gre->SetPoint(11,0.275,1.167659);
   gre->SetPointError(11,0,0.01362553);
   gre->SetPoint(12,0.3,1.109753);
   gre->SetPointError(12,0,0.01284568);
   gre->SetPoint(13,0.325,1.121915);
   gre->SetPointError(13,0,0.01293137);
   gre->SetPoint(14,0.35,1.102066);
   gre->SetPointError(14,0,0.01281632);
   gre->SetPoint(15,0.375,1.087045);
   gre->SetPointError(15,0,0.01273939);
   gre->SetPoint(16,0.4,1.034439);
   gre->SetPointError(16,0,0.01231861);
   gre->SetPoint(17,0.425,1.037943);
   gre->SetPointError(17,0,0.01260557);
   gre->SetPoint(18,0.45,1.047877);
   gre->SetPointError(18,0,0.0128723);
   gre->SetPoint(19,0.475,1.022222);
   gre->SetPointError(19,0,0.01287071);
   gre->SetPoint(20,0.5,1.032371);
   gre->SetPointError(20,0,0.01315068);
   gre->SetPoint(21,0.525,1.014527);
   gre->SetPointError(21,0,0.01321953);
   gre->SetPoint(22,0.55,1.000189);
   gre->SetPointError(22,0,0.01345238);
   gre->SetPoint(23,0.575,1.002885);
   gre->SetPointError(23,0,0.01397883);
   gre->SetPoint(24,0.6,0.995518);
   gre->SetPointError(24,0,0.01459203);
   gre->SetPoint(25,0.625,1.008267);
   gre->SetPointError(25,0,0.01576747);
   gre->SetPoint(26,0.65,0.9916626);
   gre->SetPointError(26,0,0.01695643);
   gre->SetPoint(27,0.675,0.9942125);
   gre->SetPointError(27,0,0.01909885);
   gre->SetPoint(28,0.7,1.006923);
   gre->SetPointError(28,0,0.0222831);
   gre->SetPoint(29,0.725,1.037993);
   gre->SetPointError(29,0,0.02752622);
   gre->SetPoint(30,0.75,1.01023);
   gre->SetPointError(30,0,0.03302544);
   gre->SetPoint(31,0.775,1.002257);
   gre->SetPointError(31,0,0.0423581);
   gre->SetPoint(32,0.8,1.035214);
   gre->SetPointError(32,0,0.05955216);
   gre->SetPoint(33,0.825,0.9859512);
   gre->SetPointError(33,0,0.07982123);
   gre->SetPoint(34,0.85,1.074059);
   gre->SetPointError(34,0,0.1341259);
   gre->SetPoint(35,0.875,1.118512);
   gre->SetPointError(35,0,0.2101748);
   gre->SetPoint(36,0.9,0.9277582);
   gre->SetPointError(36,0,0.2880355);
   gre->SetPoint(37,0.925,0.7040048);
   gre->SetPointError(37,0,0.3751763);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","ratio005",100,0,1.0175);
   Graph_Graph11->SetMinimum(0.1865519);
   Graph_Graph11->SetMaximum(1.893871);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11);
   
   
   TF1 *fit205 = new TF1("fit205","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit205->SetFillColor(19);
   fit205->SetFillStyle(0);
   fit205->SetLineColor(4);
   fit205->SetLineWidth(2);
   fit205->SetChisquare(23.32687);
   fit205->SetNDF(24);
   fit205->GetXaxis()->SetLabelFont(42);
   fit205->GetXaxis()->SetLabelSize(0.035);
   fit205->GetXaxis()->SetTitleSize(0.035);
   fit205->GetXaxis()->SetTitleFont(42);
   fit205->GetYaxis()->SetLabelFont(42);
   fit205->GetYaxis()->SetLabelSize(0.035);
   fit205->GetYaxis()->SetTitleSize(0.035);
   fit205->GetYaxis()->SetTitleFont(42);
   fit205->SetParameter(0,1.00191);
   fit205->SetParError(0,0.005893942);
   fit205->SetParLimits(0,0,0);
   fit205->SetParameter(1,0.4852965);
   fit205->SetParError(1,0.01443428);
   fit205->SetParLimits(1,0,0);
   fit205->SetParameter(2,3.739326);
   fit205->SetParError(2,0.1097861);
   fit205->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit205);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=0.74#pm0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.49#pm0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=23.3/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio005");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.384377);
   gre->SetPointError(0,0,0.1503371);
   gre->SetPoint(1,0.025,1.377283);
   gre->SetPointError(1,0,0.06232106);
   gre->SetPoint(2,0.05,1.362085);
   gre->SetPointError(2,0,0.03907174);
   gre->SetPoint(3,0.075,1.335157);
   gre->SetPointError(3,0,0.0289626);
   gre->SetPoint(4,0.1,1.220145);
   gre->SetPointError(4,0,0.02196902);
   gre->SetPoint(5,0.125,1.235531);
   gre->SetPointError(5,0,0.01931078);
   gre->SetPoint(6,0.15,1.230838);
   gre->SetPointError(6,0,0.01749873);
   gre->SetPoint(7,0.175,1.192059);
   gre->SetPointError(7,0,0.01564527);
   gre->SetPoint(8,0.2,1.191952);
   gre->SetPointError(8,0,0.01480808);
   gre->SetPoint(9,0.225,1.147387);
   gre->SetPointError(9,0,0.01370564);
   gre->SetPoint(10,0.25,1.130858);
   gre->SetPointError(10,0,0.01321614);
   gre->SetPoint(11,0.275,1.098085);
   gre->SetPointError(11,0,0.01260532);
   gre->SetPoint(12,0.3,1.074293);
   gre->SetPointError(12,0,0.01233048);
   gre->SetPoint(13,0.325,1.096573);
   gre->SetPointError(13,0,0.01256329);
   gre->SetPoint(14,0.35,1.057489);
   gre->SetPointError(14,0,0.01216867);
   gre->SetPoint(15,0.375,1.069375);
   gre->SetPointError(15,0,0.01247957);
   gre->SetPoint(16,0.4,1.025737);
   gre->SetPointError(16,0,0.01218705);
   gre->SetPoint(17,0.425,1.043374);
   gre->SetPointError(17,0,0.01268854);
   gre->SetPoint(18,0.45,1.040612);
   gre->SetPointError(18,0,0.01276109);
   gre->SetPoint(19,0.475,1.016933);
   gre->SetPointError(19,0,0.01278598);
   gre->SetPoint(20,0.5,1.058885);
   gre->SetPointError(20,0,0.01357531);
   gre->SetPoint(21,0.525,1.052561);
   gre->SetPointError(21,0,0.01384171);
   gre->SetPoint(22,0.55,0.9996879);
   gre->SetPointError(22,0,0.01344202);
   gre->SetPoint(23,0.575,0.9849729);
   gre->SetPointError(23,0,0.01366931);
   gre->SetPoint(24,0.6,1.003176);
   gre->SetPointError(24,0,0.01473046);
   gre->SetPoint(25,0.625,1.027936);
   gre->SetPointError(25,0,0.01615599);
   gre->SetPoint(26,0.65,0.9866971);
   gre->SetPointError(26,0,0.01685139);
   gre->SetPoint(27,0.675,0.9993211);
   gre->SetPointError(27,0,0.01922518);
   gre->SetPoint(28,0.7,0.9672929);
   gre->SetPointError(28,0,0.02119429);
   gre->SetPoint(29,0.725,0.9659292);
   gre->SetPointError(29,0,0.02517273);
   gre->SetPoint(30,0.75,0.9590482);
   gre->SetPointError(30,0,0.03098579);
   gre->SetPoint(31,0.775,1.050871);
   gre->SetPointError(31,0,0.04498812);
   gre->SetPoint(32,0.8,0.950397);
   gre->SetPointError(32,0,0.05371578);
   gre->SetPoint(33,0.825,1.127636);
   gre->SetPointError(33,0,0.09460507);
   gre->SetPoint(34,0.85,0.9332279);
   gre->SetPointError(34,0,0.1133167);
   gre->SetPoint(35,0.875,1.521117);
   gre->SetPointError(35,0,0.3142921);
   gre->SetPoint(36,0.9,1.353537);
   gre->SetPointError(36,0,0.4641045);
   gre->SetPoint(37,0.925,0.5414147);
   gre->SetPointError(37,0,0.3004727);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","_ratio005",100,0,1.0175);
   Graph_Graph12->SetMinimum(0.08149522);
   Graph_Graph12->SetMaximum(1.994856);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph12);
   
   
   TF1 *fit205 = new TF1("fit205","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit205->SetFillColor(19);
   fit205->SetFillStyle(0);
   fit205->SetLineColor(2);
   fit205->SetLineWidth(2);
   fit205->SetChisquare(50.10025);
   fit205->SetNDF(24);
   fit205->GetXaxis()->SetLabelFont(42);
   fit205->GetXaxis()->SetLabelSize(0.035);
   fit205->GetXaxis()->SetTitleSize(0.035);
   fit205->GetXaxis()->SetTitleFont(42);
   fit205->GetYaxis()->SetLabelFont(42);
   fit205->GetYaxis()->SetLabelSize(0.035);
   fit205->GetYaxis()->SetTitleSize(0.035);
   fit205->GetYaxis()->SetTitleFont(42);
   fit205->SetParameter(0,1.014912);
   fit205->SetParError(0,0.005756065);
   fit205->SetParLimits(0,0,0);
   fit205->SetParameter(1,0.2905834);
   fit205->SetParError(1,0.01313802);
   fit205->SetParLimits(1,0,0);
   fit205->SetParameter(2,3.872111);
   fit205->SetParError(2,0.187713);
   fit205->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit205);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=1.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=0.76#pm0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.29#pm0.01");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=50.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.0001,0.2001,0.4999,0.3999);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetRightMargin(0.01);
   pad_7->SetTopMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,7");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.583495);
   gre->SetPointError(0,0,0.1790791);
   gre->SetPoint(1,0.025,1.475329);
   gre->SetPointError(1,0,0.06838787);
   gre->SetPoint(2,0.05,1.471066);
   gre->SetPointError(2,0,0.04354617);
   gre->SetPoint(3,0.075,1.455592);
   gre->SetPointError(3,0,0.03287492);
   gre->SetPoint(4,0.1,1.327761);
   gre->SetPointError(4,0,0.02508219);
   gre->SetPoint(5,0.125,1.311256);
   gre->SetPointError(5,0,0.02150998);
   gre->SetPoint(6,0.15,1.255119);
   gre->SetPointError(6,0,0.01870194);
   gre->SetPoint(7,0.175,1.213947);
   gre->SetPointError(7,0,0.01675783);
   gre->SetPoint(8,0.2,1.191723);
   gre->SetPointError(8,0,0.01555658);
   gre->SetPoint(9,0.225,1.114782);
   gre->SetPointError(9,0,0.01395417);
   gre->SetPoint(10,0.25,1.083635);
   gre->SetPointError(10,0,0.01322987);
   gre->SetPoint(11,0.275,1.056831);
   gre->SetPointError(11,0,0.01266538);
   gre->SetPoint(12,0.3,1.011841);
   gre->SetPointError(12,0,0.01201426);
   gre->SetPoint(13,0.325,1.036441);
   gre->SetPointError(13,0,0.01221306);
   gre->SetPoint(14,0.35,1.02837);
   gre->SetPointError(14,0,0.01219834);
   gre->SetPoint(15,0.375,1.031255);
   gre->SetPointError(15,0,0.01227836);
   gre->SetPoint(16,0.4,0.9875519);
   gre->SetPointError(16,0,0.0119328);
   gre->SetPoint(17,0.425,1.004348);
   gre->SetPointError(17,0,0.01233458);
   gre->SetPoint(18,0.45,1.0196);
   gre->SetPointError(18,0,0.01264774);
   gre->SetPoint(19,0.475,1.001347);
   gre->SetPointError(19,0,0.01271116);
   gre->SetPoint(20,0.5,1.018247);
   gre->SetPointError(20,0,0.01305445);
   gre->SetPoint(21,0.525,1.007532);
   gre->SetPointError(21,0,0.01319091);
   gre->SetPoint(22,0.55,0.9958948);
   gre->SetPointError(22,0,0.01344975);
   gre->SetPoint(23,0.575,1.000662);
   gre->SetPointError(23,0,0.01399794);
   gre->SetPoint(24,0.6,0.9966093);
   gre->SetPointError(24,0,0.01464834);
   gre->SetPoint(25,0.625,1.011803);
   gre->SetPointError(25,0,0.01585697);
   gre->SetPoint(26,0.65,0.9962264);
   gre->SetPointError(26,0,0.01706651);
   gre->SetPoint(27,0.675,0.9989606);
   gre->SetPointError(27,0,0.01922535);
   gre->SetPoint(28,0.7,1.012302);
   gre->SetPointError(28,0,0.02244036);
   gre->SetPoint(29,0.725,1.044303);
   gre->SetPointError(29,0,0.02773639);
   gre->SetPoint(30,0.75,1.016371);
   gre->SetPointError(30,0,0.03327692);
   gre->SetPoint(31,0.775,1.00835);
   gre->SetPointError(31,0,0.04268038);
   gre->SetPoint(32,0.8,1.041507);
   gre->SetPointError(32,0,0.06000673);
   gre->SetPoint(33,0.825,0.9919448);
   gre->SetPointError(33,0,0.08042755);
   gre->SetPoint(34,0.85,1.080588);
   gre->SetPointError(34,0,0.1351535);
   gre->SetPoint(35,0.875,1.125312);
   gre->SetPointError(35,0,0.2117915);
   gre->SetPoint(36,0.9,0.9333981);
   gre->SetPointError(36,0,0.2902101);
   gre->SetPoint(37,0.925,0.7082844);
   gre->SetPointError(37,0,0.3779307);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","ratio006",100,0,1.0175);
   Graph_Graph13->SetMinimum(0.1871317);
   Graph_Graph13->SetMaximum(1.905796);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph13->SetLineColor(ci);
   Graph_Graph13->GetXaxis()->SetLabelFont(42);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetXaxis()->SetTitleFont(42);
   Graph_Graph13->GetYaxis()->SetLabelFont(42);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(42);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph13);
   
   
   TF1 *fit206 = new TF1("fit206","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit206->SetFillColor(19);
   fit206->SetFillStyle(0);
   fit206->SetLineColor(4);
   fit206->SetLineWidth(2);
   fit206->SetChisquare(25.54616);
   fit206->SetNDF(24);
   fit206->GetXaxis()->SetLabelFont(42);
   fit206->GetXaxis()->SetLabelSize(0.035);
   fit206->GetXaxis()->SetTitleSize(0.035);
   fit206->GetXaxis()->SetTitleFont(42);
   fit206->GetYaxis()->SetLabelFont(42);
   fit206->GetYaxis()->SetLabelSize(0.035);
   fit206->GetYaxis()->SetTitleSize(0.035);
   fit206->GetYaxis()->SetTitleFont(42);
   fit206->SetParameter(0,1.003894);
   fit206->SetParError(0,0.003903079);
   fit206->SetParLimits(0,0,0);
   fit206->SetParameter(1,0.4865334);
   fit206->SetParError(1,0.02011516);
   fit206->SetParLimits(1,0,0);
   fit206->SetParameter(2,5.34397);
   fit206->SetParError(2,0.1601831);
   fit206->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit206);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=1.05#pm0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.49#pm0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=25.5/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio006");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.609703);
   gre->SetPointError(0,0,0.1829035);
   gre->SetPoint(1,0.025,1.279112);
   gre->SetPointError(1,0,0.05687502);
   gre->SetPoint(2,0.05,1.403509);
   gre->SetPointError(2,0,0.04097549);
   gre->SetPoint(3,0.075,1.34274);
   gre->SetPointError(3,0,0.02962359);
   gre->SetPoint(4,0.1,1.247154);
   gre->SetPointError(4,0,0.02314742);
   gre->SetPoint(5,0.125,1.22608);
   gre->SetPointError(5,0,0.01973905);
   gre->SetPoint(6,0.15,1.144164);
   gre->SetPointError(6,0,0.01662419);
   gre->SetPoint(7,0.175,1.102053);
   gre->SetPointError(7,0,0.01482845);
   gre->SetPoint(8,0.2,1.090341);
   gre->SetPointError(8,0,0.0139025);
   gre->SetPoint(9,0.225,1.067779);
   gre->SetPointError(9,0,0.01321796);
   gre->SetPoint(10,0.25,1.01637);
   gre->SetPointError(10,0,0.01220879);
   gre->SetPoint(11,0.275,1.013698);
   gre->SetPointError(11,0,0.01202273);
   gre->SetPoint(12,0.3,0.9916897);
   gre->SetPointError(12,0,0.01171981);
   gre->SetPoint(13,0.325,1.006076);
   gre->SetPointError(13,0,0.01176867);
   gre->SetPoint(14,0.35,0.9910707);
   gre->SetPointError(14,0,0.01165033);
   gre->SetPoint(15,0.375,1.020899);
   gre->SetPointError(15,0,0.01212596);
   gre->SetPoint(16,0.4,0.9807333);
   gre->SetPointError(16,0,0.01182919);
   gre->SetPoint(17,0.425,1.001989);
   gre->SetPointError(17,0,0.0122994);
   gre->SetPoint(18,0.45,1.033032);
   gre->SetPointError(18,0,0.01285902);
   gre->SetPoint(19,0.475,1.009345);
   gre->SetPointError(19,0,0.01284074);
   gre->SetPoint(20,0.5,1.017528);
   gre->SetPointError(20,0,0.01304658);
   gre->SetPoint(21,0.525,1.004446);
   gre->SetPointError(21,0,0.01314165);
   gre->SetPoint(22,0.55,1.009191);
   gre->SetPointError(22,0,0.01367323);
   gre->SetPoint(23,0.575,1.006292);
   gre->SetPointError(23,0,0.01409873);
   gre->SetPoint(24,0.6,0.9942855);
   gre->SetPointError(24,0,0.0146056);
   gre->SetPoint(25,0.625,1.035442);
   gre->SetPointError(25,0,0.01631909);
   gre->SetPoint(26,0.65,0.9456289);
   gre->SetPointError(26,0,0.01599604);
   gre->SetPoint(27,0.675,0.9874016);
   gre->SetPointError(27,0,0.01895391);
   gre->SetPoint(28,0.7,0.9592191);
   gre->SetPointError(28,0,0.02099232);
   gre->SetPoint(29,0.725,1.00032);
   gre->SetPointError(29,0,0.02629942);
   gre->SetPoint(30,0.75,0.9915042);
   gre->SetPointError(30,0,0.03231148);
   gre->SetPoint(31,0.775,0.956259);
   gre->SetPointError(31,0,0.04002332);
   gre->SetPoint(32,0.8,0.9634152);
   gre->SetPointError(32,0,0.05459532);
   gre->SetPoint(33,0.825,0.9773088);
   gre->SetPointError(33,0,0.07931674);
   gre->SetPoint(34,0.85,0.9895616);
   gre->SetPointError(34,0,0.1233312);
   gre->SetPoint(35,0.875,1.054122);
   gre->SetPointError(35,0,0.1983108);
   gre->SetPoint(36,0.9,1.230187);
   gre->SetPointError(36,0,0.4213293);
   gre->SetPoint(37,0.925,0.6474671);
   gre->SetPointError(37,0,0.3715331);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","_ratio006",100,0,1.0175);
   Graph_Graph14->SetMinimum(0.1242667);
   Graph_Graph14->SetMaximum(1.944273);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph14->SetLineColor(ci);
   Graph_Graph14->GetXaxis()->SetLabelFont(42);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetXaxis()->SetTitleFont(42);
   Graph_Graph14->GetYaxis()->SetLabelFont(42);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(42);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph14);
   
   
   TF1 *fit206 = new TF1("fit206","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit206->SetFillColor(19);
   fit206->SetFillStyle(0);
   fit206->SetLineColor(2);
   fit206->SetLineWidth(2);
   fit206->SetChisquare(48.14592);
   fit206->SetNDF(24);
   fit206->GetXaxis()->SetLabelFont(42);
   fit206->GetXaxis()->SetLabelSize(0.035);
   fit206->GetXaxis()->SetTitleSize(0.035);
   fit206->GetXaxis()->SetTitleFont(42);
   fit206->GetYaxis()->SetLabelFont(42);
   fit206->GetYaxis()->SetLabelSize(0.035);
   fit206->GetYaxis()->SetTitleSize(0.035);
   fit206->GetYaxis()->SetTitleFont(42);
   fit206->SetParameter(0,1.002133);
   fit206->SetParError(0,0.00340971);
   fit206->SetParLimits(0,0,0);
   fit206->SetParameter(1,0.4038973);
   fit206->SetParError(1,0.02303681);
   fit206->SetParLimits(1,0,0);
   fit206->SetParameter(2,6.550306);
   fit206->SetParError(2,0.2466085);
   fit206->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit206);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=1.29#pm0.05 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.40#pm0.02");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=48.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.5001,0.2001,0.9999,0.3999);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetRightMargin(0.01);
   pad_8->SetTopMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"BEC,8");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.57576);
   gre->SetPointError(0,0,0.1783795);
   gre->SetPoint(1,0.025,1.458777);
   gre->SetPointError(1,0,0.06777764);
   gre->SetPoint(2,0.05,1.437254);
   gre->SetPointError(2,0,0.04274871);
   gre->SetPoint(3,0.075,1.389163);
   gre->SetPointError(3,0,0.03167967);
   gre->SetPoint(4,0.1,1.253955);
   gre->SetPointError(4,0,0.02398635);
   gre->SetPoint(5,0.125,1.219431);
   gre->SetPointError(5,0,0.0203276);
   gre->SetPoint(6,0.15,1.159056);
   gre->SetPointError(6,0,0.01758564);
   gre->SetPoint(7,0.175,1.120818);
   gre->SetPointError(7,0,0.01576042);
   gre->SetPoint(8,0.2,1.102848);
   gre->SetPointError(8,0,0.01465918);
   gre->SetPoint(9,0.225,1.040185);
   gre->SetPointError(9,0,0.01323978);
   gre->SetPoint(10,0.25,1.024246);
   gre->SetPointError(10,0,0.01267802);
   gre->SetPoint(11,0.275,1.012399);
   gre->SetPointError(11,0,0.01226206);
   gre->SetPoint(12,0.3,0.979572);
   gre->SetPointError(12,0,0.01172634);
   gre->SetPoint(13,0.325,1.013964);
   gre->SetPointError(13,0,0.01201346);
   gre->SetPoint(14,0.35,1.013314);
   gre->SetPointError(14,0,0.01206409);
   gre->SetPoint(15,0.375,1.021679);
   gre->SetPointError(15,0,0.01219278);
   gre->SetPoint(16,0.4,0.9815955);
   gre->SetPointError(16,0,0.01187931);
   gre->SetPoint(17,0.425,1.000408);
   gre->SetPointError(17,0,0.01229867);
   gre->SetPoint(18,0.45,1.017803);
   gre->SetPointError(18,0,0.01263138);
   gre->SetPoint(19,0.475,1.000204);
   gre->SetPointError(19,0,0.01270069);
   gre->SetPoint(20,0.5,1.017733);
   gre->SetPointError(20,0,0.01304993);
   gre->SetPoint(21,0.525,1.007169);
   gre->SetPointError(21,0,0.01318777);
   gre->SetPoint(22,0.55,0.9958696);
   gre->SetPointError(22,0,0.01344994);
   gre->SetPoint(23,0.575,1.000729);
   gre->SetPointError(23,0,0.0139991);
   gre->SetPoint(24,0.6,0.9964595);
   gre->SetPointError(24,0,0.01464718);
   gre->SetPoint(25,0.625,1.01187);
   gre->SetPointError(25,0,0.01585828);
   gre->SetPoint(26,0.65,0.9962922);
   gre->SetPointError(26,0,0.01706791);
   gre->SetPoint(27,0.675,0.9990267);
   gre->SetPointError(27,0,0.01922694);
   gre->SetPoint(28,0.7,1.012369);
   gre->SetPointError(28,0,0.02244222);
   gre->SetPoint(29,0.725,1.044372);
   gre->SetPointError(29,0,0.02773869);
   gre->SetPoint(30,0.75,1.016438);
   gre->SetPointError(30,0,0.03327967);
   gre->SetPoint(31,0.775,1.008417);
   gre->SetPointError(31,0,0.04268391);
   gre->SetPoint(32,0.8,1.041576);
   gre->SetPointError(32,0,0.06001171);
   gre->SetPoint(33,0.825,0.9920104);
   gre->SetPointError(33,0,0.08043419);
   gre->SetPoint(34,0.85,1.080659);
   gre->SetPointError(34,0,0.1351647);
   gre->SetPoint(35,0.875,1.125386);
   gre->SetPointError(35,0,0.2118092);
   gre->SetPoint(36,0.9,0.9334598);
   gre->SetPointError(36,0,0.2902339);
   gre->SetPoint(37,0.925,0.7083312);
   gre->SetPointError(37,0,0.3779608);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","ratio007",100,0,1.0175);
   Graph_Graph15->SetMinimum(0.1879935);
   Graph_Graph15->SetMaximum(1.896517);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph15->SetLineColor(ci);
   Graph_Graph15->GetXaxis()->SetLabelFont(42);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetXaxis()->SetTitleFont(42);
   Graph_Graph15->GetYaxis()->SetLabelFont(42);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(42);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph15);
   
   
   TF1 *fit207 = new TF1("fit207","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit207->SetFillColor(19);
   fit207->SetFillStyle(0);
   fit207->SetLineColor(4);
   fit207->SetLineWidth(2);
   fit207->SetChisquare(25.78572);
   fit207->SetNDF(24);
   fit207->GetXaxis()->SetLabelFont(42);
   fit207->GetXaxis()->SetLabelSize(0.035);
   fit207->GetXaxis()->SetTitleSize(0.035);
   fit207->GetXaxis()->SetTitleFont(42);
   fit207->GetYaxis()->SetLabelFont(42);
   fit207->GetYaxis()->SetLabelSize(0.035);
   fit207->GetYaxis()->SetTitleSize(0.035);
   fit207->GetYaxis()->SetTitleFont(42);
   fit207->SetParameter(0,1.002842);
   fit207->SetParError(0,0.003389472);
   fit207->SetParLimits(0,0,0);
   fit207->SetParameter(1,0.4634385);
   fit207->SetParError(1,0.02622223);
   fit207->SetParLimits(1,0,0);
   fit207->SetParameter(2,6.848416);
   fit207->SetParError(2,0.2542164);
   fit207->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit207);
   gre->Draw("p");
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{PS}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.15,0.45,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.36,"r_{0}=1.35#pm0.05 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.27,"#lambda_{2}=0.46#pm0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.15,0.18,"#chi^{2}/ndf=25.8/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio007");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.559275);
   gre->SetPointError(0,0,0.1758952);
   gre->SetPoint(1,0.025,1.415934);
   gre->SetPointError(1,0,0.06522068);
   gre->SetPoint(2,0.05,1.413389);
   gre->SetPointError(2,0,0.04182013);
   gre->SetPoint(3,0.075,1.24739);
   gre->SetPointError(3,0,0.02759346);
   gre->SetPoint(4,0.1,1.182412);
   gre->SetPointError(4,0,0.02225297);
   gre->SetPoint(5,0.125,1.162711);
   gre->SetPointError(5,0,0.01913552);
   gre->SetPoint(6,0.15,1.097529);
   gre->SetPointError(6,0,0.01641264);
   gre->SetPoint(7,0.175,1.070139);
   gre->SetPointError(7,0,0.01486943);
   gre->SetPoint(8,0.2,1.057714);
   gre->SetPointError(8,0,0.01390985);
   gre->SetPoint(9,0.225,0.9993785);
   gre->SetPointError(9,0,0.01259428);
   gre->SetPoint(10,0.25,1.00117);
   gre->SetPointError(10,0,0.01232396);
   gre->SetPoint(11,0.275,0.9899766);
   gre->SetPointError(11,0,0.01192603);
   gre->SetPoint(12,0.3,0.9680245);
   gre->SetPointError(12,0,0.01155667);
   gre->SetPoint(13,0.325,0.9901007);
   gre->SetPointError(13,0,0.01166039);
   gre->SetPoint(14,0.35,0.9893476);
   gre->SetPointError(14,0,0.01171114);
   gre->SetPoint(15,0.375,1.026027);
   gre->SetPointError(15,0,0.01225981);
   gre->SetPoint(16,0.4,0.9946435);
   gre->SetPointError(16,0,0.01207855);
   gre->SetPoint(17,0.425,1.00181);
   gre->SetPointError(17,0,0.01232074);
   gre->SetPoint(18,0.45,1.017318);
   gre->SetPointError(18,0,0.01262539);
   gre->SetPoint(19,0.475,1.021036);
   gre->SetPointError(19,0,0.01303446);
   gre->SetPoint(20,0.5,1.034381);
   gre->SetPointError(20,0,0.01332164);
   gre->SetPoint(21,0.525,1.04857);
   gre->SetPointError(21,0,0.01387434);
   gre->SetPoint(22,0.55,1.0117);
   gre->SetPointError(22,0,0.01371624);
   gre->SetPoint(23,0.575,1.025407);
   gre->SetPointError(23,0,0.01443316);
   gre->SetPoint(24,0.6,0.9854708);
   gre->SetPointError(24,0,0.01444691);
   gre->SetPoint(25,0.625,0.9820097);
   gre->SetPointError(25,0,0.01527672);
   gre->SetPoint(26,0.65,0.9864249);
   gre->SetPointError(26,0,0.01685576);
   gre->SetPoint(27,0.675,0.9669731);
   gre->SetPointError(27,0,0.01846331);
   gre->SetPoint(28,0.7,0.9509583);
   gre->SetPointError(28,0,0.0207683);
   gre->SetPoint(29,0.725,1.000147);
   gre->SetPointError(29,0,0.02629006);
   gre->SetPoint(30,0.75,0.9892003);
   gre->SetPointError(30,0,0.03220163);
   gre->SetPoint(31,0.775,0.9628543);
   gre->SetPointError(31,0,0.04033244);
   gre->SetPoint(32,0.8,0.977818);
   gre->SetPointError(32,0,0.05548018);
   gre->SetPoint(33,0.825,1.129027);
   gre->SetPointError(33,0,0.09492545);
   gre->SetPoint(34,0.85,0.9047685);
   gre->SetPointError(34,0,0.1099093);
   gre->SetPoint(35,0.875,1.212084);
   gre->SetPointError(35,0,0.2366411);
   gre->SetPoint(36,0.9,0.5585463);
   gre->SetPointError(36,0,0.1643061);
   gre->SetPoint(37,0.925,0.8533347);
   gre->SetPointError(37,0,0.5193763);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","_ratio007",100,0,1.0175);
   Graph_Graph16->SetMinimum(0.1938372);
   Graph_Graph16->SetMaximum(1.875292);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetLabelFont(42);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph16);
   
   
   TF1 *fit207 = new TF1("fit207","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit207->SetFillColor(19);
   fit207->SetFillStyle(0);
   fit207->SetLineColor(2);
   fit207->SetLineWidth(2);
   fit207->SetChisquare(59.08488);
   fit207->SetNDF(24);
   fit207->GetXaxis()->SetLabelFont(42);
   fit207->GetXaxis()->SetLabelSize(0.035);
   fit207->GetXaxis()->SetTitleSize(0.035);
   fit207->GetXaxis()->SetTitleFont(42);
   fit207->GetYaxis()->SetLabelFont(42);
   fit207->GetYaxis()->SetLabelSize(0.035);
   fit207->GetYaxis()->SetTitleSize(0.035);
   fit207->GetYaxis()->SetTitleFont(42);
   fit207->SetParameter(0,1.003305);
   fit207->SetParError(0,0.003171065);
   fit207->SetParLimits(0,0,0);
   fit207->SetParameter(1,0.4051753);
   fit207->SetParError(1,0.02984135);
   fit207->SetParLimits(1,0,0);
   fit207->SetParameter(2,8.106642);
   fit207->SetParError(2,0.3748353);
   fit207->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit207);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{BEC}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=1.00");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=1.60#pm0.07 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.41#pm0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=59.1/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.0001,0.0001,0.4999,0.1999);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.1088764,-0.003333342,0.8798876,2.13);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0.01);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.87);
   frame2->SetMinimum(0.21);
   frame2->SetMaximum(2.13);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
      tex = new TLatex(0.79,0.17,"noBEC");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(3);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.55,0.25,0.98,0.35,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   gre = new TGraphErrors(38);
   gre->SetName("Graph");
   gre->SetTitle("_ratio008");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0,1.050855);
   gre->SetPointError(0,0,0.09403257);
   gre->SetPoint(1,0.025,1.034226);
   gre->SetPointError(1,0,0.03725363);
   gre->SetPoint(2,0.05,1.057643);
   gre->SetPointError(2,0,0.02445407);
   gre->SetPoint(3,0.075,1.021974);
   gre->SetPointError(3,0,0.01783591);
   gre->SetPoint(4,0.1,1.048093);
   gre->SetPointError(4,0,0.01510546);
   gre->SetPoint(5,0.125,1.014438);
   gre->SetPointError(5,0,0.01255623);
   gre->SetPoint(6,0.15,1.009619);
   gre->SetPointError(6,0,0.01123061);
   gre->SetPoint(7,0.175,1.008808);
   gre->SetPointError(7,0,0.01031716);
   gre->SetPoint(8,0.2,1.009526);
   gre->SetPointError(8,0,0.00972352);
   gre->SetPoint(9,0.225,1.005912);
   gre->SetPointError(9,0,0.009139953);
   gre->SetPoint(10,0.25,1.012741);
   gre->SetPointError(10,0,0.008929425);
   gre->SetPoint(11,0.275,1.004374);
   gre->SetPointError(11,0,0.008622639);
   gre->SetPoint(12,0.3,1.029235);
   gre->SetPointError(12,0,0.008714844);
   gre->SetPoint(13,0.325,1.000676);
   gre->SetPointError(13,0,0.008398662);
   gre->SetPoint(14,0.35,1.000309);
   gre->SetPointError(14,0,0.008433976);
   gre->SetPoint(15,0.375,1.013953);
   gre->SetPointError(15,0,0.008616498);
   gre->SetPoint(16,0.4,1.01813);
   gre->SetPointError(16,0,0.008697074);
   gre->SetPoint(17,0.425,1.028878);
   gre->SetPointError(17,0,0.008993174);
   gre->SetPoint(18,0.45,1.01638);
   gre->SetPointError(18,0,0.008979322);
   gre->SetPoint(19,0.475,1.019561);
   gre->SetPointError(19,0,0.009184155);
   gre->SetPoint(20,0.5,1.016825);
   gre->SetPointError(20,0,0.009281417);
   gre->SetPoint(21,0.525,1.017837);
   gre->SetPointError(21,0,0.009465531);
   gre->SetPoint(22,0.55,1.014224);
   gre->SetPointError(22,0,0.009693036);
   gre->SetPoint(23,0.575,0.9878747);
   gre->SetPointError(23,0,0.009726585);
   gre->SetPoint(24,0.6,0.9872397);
   gre->SetPointError(24,0,0.01020378);
   gre->SetPoint(25,0.625,0.9976427);
   gre->SetPointError(25,0,0.01106188);
   gre->SetPoint(26,0.65,1.01641);
   gre->SetPointError(26,0,0.01232917);
   gre->SetPoint(27,0.675,0.9793456);
   gre->SetPointError(27,0,0.01323336);
   gre->SetPoint(28,0.7,0.9778616);
   gre->SetPointError(28,0,0.01526509);
   gre->SetPoint(29,0.725,0.9545823);
   gre->SetPointError(29,0,0.01788367);
   gre->SetPoint(30,0.75,0.9856111);
   gre->SetPointError(30,0,0.02280496);
   gre->SetPoint(31,0.775,0.9920043);
   gre->SetPointError(31,0,0.02964774);
   gre->SetPoint(32,0.8,0.9618362);
   gre->SetPointError(32,0,0.03915868);
   gre->SetPoint(33,0.825,0.956576);
   gre->SetPointError(33,0,0.05411718);
   gre->SetPoint(34,0.85,0.7558245);
   gre->SetPointError(34,0,0.06370904);
   gre->SetPoint(35,0.875,0.8889746);
   gre->SetPointError(35,0,0.1203571);
   gre->SetPoint(36,0.9,1.150057);
   gre->SetPointError(36,0,0.2632936);
   gre->SetPoint(37,0.925,1.71667);
   gre->SetPointError(37,0,0.6860707);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","_ratio008",100,0,1.0175);
   Graph_Graph17->SetMinimum(0.521053);
   Graph_Graph17->SetMaximum(2.573804);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(42);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph17);
   
   
   TF1 *fit208 = new TF1("fit208","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.65);
   fit208->SetFillColor(19);
   fit208->SetFillStyle(0);
   fit208->SetLineColor(2);
   fit208->SetLineWidth(2);
   fit208->SetChisquare(35.54914);
   fit208->SetNDF(24);
   fit208->GetXaxis()->SetLabelFont(42);
   fit208->GetXaxis()->SetLabelSize(0.035);
   fit208->GetXaxis()->SetTitleSize(0.035);
   fit208->GetXaxis()->SetTitleFont(42);
   fit208->GetYaxis()->SetLabelFont(42);
   fit208->GetYaxis()->SetLabelSize(0.035);
   fit208->GetYaxis()->SetTitleSize(0.035);
   fit208->GetYaxis()->SetTitleFont(42);
   fit208->SetParameter(0,0.6568331);
   fit208->SetParError(0,0.1419508);
   fit208->SetParLimits(0,0,0);
   fit208->SetParameter(1,0.5481506);
   fit208->SetParError(1,0.3342232);
   fit208->SetParLimits(1,0,0);
   fit208->SetParameter(2,0.292078);
   fit208->SetParError(2,0.1019213);
   fit208->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit208);
   gre->Draw("p");
   
   leg = new TLegend(0.2,0.88,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","N_{PS}(Q)/N_{Mix}(Q)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.5);
   leg->Draw();
      tex = new TLatex(0.75,0.91,"N=0.66");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.82,"r_{0}=0.06#pm0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.63,0.73,"#lambda_{2}=0.55#pm0.33");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.64,"#chi^{2}/ndf=35.5/24");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.5001,0.0001,0.9999,0.1999);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(0,0,1,1);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetFrameBorderMode(0);
   pad_10->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
      tex = new TLatex(0.5,0.025,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.5,"Ratio");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.035);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
}


==> Figures/fig16031301.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Sun Mar 13 10:59:11 2016) by ROOT version5.34/05
   TCanvas *canv2 = new TCanvas("canv2", "canv2",500,22,600,1200);
   gStyle->SetOptFit(1);
   canv2->Range(0,0,1,1);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.07,0.05,0.99,0.99);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0.001,0.8343333,0.499,0.999);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0.01);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.273973);
   gre->SetPointError(0,0,0.2488325);
   gre->SetPoint(1,0.075,1.001821);
   gre->SetPointError(1,0,0.07403433);
   gre->SetPoint(2,0.125,1.098873);
   gre->SetPointError(2,0,0.05520532);
   gre->SetPoint(3,0.175,0.9864322);
   gre->SetPointError(3,0,0.03838792);
   gre->SetPoint(4,0.225,1.025169);
   gre->SetPointError(4,0,0.03427423);
   gre->SetPoint(5,0.275,1.018609);
   gre->SetPointError(5,0,0.02976064);
   gre->SetPoint(6,0.325,0.9818928);
   gre->SetPointError(6,0,0.02650638);
   gre->SetPoint(7,0.375,1.031986);
   gre->SetPointError(7,0,0.02650187);
   gre->SetPoint(8,0.425,1.012799);
   gre->SetPointError(8,0,0.02515158);
   gre->SetPoint(9,0.475,1.022485);
   gre->SetPointError(9,0,0.02478084);
   gre->SetPoint(10,0.525,1.036546);
   gre->SetPointError(10,0,0.02529109);
   gre->SetPoint(11,0.575,0.9566998);
   gre->SetPointError(11,0,0.02331612);
   gre->SetPoint(12,0.625,0.9310109);
   gre->SetPointError(12,0,0.02463104);
   gre->SetPoint(13,0.675,0.9942092);
   gre->SetPointError(13,0,0.03279209);
   gre->SetPoint(14,0.725,0.8220339);
   gre->SetPointError(14,0,0.05540699);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Correlation Function",100,0,0.795);
   Graph_Graph1->SetMinimum(0.6910091);
   Graph_Graph1->SetMaximum(1.598423);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(22.20768);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.067556);
   pol1->SetParError(0,0.02400833);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1600744);
   pol1->SetParError(1,0.05106616);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   TPaveStats *ptstats = new TPaveStats(0.42,0.575,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextSize(0.15);
   ptstats->SetTextFont(42);
   TText *text = ptstats->AddText("#chi^{2} / ndf = 22.21 / 13");
   text = ptstats->AddText("p0       = 1.068 #pm 0.02401 ");
   text = ptstats->AddText("p1       = -0.1601 #pm 0.05107 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.45E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.501,0.8343333,0.999,0.999);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetRightMargin(0.01);
   pad_2->SetTopMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.7596899);
   gre->SetPointError(0,0,0.1218064);
   gre->SetPoint(1,0.075,1.102515);
   gre->SetPointError(1,0,0.08267284);
   gre->SetPoint(2,0.125,1.063898);
   gre->SetPointError(2,0,0.05155455);
   gre->SetPoint(3,0.175,0.9936832);
   gre->SetPointError(3,0,0.03797918);
   gre->SetPoint(4,0.225,0.9811773);
   gre->SetPointError(4,0,0.03153931);
   gre->SetPoint(5,0.275,1.022089);
   gre->SetPointError(5,0,0.02912889);
   gre->SetPoint(6,0.325,0.9869655);
   gre->SetPointError(6,0,0.02590757);
   gre->SetPoint(7,0.375,1.013014);
   gre->SetPointError(7,0,0.02516382);
   gre->SetPoint(8,0.425,1.016192);
   gre->SetPointError(8,0,0.02451832);
   gre->SetPoint(9,0.475,1.021023);
   gre->SetPointError(9,0,0.02403873);
   gre->SetPoint(10,0.525,1.026282);
   gre->SetPointError(10,0,0.02407954);
   gre->SetPoint(11,0.575,1.021474);
   gre->SetPointError(11,0,0.0245221);
   gre->SetPoint(12,0.625,0.9613743);
   gre->SetPointError(12,0,0.0244873);
   gre->SetPoint(13,0.675,0.9210757);
   gre->SetPointError(13,0,0.02766271);
   gre->SetPoint(14,0.725,0.8611435);
   gre->SetPointError(14,0,0.05230152);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Correlation Function",100,0,0.795);
   Graph_Graph2->SetMinimum(0.5831531);
   Graph_Graph2->SetMaximum(1.239918);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(24.30784);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.044432);
   pol1->SetParError(0,0.0228408);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.10658);
   pol1->SetParError(1,0.04844746);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 24.31 / 13");
   text = ptstats->AddText("p0       = 1.044 #pm 0.02284 ");
   text = ptstats->AddText("p1       = -0.1066 #pm 0.04845 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.46E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.001,0.6676667,0.499,0.8323333);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetRightMargin(0.01);
   pad_3->SetTopMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.170455);
   gre->SetPointError(0,0,0.2107989);
   gre->SetPoint(1,0.075,1.047368);
   gre->SetPointError(1,0,0.07540917);
   gre->SetPoint(2,0.125,1.072205);
   gre->SetPointError(2,0,0.05116236);
   gre->SetPoint(3,0.175,1.002336);
   gre->SetPointError(3,0,0.03751444);
   gre->SetPoint(4,0.225,0.9731043);
   gre->SetPointError(4,0,0.0304799);
   gre->SetPoint(5,0.275,1.051997);
   gre->SetPointError(5,0,0.02958387);
   gre->SetPoint(6,0.325,0.9728051);
   gre->SetPointError(6,0,0.02477092);
   gre->SetPoint(7,0.375,1.006632);
   gre->SetPointError(7,0,0.02432328);
   gre->SetPoint(8,0.425,1.02546);
   gre->SetPointError(8,0,0.02411256);
   gre->SetPoint(9,0.475,0.9962387);
   gre->SetPointError(9,0,0.02257648);
   gre->SetPoint(10,0.525,1.04804);
   gre->SetPointError(10,0,0.02393922);
   gre->SetPoint(11,0.575,0.9912877);
   gre->SetPointError(11,0,0.02269747);
   gre->SetPoint(12,0.625,0.9550106);
   gre->SetPointError(12,0,0.02316484);
   gre->SetPoint(13,0.675,0.956995);
   gre->SetPointError(13,0,0.02720828);
   gre->SetPoint(14,0.725,0.8986829);
   gre->SetPointError(14,0,0.05046837);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Correlation Function",100,0,0.795);
   Graph_Graph3->SetMinimum(0.7949106);
   Graph_Graph3->SetMaximum(1.434557);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.26543);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.047298);
   pol1->SetParError(0,0.022489);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1107455);
   pol1->SetParError(1,0.04741563);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.27 / 13");
   text = ptstats->AddText("p0       = 1.047 #pm 0.02249 ");
   text = ptstats->AddText("p1       = -0.1107 #pm 0.04742 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.47E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.501,0.6676667,0.999,0.8323333);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetRightMargin(0.01);
   pad_4->SetTopMargin(0);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.114583);
   gre->SetPointError(0,0,0.193627);
   gre->SetPoint(1,0.075,1.082902);
   gre->SetPointError(1,0,0.07694797);
   gre->SetPoint(2,0.125,1.114042);
   gre->SetPointError(2,0,0.05281979);
   gre->SetPoint(3,0.175,0.9955377);
   gre->SetPointError(3,0,0.03645202);
   gre->SetPoint(4,0.225,0.9704978);
   gre->SetPointError(4,0,0.02961663);
   gre->SetPoint(5,0.275,1.053999);
   gre->SetPointError(5,0,0.02888586);
   gre->SetPoint(6,0.325,0.9634171);
   gre->SetPointError(6,0,0.02380727);
   gre->SetPoint(7,0.375,0.9983495);
   gre->SetPointError(7,0,0.02342314);
   gre->SetPoint(8,0.425,1.006571);
   gre->SetPointError(8,0,0.02290105);
   gre->SetPoint(9,0.475,0.9983793);
   gre->SetPointError(9,0,0.0220207);
   gre->SetPoint(10,0.525,1.029917);
   gre->SetPointError(10,0,0.02269764);
   gre->SetPoint(11,0.575,1);
   gre->SetPointError(11,0,0.02219119);
   gre->SetPoint(12,0.625,0.9946642);
   gre->SetPointError(12,0,0.02338973);
   gre->SetPoint(13,0.675,0.9592462);
   gre->SetPointError(13,0,0.02568062);
   gre->SetPoint(14,0.725,0.8868581);
   gre->SetPointError(14,0,0.04626985);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Correlation Function",100,0,0.795);
   Graph_Graph4->SetMinimum(0.7938261);
   Graph_Graph4->SetMaximum(1.354973);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(19.8151);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.036808);
   pol1->SetParError(0,0.02194956);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.08665806);
   pol1->SetParError(1,0.04618891);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 19.82 / 13");
   text = ptstats->AddText("p0       = 1.037 #pm 0.02195 ");
   text = ptstats->AddText("p1       = -0.08666 #pm 0.04619 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.48E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.001,0.501,0.499,0.6656667);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0.01);
   pad_5->SetTopMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.365854);
   gre->SetPointError(0,0,0.2493153);
   gre->SetPoint(1,0.075,0.9054242);
   gre->SetPointError(1,0,0.05949498);
   gre->SetPoint(2,0.125,1.012829);
   gre->SetPointError(2,0,0.04548838);
   gre->SetPoint(3,0.175,1.020079);
   gre->SetPointError(3,0,0.03679191);
   gre->SetPoint(4,0.225,0.9948764);
   gre->SetPointError(4,0,0.02994084);
   gre->SetPoint(5,0.275,1.055825);
   gre->SetPointError(5,0,0.02823858);
   gre->SetPoint(6,0.325,0.9782271);
   gre->SetPointError(6,0,0.02371128);
   gre->SetPoint(7,0.375,0.9816088);
   gre->SetPointError(7,0,0.02235961);
   gre->SetPoint(8,0.425,1.018522);
   gre->SetPointError(8,0,0.02261729);
   gre->SetPoint(9,0.475,1.004318);
   gre->SetPointError(9,0,0.02158734);
   gre->SetPoint(10,0.525,1.03155);
   gre->SetPointError(10,0,0.02210588);
   gre->SetPoint(11,0.575,0.9827847);
   gre->SetPointError(11,0,0.02097919);
   gre->SetPoint(12,0.625,0.9878419);
   gre->SetPointError(12,0,0.02227937);
   gre->SetPoint(13,0.675,0.9816714);
   gre->SetPointError(13,0,0.02519411);
   gre->SetPoint(14,0.725,0.92607);
   gre->SetPointError(14,0,0.04533731);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Correlation Function",100,0,0.795);
   Graph_Graph5->SetMinimum(0.7690052);
   Graph_Graph5->SetMaximum(1.692093);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.30933);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.019049);
   pol1->SetParError(0,0.02104374);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.04574098);
   pol1->SetParError(1,0.04422713);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 16.31 / 13");
   text = ptstats->AddText("p0       = 1.019 #pm 0.02104 ");
   text = ptstats->AddText("p1       = -0.04574 #pm 0.04423 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.49E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.501,0.501,0.999,0.6656667);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetRightMargin(0.01);
   pad_6->SetTopMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.9504132);
   gre->SetPointError(0,0,0.150947);
   gre->SetPoint(1,0.075,1.068146);
   gre->SetPointError(1,0,0.07286329);
   gre->SetPoint(2,0.125,1.099789);
   gre->SetPointError(2,0,0.04972773);
   gre->SetPoint(3,0.175,0.9620853);
   gre->SetPointError(3,0,0.03333315);
   gre->SetPoint(4,0.225,0.9629836);
   gre->SetPointError(4,0,0.02800371);
   gre->SetPoint(5,0.275,1.010465);
   gre->SetPointError(5,0,0.02607111);
   gre->SetPoint(6,0.325,0.9726002);
   gre->SetPointError(6,0,0.02295118);
   gre->SetPoint(7,0.375,1.003672);
   gre->SetPointError(7,0,0.02244594);
   gre->SetPoint(8,0.425,1.019786);
   gre->SetPointError(8,0,0.02206274);
   gre->SetPoint(9,0.475,0.9914369);
   gre->SetPointError(9,0,0.02071764);
   gre->SetPoint(10,0.525,1.031464);
   gre->SetPointError(10,0,0.02145236);
   gre->SetPoint(11,0.575,1.009466);
   gre->SetPointError(11,0,0.02106633);
   gre->SetPoint(12,0.625,1.003512);
   gre->SetPointError(12,0,0.02194669);
   gre->SetPoint(13,0.675,0.98002);
   gre->SetPointError(13,0,0.02407488);
   gre->SetPoint(14,0.725,0.9060403);
   gre->SetPointError(14,0,0.04135181);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Correlation Function",100,0,0.795);
   Graph_Graph6->SetMinimum(0.7644612);
   Graph_Graph6->SetMaximum(1.184522);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.66992);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.006076);
   pol1->SetParError(0,0.02045664);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.01682683);
   pol1->SetParError(1,0.04299738);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.67 / 13");
   text = ptstats->AddText("p0       = 1.006 #pm 0.02046 ");
   text = ptstats->AddText("p1       = -0.01683 #pm 0.043 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.50E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.001,0.3343333,0.499,0.499);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetRightMargin(0.01);
   pad_7->SetTopMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.180952);
   gre->SetPointError(0,0,0.1944528);
   gre->SetPoint(1,0.075,0.9326146);
   gre->SetPointError(1,0,0.06001072);
   gre->SetPoint(2,0.125,1.027725);
   gre->SetPointError(2,0,0.04448235);
   gre->SetPoint(3,0.175,0.9890838);
   gre->SetPointError(3,0,0.03388812);
   gre->SetPoint(4,0.225,0.9461599);
   gre->SetPointError(4,0,0.02687467);
   gre->SetPoint(5,0.275,0.962556);
   gre->SetPointError(5,0,0.02393683);
   gre->SetPoint(6,0.325,0.9837876);
   gre->SetPointError(6,0,0.02280626);
   gre->SetPoint(7,0.375,0.9958605);
   gre->SetPointError(7,0,0.02177938);
   gre->SetPoint(8,0.425,1.017397);
   gre->SetPointError(8,0,0.02151849);
   gre->SetPoint(9,0.475,0.9986138);
   gre->SetPointError(9,0,0.02036904);
   gre->SetPoint(10,0.525,1.026051);
   gre->SetPointError(10,0,0.02077616);
   gre->SetPoint(11,0.575,1.057634);
   gre->SetPointError(11,0,0.02181565);
   gre->SetPoint(12,0.625,0.9872404);
   gre->SetPointError(12,0,0.02087311);
   gre->SetPoint(13,0.675,0.995321);
   gre->SetPointError(13,0,0.02360322);
   gre->SetPoint(14,0.725,0.9602524);
   gre->SetPointError(14,0,0.04206366);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Correlation Function",100,0,0.795);
   Graph_Graph7->SetMinimum(0.8223237);
   Graph_Graph7->SetMaximum(1.425685);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.18211);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9670803);
   pol1->SetParError(0,0.01960687);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.07074088);
   pol1->SetParError(1,0.04150978);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 17.18 / 13");
   text = ptstats->AddText("p0       = 0.9671 #pm 0.01961 ");
   text = ptstats->AddText("p1       = 0.07074 #pm 0.04151 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.51E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.501,0.3343333,0.999,0.499);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetRightMargin(0.01);
   pad_8->SetTopMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.007752);
   gre->SetPointError(0,0,0.1534836);
   gre->SetPoint(1,0.075,0.9213918);
   gre->SetPointError(1,0,0.05809827);
   gre->SetPoint(2,0.125,1.008939);
   gre->SetPointError(2,0,0.04259782);
   gre->SetPoint(3,0.175,0.9792593);
   gre->SetPointError(3,0,0.032757);
   gre->SetPoint(4,0.225,0.8976914);
   gre->SetPointError(4,0,0.02469444);
   gre->SetPoint(5,0.275,0.9755516);
   gre->SetPointError(5,0,0.0239216);
   gre->SetPoint(6,0.325,0.9842762);
   gre->SetPointError(6,0,0.02234682);
   gre->SetPoint(7,0.375,1.00806);
   gre->SetPointError(7,0,0.02170802);
   gre->SetPoint(8,0.425,1.005955);
   gre->SetPointError(8,0,0.02072637);
   gre->SetPoint(9,0.475,1.031451);
   gre->SetPointError(9,0,0.02078466);
   gre->SetPoint(10,0.525,1.020773);
   gre->SetPointError(10,0,0.02014038);
   gre->SetPoint(11,0.575,1.03631);
   gre->SetPointError(11,0,0.02069329);
   gre->SetPoint(12,0.625,1.000995);
   gre->SetPointError(12,0,0.02066312);
   gre->SetPoint(13,0.675,0.9994722);
   gre->SetPointError(13,0,0.02296374);
   gre->SetPoint(14,0.725,0.9879808);
   gre->SetPointError(14,0,0.04203502);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Correlation Function",100,0,0.795);
   Graph_Graph8->SetMinimum(0.8235716);
   Graph_Graph8->SetMaximum(1.191932);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.7878);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9452598);
   pol1->SetParError(0,0.01891905);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1194272);
   pol1->SetParError(1,0.04015488);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 18.79 / 13");
   text = ptstats->AddText("p0       = 0.9453 #pm 0.01892 ");
   text = ptstats->AddText("p1       = 0.1194 #pm 0.04015 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.52E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.001,0.1676667,0.499,0.3323333);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0.01);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.18018);
   gre->SetPointError(0,0,0.1890191);
   gre->SetPoint(1,0.075,0.9185464);
   gre->SetPointError(1,0,0.057146);
   gre->SetPoint(2,0.125,0.9994263);
   gre->SetPointError(2,0,0.04146716);
   gre->SetPoint(3,0.175,0.9368566);
   gre->SetPointError(3,0,0.03039579);
   gre->SetPoint(4,0.225,0.9276348);
   gre->SetPointError(4,0,0.02536115);
   gre->SetPoint(5,0.275,0.989897);
   gre->SetPointError(5,0,0.02393928);
   gre->SetPoint(6,0.325,0.9539421);
   gre->SetPointError(6,0,0.02106228);
   gre->SetPoint(7,0.375,1.001626);
   gre->SetPointError(7,0,0.02108856);
   gre->SetPoint(8,0.425,1.017005);
   gre->SetPointError(8,0,0.02065432);
   gre->SetPoint(9,0.475,1.00768);
   gre->SetPointError(9,0,0.01972068);
   gre->SetPoint(10,0.525,1.035297);
   gre->SetPointError(10,0,0.02009051);
   gre->SetPoint(11,0.575,1.042085);
   gre->SetPointError(11,0,0.02033809);
   gre->SetPoint(12,0.625,0.9970422);
   gre->SetPointError(12,0,0.02003368);
   gre->SetPoint(13,0.675,1.014993);
   gre->SetPointError(13,0,0.02276172);
   gre->SetPoint(14,0.725,1.001127);
   gre->SetPointError(14,0,0.04116154);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Correlation Function",100,0,0.795);
   Graph_Graph9->SetMinimum(0.8106205);
   Graph_Graph9->SetMaximum(1.419979);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.04769);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9354978);
   pol1->SetParError(0,0.01856131);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1414802);
   pol1->SetParError(1,0.03942556);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 16.05 / 13");
   text = ptstats->AddText("p0       = 0.9355 #pm 0.01856 ");
   text = ptstats->AddText("p1       = 0.1415 #pm 0.03943 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.53E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.501,0.1676667,0.999,0.3323333);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetRightMargin(0.01);
   pad_10->SetTopMargin(0);
   pad_10->SetFrameBorderMode(0);
   pad_10->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,0.9041096);
   gre->SetPointError(0,0,0.1318711);
   gre->SetPoint(1,0.075,0.9188192);
   gre->SetPointError(1,0,0.05663022);
   gre->SetPoint(2,0.125,0.975);
   gre->SetPointError(2,0,0.03953706);
   gre->SetPoint(3,0.175,0.913737);
   gre->SetPointError(3,0,0.02900009);
   gre->SetPoint(4,0.225,0.8841067);
   gre->SetPointError(4,0,0.02342265);
   gre->SetPoint(5,0.275,0.9761111);
   gre->SetPointError(5,0,0.02310081);
   gre->SetPoint(6,0.325,0.9323978);
   gre->SetPointError(6,0,0.02007654);
   gre->SetPoint(7,0.375,0.9868458);
   gre->SetPointError(7,0,0.02026474);
   gre->SetPoint(8,0.425,1.024017);
   gre->SetPointError(8,0,0.02046435);
   gre->SetPoint(9,0.475,1.020659);
   gre->SetPointError(9,0,0.0197142);
   gre->SetPoint(10,0.525,1.052331);
   gre->SetPointError(10,0,0.02015209);
   gre->SetPoint(11,0.575,1.008994);
   gre->SetPointError(11,0,0.01910935);
   gre->SetPoint(12,0.625,1.050426);
   gre->SetPointError(12,0,0.02098434);
   gre->SetPoint(13,0.675,1.053057);
   gre->SetPointError(13,0,0.02321539);
   gre->SetPoint(14,0.725,1.023669);
   gre->SetPointError(14,0,0.0409638);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Correlation Function",100,0,0.795);
   Graph_Graph10->SetMinimum(0.7418352);
   Graph_Graph10->SetMaximum(1.106675);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(20.98993);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8792612);
   pol1->SetParError(0,0.01783998);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.267622);
   pol1->SetParError(1,0.03846095);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf = 20.99 / 13");
   text = ptstats->AddText("p0       = 0.8793 #pm 0.01784 ");
   text = ptstats->AddText("p1       = 0.2676 #pm 0.03846 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.54E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_10->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_11
   pad_11 = new TPad("pad_11", "pad_11",0.001,0.001,0.499,0.1656667);
   pad_11->Draw();
   pad_11->cd();
   pad_11->Range(-0.1010112,0.5223333,0.8091011,1.399);
   pad_11->SetFillColor(0);
   pad_11->SetBorderMode(0);
   pad_11->SetBorderSize(2);
   pad_11->SetRightMargin(0.01);
   pad_11->SetTopMargin(0);
   pad_11->SetFrameBorderMode(0);
   pad_11->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.8);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,0.025,1.056);
   gre->SetPointError(0,0,0.1621425);
   gre->SetPoint(1,0.075,0.9083333);
   gre->SetPointError(1,0,0.05518877);
   gre->SetPoint(2,0.125,0.998913);
   gre->SetPointError(2,0,0.04034207);
   gre->SetPoint(3,0.175,0.9111884);
   gre->SetPointError(3,0,0.02850975);
   gre->SetPoint(4,0.225,0.9099664);
   gre->SetPointError(4,0,0.02397294);
   gre->SetPoint(5,0.275,0.968661);
   gre->SetPointError(5,0,0.02250858);
   gre->SetPoint(6,0.325,0.930848);
   gre->SetPointError(6,0,0.01973436);
   gre->SetPoint(7,0.375,1.006343);
   gre->SetPointError(7,0,0.0204466);
   gre->SetPoint(8,0.425,0.9813317);
   gre->SetPointError(8,0,0.019022);
   gre->SetPoint(9,0.475,1.020846);
   gre->SetPointError(9,0,0.01934304);
   gre->SetPoint(10,0.525,1.022804);
   gre->SetPointError(10,0,0.01903751);
   gre->SetPoint(11,0.575,1.051627);
   gre->SetPointError(11,0,0.01979443);
   gre->SetPoint(12,0.625,1.044751);
   gre->SetPointError(12,0,0.02040271);
   gre->SetPoint(13,0.675,1.054634);
   gre->SetPointError(13,0,0.02275492);
   gre->SetPoint(14,0.725,1.007878);
   gre->SetPointError(14,0,0.0386854);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Correlation Function",100,0,0.795);
   Graph_Graph11->SetMinimum(0.8166448);
   Graph_Graph11->SetMaximum(1.254642);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.50235);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8857009);
   pol1->SetParError(0,0.01773092);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.252944);
   pol1->SetParError(1,0.03809395);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.62,0.775,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   text = ptstats->AddText("#chi^{2} / ndf =  17.5 / 13");
   text = ptstats->AddText("p0       = 0.8857 #pm 0.01773 ");
   text = ptstats->AddText("p1       = 0.2529 #pm 0.03809 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.55E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_11->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_12
   pad_12 = new TPad("pad_12", "pad_12",0.501,0.001,0.999,0.1656667);
   pad_12->Draw();
   pad_12->cd();
   pad_12->Range(0,0,1,1);
   pad_12->SetFillColor(0);
   pad_12->SetBorderMode(0);
   pad_12->SetBorderSize(2);
   pad_12->SetFrameBorderMode(0);
   pad_12->Modified();
   pad->cd();
   pad->Modified();
   canv2->cd();
      tex = new TLatex(0.5,0.025,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(82);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.04,0.45,"Ratio");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(82);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
}


==> Figures/fig16031302.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Sun Mar 13 12:04:33 2016) by ROOT version5.34/05
   TCanvas *canv2 = new TCanvas("canv2", "canv2",486,22,372,756);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   canv2->Range(0,0,1,1);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.07,0.05,0.99,0.99);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0.001,0.8343333,0.499,0.999);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1003465,0.5223333,0.8031185,1.399);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0.01452017);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2__1 = new TH1F("frame2__1","",1000,-0.01,0.79);
   frame2__1->SetMinimum(0.61);
   frame2__1->SetMaximum(1.399);
   frame2__1->SetDirectory(0);
   frame2__1->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2__1->SetLineColor(ci);
   frame2__1->GetXaxis()->CenterTitle(true);
   frame2__1->GetXaxis()->SetNdivisions(505);
   frame2__1->GetXaxis()->SetLabelFont(42);
   frame2__1->GetXaxis()->SetLabelSize(0.09);
   frame2__1->GetXaxis()->SetTitleSize(0.07);
   frame2__1->GetXaxis()->SetTitleFont(42);
   frame2__1->GetYaxis()->CenterTitle(true);
   frame2__1->GetYaxis()->SetNdivisions(505);
   frame2__1->GetYaxis()->SetLabelFont(42);
   frame2__1->GetYaxis()->SetLabelSize(0.09);
   frame2__1->GetYaxis()->SetTitleSize(0.07);
   frame2__1->GetYaxis()->SetTitleFont(42);
   frame2__1->GetZaxis()->SetLabelFont(42);
   frame2__1->GetZaxis()->SetLabelSize(0.035);
   frame2__1->GetZaxis()->SetTitleSize(0.035);
   frame2__1->GetZaxis()->SetTitleFont(42);
   frame2__1->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   TPaveStats *ptstats = new TPaveStats(0.3462359,0.6873484,0.9797209,0.9865324,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   TText *text = ptstats->AddText("#chi^{2} / ndf = 22.21 / 13");
   text = ptstats->AddText("p0       = 1.068 #pm 0.02401 ");
   text = ptstats->AddText("p1       = -0.1601 #pm 0.05107 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.273973);
   gre->SetPointError(0,0,0.2488325);
   gre->SetPoint(1,0.075,1.001821);
   gre->SetPointError(1,0,0.07403433);
   gre->SetPoint(2,0.125,1.098873);
   gre->SetPointError(2,0,0.05520532);
   gre->SetPoint(3,0.175,0.9864322);
   gre->SetPointError(3,0,0.03838792);
   gre->SetPoint(4,0.225,1.025169);
   gre->SetPointError(4,0,0.03427423);
   gre->SetPoint(5,0.275,1.018609);
   gre->SetPointError(5,0,0.02976064);
   gre->SetPoint(6,0.325,0.9818928);
   gre->SetPointError(6,0,0.02650638);
   gre->SetPoint(7,0.375,1.031986);
   gre->SetPointError(7,0,0.02650187);
   gre->SetPoint(8,0.425,1.012799);
   gre->SetPointError(8,0,0.02515158);
   gre->SetPoint(9,0.475,1.022485);
   gre->SetPointError(9,0,0.02478084);
   gre->SetPoint(10,0.525,1.036546);
   gre->SetPointError(10,0,0.02529109);
   gre->SetPoint(11,0.575,0.9566998);
   gre->SetPointError(11,0,0.02331612);
   gre->SetPoint(12,0.625,0.9310109);
   gre->SetPointError(12,0,0.02463104);
   gre->SetPoint(13,0.6707549,0.9984519);
   gre->SetPointError(13,0,0.03279209);
   gre->SetPoint(14,0.725,0.8220339);
   gre->SetPointError(14,0,0.05540699);
   
   TH1F *Graph_Graph_Graph_Graph1121 = new TH1F("Graph_Graph_Graph_Graph1121","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph1121->SetMinimum(0.6910091);
   Graph_Graph_Graph_Graph1121->SetMaximum(1.598423);
   Graph_Graph_Graph_Graph1121->SetDirectory(0);
   Graph_Graph_Graph_Graph1121->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph1121->SetLineColor(ci);
   Graph_Graph_Graph_Graph1121->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph1121->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph1121->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph1121->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph1121->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph1121->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph1121->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph1121->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph1121->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph1121->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph1121->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph1121->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph1121);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(22.20768);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.067556);
   pol1->SetParError(0,0.02400833);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1600744);
   pol1->SetParError(1,0.05106616);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3462359,0.6873484,0.9797209,0.9865324,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 22.21 / 13");
   text = ptstats->AddText("p0       = 1.068 #pm 0.02401 ");
   text = ptstats->AddText("p1       = -0.1601 #pm 0.05107 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.1849852,0.2198734,"E_{#pi}#leq0.45E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.501,0.8343333,0.999,0.999);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetRightMargin(0.01);
   pad_2->SetTopMargin(0);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *frame2__2 = new TH1F("frame2__2","",1000,-0.01,0.79);
   frame2__2->SetMinimum(0.61);
   frame2__2->SetMaximum(1.399);
   frame2__2->SetDirectory(0);
   frame2__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__2->SetLineColor(ci);
   frame2__2->GetXaxis()->CenterTitle(true);
   frame2__2->GetXaxis()->SetNdivisions(505);
   frame2__2->GetXaxis()->SetLabelFont(42);
   frame2__2->GetXaxis()->SetLabelSize(0.09);
   frame2__2->GetXaxis()->SetTitleSize(0.07);
   frame2__2->GetXaxis()->SetTitleFont(42);
   frame2__2->GetYaxis()->CenterTitle(true);
   frame2__2->GetYaxis()->SetNdivisions(505);
   frame2__2->GetYaxis()->SetLabelFont(42);
   frame2__2->GetYaxis()->SetLabelSize(0.09);
   frame2__2->GetYaxis()->SetTitleSize(0.07);
   frame2__2->GetYaxis()->SetTitleFont(42);
   frame2__2->GetZaxis()->SetLabelFont(42);
   frame2__2->GetZaxis()->SetLabelSize(0.035);
   frame2__2->GetZaxis()->SetTitleSize(0.035);
   frame2__2->GetZaxis()->SetTitleFont(42);
   frame2__2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3385189,0.6966979,0.9777628,0.9865324,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 24.31 / 13");
   text = ptstats->AddText("p0       = 1.044 #pm 0.02284 ");
   text = ptstats->AddText("p1       = -0.1066 #pm 0.04845 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,0.7596899);
   gre->SetPointError(0,0,0.1218064);
   gre->SetPoint(1,0.075,1.102515);
   gre->SetPointError(1,0,0.08267284);
   gre->SetPoint(2,0.125,1.063898);
   gre->SetPointError(2,0,0.05155455);
   gre->SetPoint(3,0.175,0.9936832);
   gre->SetPointError(3,0,0.03797918);
   gre->SetPoint(4,0.2233048,0.9822235);
   gre->SetPointError(4,0,0.03153931);
   gre->SetPoint(5,0.275,1.022089);
   gre->SetPointError(5,0,0.02912889);
   gre->SetPoint(6,0.325,0.9869655);
   gre->SetPointError(6,0,0.02590757);
   gre->SetPoint(7,0.375,1.013014);
   gre->SetPointError(7,0,0.02516382);
   gre->SetPoint(8,0.425,1.016192);
   gre->SetPointError(8,0,0.02451832);
   gre->SetPoint(9,0.475,1.021023);
   gre->SetPointError(9,0,0.02403873);
   gre->SetPoint(10,0.525,1.026282);
   gre->SetPointError(10,0,0.02407954);
   gre->SetPoint(11,0.575,1.021474);
   gre->SetPointError(11,0,0.0245221);
   gre->SetPoint(12,0.625,0.9613743);
   gre->SetPointError(12,0,0.0244873);
   gre->SetPoint(13,0.675,0.9210757);
   gre->SetPointError(13,0,0.02766271);
   gre->SetPoint(14,0.725,0.8611435);
   gre->SetPointError(14,0,0.05230152);
   
   TH1F *Graph_Graph_Graph_Graph2132 = new TH1F("Graph_Graph_Graph_Graph2132","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph2132->SetMinimum(0.5831531);
   Graph_Graph_Graph_Graph2132->SetMaximum(1.239918);
   Graph_Graph_Graph_Graph2132->SetDirectory(0);
   Graph_Graph_Graph_Graph2132->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph2132->SetLineColor(ci);
   Graph_Graph_Graph_Graph2132->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph2132->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph2132->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph2132->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph2132->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph2132->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph2132->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph2132->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph2132->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph2132->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph2132->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph2132->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph2132);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(24.30784);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.044432);
   pol1->SetParError(0,0.0228408);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.10658);
   pol1->SetParError(1,0.04844746);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3385189,0.6966979,0.9777628,0.9865324,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 24.31 / 13");
   text = ptstats->AddText("p0       = 1.044 #pm 0.02284 ");
   text = ptstats->AddText("p1       = -0.1066 #pm 0.04845 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.46E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.001,0.6676667,0.499,0.8323333);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetRightMargin(0.01);
   pad_3->SetTopMargin(0);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1F *frame2__3 = new TH1F("frame2__3","",1000,-0.01,0.79);
   frame2__3->SetMinimum(0.61);
   frame2__3->SetMaximum(1.399);
   frame2__3->SetDirectory(0);
   frame2__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__3->SetLineColor(ci);
   frame2__3->GetXaxis()->CenterTitle(true);
   frame2__3->GetXaxis()->SetNdivisions(505);
   frame2__3->GetXaxis()->SetLabelFont(42);
   frame2__3->GetXaxis()->SetLabelSize(0.09);
   frame2__3->GetXaxis()->SetTitleSize(0.07);
   frame2__3->GetXaxis()->SetTitleFont(42);
   frame2__3->GetYaxis()->CenterTitle(true);
   frame2__3->GetYaxis()->SetNdivisions(505);
   frame2__3->GetYaxis()->SetLabelFont(42);
   frame2__3->GetYaxis()->SetLabelSize(0.09);
   frame2__3->GetYaxis()->SetTitleSize(0.07);
   frame2__3->GetYaxis()->SetTitleFont(42);
   frame2__3->GetZaxis()->SetLabelFont(42);
   frame2__3->GetZaxis()->SetLabelSize(0.035);
   frame2__3->GetZaxis()->SetTitleSize(0.035);
   frame2__3->GetZaxis()->SetTitleFont(42);
   frame2__3->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3635128,0.6803986,0.9797209,0.9889321,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.27 / 13");
   text = ptstats->AddText("p0       = 1.047 #pm 0.02249 ");
   text = ptstats->AddText("p1       = -0.1107 #pm 0.04742 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.170455);
   gre->SetPointError(0,0,0.2107989);
   gre->SetPoint(1,0.075,1.047368);
   gre->SetPointError(1,0,0.07540917);
   gre->SetPoint(2,0.125,1.072205);
   gre->SetPointError(2,0,0.05116236);
   gre->SetPoint(3,0.175,1.002336);
   gre->SetPointError(3,0,0.03751444);
   gre->SetPoint(4,0.225,0.9731043);
   gre->SetPointError(4,0,0.0304799);
   gre->SetPoint(5,0.275,1.051997);
   gre->SetPointError(5,0,0.02958387);
   gre->SetPoint(6,0.325,0.9728051);
   gre->SetPointError(6,0,0.02477092);
   gre->SetPoint(7,0.375,1.006632);
   gre->SetPointError(7,0,0.02432328);
   gre->SetPoint(8,0.425,1.02546);
   gre->SetPointError(8,0,0.02411256);
   gre->SetPoint(9,0.475,0.9962387);
   gre->SetPointError(9,0,0.02257648);
   gre->SetPoint(10,0.525,1.04804);
   gre->SetPointError(10,0,0.02393922);
   gre->SetPoint(11,0.575,0.9912877);
   gre->SetPointError(11,0,0.02269747);
   gre->SetPoint(12,0.625,0.9550106);
   gre->SetPointError(12,0,0.02316484);
   gre->SetPoint(13,0.675,0.956995);
   gre->SetPointError(13,0,0.02720828);
   gre->SetPoint(14,0.7206106,0.9039484);
   gre->SetPointError(14,0,0.05046837);
   
   TH1F *Graph_Graph_Graph_Graph3143 = new TH1F("Graph_Graph_Graph_Graph3143","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph3143->SetMinimum(0.7949106);
   Graph_Graph_Graph_Graph3143->SetMaximum(1.434557);
   Graph_Graph_Graph_Graph3143->SetDirectory(0);
   Graph_Graph_Graph_Graph3143->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph3143->SetLineColor(ci);
   Graph_Graph_Graph_Graph3143->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph3143->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph3143->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph3143->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph3143->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph3143->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph3143->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph3143->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph3143->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph3143->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph3143->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph3143->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph3143);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.26543);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.047298);
   pol1->SetParError(0,0.022489);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.1107455);
   pol1->SetParError(1,0.04741563);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3635128,0.6803986,0.9797209,0.9889321,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.27 / 13");
   text = ptstats->AddText("p0       = 1.047 #pm 0.02249 ");
   text = ptstats->AddText("p1       = -0.1107 #pm 0.04742 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.47E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.501,0.6676667,0.999,0.8323333);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.09996034,0.5212418,0.7996431,1.408824);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetRightMargin(0.01071926);
   pad_4->SetTopMargin(0.01106788);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *frame2__4 = new TH1F("frame2__4","",1000,-0.01,0.79);
   frame2__4->SetMinimum(0.61);
   frame2__4->SetMaximum(1.399);
   frame2__4->SetDirectory(0);
   frame2__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__4->SetLineColor(ci);
   frame2__4->GetXaxis()->CenterTitle(true);
   frame2__4->GetXaxis()->SetNdivisions(505);
   frame2__4->GetXaxis()->SetLabelFont(42);
   frame2__4->GetXaxis()->SetLabelSize(0.09);
   frame2__4->GetXaxis()->SetTitleSize(0.07);
   frame2__4->GetXaxis()->SetTitleFont(42);
   frame2__4->GetYaxis()->CenterTitle(true);
   frame2__4->GetYaxis()->SetNdivisions(505);
   frame2__4->GetYaxis()->SetLabelFont(42);
   frame2__4->GetYaxis()->SetLabelSize(0.09);
   frame2__4->GetYaxis()->SetTitleSize(0.07);
   frame2__4->GetYaxis()->SetTitleFont(42);
   frame2__4->GetZaxis()->SetLabelFont(42);
   frame2__4->GetZaxis()->SetLabelSize(0.035);
   frame2__4->GetZaxis()->SetTitleSize(0.035);
   frame2__4->GetZaxis()->SetTitleFont(42);
   frame2__4->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3557958,0.6803986,0.9777628,0.9889321,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 19.82 / 13");
   text = ptstats->AddText("p0       = 1.037 #pm 0.02195 ");
   text = ptstats->AddText("p1       = -0.08666 #pm 0.04619 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.0207394,1.121204);
   gre->SetPointError(0,0,0.193627);
   gre->SetPoint(1,0.07409575,1.088343);
   gre->SetPointError(1,0,0.07694797);
   gre->SetPoint(2,0.1221165,1.121204);
   gre->SetPointError(2,0,0.05281979);
   gre->SetPoint(3,0.1701372,0.9979758);
   gre->SetPointError(3,0,0.03645202);
   gre->SetPoint(4,0.2234935,0.9733301);
   gre->SetPointError(4,0,0.02961663);
   gre->SetPoint(5,0.2715142,1.055482);
   gre->SetPointError(5,0,0.02888586);
   gre->SetPoint(6,0.3248706,0.9651149);
   gre->SetPointError(6,0,0.02380727);
   gre->SetPoint(7,0.3728913,1.006191);
   gre->SetPointError(7,0,0.02342314);
   gre->SetPoint(8,0.420912,1.014406);
   gre->SetPointError(8,0,0.02290105);
   gre->SetPoint(9,0.4742684,1.006191);
   gre->SetPointError(9,0,0.0220207);
   gre->SetPoint(10,0.5222891,1.030837);
   gre->SetPointError(10,0,0.02269764);
   gre->SetPoint(11,0.5703098,1.006191);
   gre->SetPointError(11,0,0.02219119);
   gre->SetPoint(12,0.6236662,0.9979758);
   gre->SetPointError(12,0,0.02338973);
   gre->SetPoint(13,0.6716869,0.9651149);
   gre->SetPointError(13,0,0.02568062);
   gre->SetPoint(14,0.7197076,0.8911778);
   gre->SetPointError(14,0,0.04626985);
   
   TH1F *Graph_Graph_Graph_Graph4154 = new TH1F("Graph_Graph_Graph_Graph4154","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph4154->SetMinimum(0.7938261);
   Graph_Graph_Graph_Graph4154->SetMaximum(1.354973);
   Graph_Graph_Graph_Graph4154->SetDirectory(0);
   Graph_Graph_Graph_Graph4154->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph4154->SetLineColor(ci);
   Graph_Graph_Graph_Graph4154->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph4154->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph4154->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph4154->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph4154->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph4154->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph4154->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph4154->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph4154->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph4154->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph4154->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph4154->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph4154);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(19.8151);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.036808);
   pol1->SetParError(0,0.02194956);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.08665806);
   pol1->SetParError(1,0.04618891);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3557958,0.6803986,0.9777628,0.9889321,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 19.82 / 13");
   text = ptstats->AddText("p0       = 1.037 #pm 0.02195 ");
   text = ptstats->AddText("p1       = -0.08666 #pm 0.04619 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.48E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.001,0.501,0.499,0.6656667);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetRightMargin(0.01);
   pad_5->SetTopMargin(0);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1F *frame2__5 = new TH1F("frame2__5","",1000,-0.01,0.79);
   frame2__5->SetMinimum(0.61);
   frame2__5->SetMaximum(1.399);
   frame2__5->SetDirectory(0);
   frame2__5->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__5->SetLineColor(ci);
   frame2__5->GetXaxis()->CenterTitle(true);
   frame2__5->GetXaxis()->SetNdivisions(505);
   frame2__5->GetXaxis()->SetLabelFont(42);
   frame2__5->GetXaxis()->SetLabelSize(0.09);
   frame2__5->GetXaxis()->SetTitleSize(0.07);
   frame2__5->GetXaxis()->SetTitleFont(42);
   frame2__5->GetYaxis()->CenterTitle(true);
   frame2__5->GetYaxis()->SetNdivisions(505);
   frame2__5->GetYaxis()->SetLabelFont(42);
   frame2__5->GetYaxis()->SetLabelSize(0.09);
   frame2__5->GetYaxis()->SetTitleSize(0.07);
   frame2__5->GetYaxis()->SetTitleFont(42);
   frame2__5->GetZaxis()->SetLabelFont(42);
   frame2__5->GetZaxis()->SetLabelSize(0.035);
   frame2__5->GetZaxis()->SetTitleSize(0.035);
   frame2__5->GetZaxis()->SetTitleFont(42);
   frame2__5->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3692717,0.6827983,0.9797209,0.9819823,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 16.31 / 13");
   text = ptstats->AddText("p0       = 1.019 #pm 0.02104 ");
   text = ptstats->AddText("p1       = -0.04574 #pm 0.04423 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.365854);
   gre->SetPointError(0,0,0.2493153);
   gre->SetPoint(1,0.075,0.9054242);
   gre->SetPointError(1,0,0.05949498);
   gre->SetPoint(2,0.125,1.012829);
   gre->SetPointError(2,0,0.04548838);
   gre->SetPoint(3,0.175,1.020079);
   gre->SetPointError(3,0,0.03679191);
   gre->SetPoint(4,0.225,0.9948764);
   gre->SetPointError(4,0,0.02994084);
   gre->SetPoint(5,0.275,1.055825);
   gre->SetPointError(5,0,0.02823858);
   gre->SetPoint(6,0.325,0.9782271);
   gre->SetPointError(6,0,0.02371128);
   gre->SetPoint(7,0.375,0.9816088);
   gre->SetPointError(7,0,0.02235961);
   gre->SetPoint(8,0.425,1.018522);
   gre->SetPointError(8,0,0.02261729);
   gre->SetPoint(9,0.475,1.004318);
   gre->SetPointError(9,0,0.02158734);
   gre->SetPoint(10,0.525,1.03155);
   gre->SetPointError(10,0,0.02210588);
   gre->SetPoint(11,0.575,0.9827847);
   gre->SetPointError(11,0,0.02097919);
   gre->SetPoint(12,0.625,0.9878419);
   gre->SetPointError(12,0,0.02227937);
   gre->SetPoint(13,0.675,0.9816714);
   gre->SetPointError(13,0,0.02519411);
   gre->SetPoint(14,0.7206106,0.931158);
   gre->SetPointError(14,0,0.04533731);
   
   TH1F *Graph_Graph_Graph_Graph5165 = new TH1F("Graph_Graph_Graph_Graph5165","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph5165->SetMinimum(0.7690052);
   Graph_Graph_Graph_Graph5165->SetMaximum(1.692093);
   Graph_Graph_Graph_Graph5165->SetDirectory(0);
   Graph_Graph_Graph_Graph5165->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph5165->SetLineColor(ci);
   Graph_Graph_Graph_Graph5165->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph5165->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph5165->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph5165->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph5165->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph5165->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph5165->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph5165->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph5165->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph5165->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph5165->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph5165->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph5165);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.30933);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.019049);
   pol1->SetParError(0,0.02104374);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.04574098);
   pol1->SetParError(1,0.04422713);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3692717,0.6827983,0.9797209,0.9819823,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 16.31 / 13");
   text = ptstats->AddText("p0       = 1.019 #pm 0.02104 ");
   text = ptstats->AddText("p1       = -0.04574 #pm 0.04423 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.49E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.501,0.501,0.999,0.6656667);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetRightMargin(0.01);
   pad_6->SetTopMargin(0);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1F *frame2__6 = new TH1F("frame2__6","",1000,-0.01,0.79);
   frame2__6->SetMinimum(0.61);
   frame2__6->SetMaximum(1.399);
   frame2__6->SetDirectory(0);
   frame2__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__6->SetLineColor(ci);
   frame2__6->GetXaxis()->CenterTitle(true);
   frame2__6->GetXaxis()->SetNdivisions(505);
   frame2__6->GetXaxis()->SetLabelFont(42);
   frame2__6->GetXaxis()->SetLabelSize(0.09);
   frame2__6->GetXaxis()->SetTitleSize(0.07);
   frame2__6->GetXaxis()->SetTitleFont(42);
   frame2__6->GetYaxis()->CenterTitle(true);
   frame2__6->GetYaxis()->SetNdivisions(505);
   frame2__6->GetYaxis()->SetLabelFont(42);
   frame2__6->GetYaxis()->SetLabelSize(0.09);
   frame2__6->GetYaxis()->SetTitleSize(0.07);
   frame2__6->GetYaxis()->SetTitleFont(42);
   frame2__6->GetZaxis()->SetLabelFont(42);
   frame2__6->GetZaxis()->SetLabelSize(0.035);
   frame2__6->GetZaxis()->SetTitleSize(0.035);
   frame2__6->GetZaxis()->SetTitleFont(42);
   frame2__6->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3557958,0.7108468,0.9777628,0.9819823,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.67 / 13");
   text = ptstats->AddText("p0       = 1.006 #pm 0.02046 ");
   text = ptstats->AddText("p1       = -0.01683 #pm 0.043 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,0.9504132);
   gre->SetPointError(0,0,0.150947);
   gre->SetPoint(1,0.075,1.068146);
   gre->SetPointError(1,0,0.07286329);
   gre->SetPoint(2,0.125,1.099789);
   gre->SetPointError(2,0,0.04972773);
   gre->SetPoint(3,0.175,0.9620853);
   gre->SetPointError(3,0,0.03333315);
   gre->SetPoint(4,0.225,0.9629836);
   gre->SetPointError(4,0,0.02800371);
   gre->SetPoint(5,0.275,1.010465);
   gre->SetPointError(5,0,0.02607111);
   gre->SetPoint(6,0.325,0.9726002);
   gre->SetPointError(6,0,0.02295118);
   gre->SetPoint(7,0.375,1.003672);
   gre->SetPointError(7,0,0.02244594);
   gre->SetPoint(8,0.425,1.019786);
   gre->SetPointError(8,0,0.02206274);
   gre->SetPoint(9,0.475,0.9914369);
   gre->SetPointError(9,0,0.02071764);
   gre->SetPoint(10,0.525,1.031464);
   gre->SetPointError(10,0,0.02145236);
   gre->SetPoint(11,0.575,1.009466);
   gre->SetPointError(11,0,0.02106633);
   gre->SetPoint(12,0.625,1.003512);
   gre->SetPointError(12,0,0.02194669);
   gre->SetPoint(13,0.675,0.98002);
   gre->SetPointError(13,0,0.02407488);
   gre->SetPoint(14,0.7244492,0.9068154);
   gre->SetPointError(14,0,0.04135181);
   
   TH1F *Graph_Graph_Graph_Graph6176 = new TH1F("Graph_Graph_Graph_Graph6176","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph6176->SetMinimum(0.7644612);
   Graph_Graph_Graph_Graph6176->SetMaximum(1.184522);
   Graph_Graph_Graph_Graph6176->SetDirectory(0);
   Graph_Graph_Graph_Graph6176->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph6176->SetLineColor(ci);
   Graph_Graph_Graph_Graph6176->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph6176->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph6176->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph6176->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph6176->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph6176->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph6176->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph6176->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph6176->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph6176->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph6176->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph6176->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph6176);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.66992);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,1.006076);
   pol1->SetParError(0,0.02045664);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,-0.01682683);
   pol1->SetParError(1,0.04299738);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3557958,0.7108468,0.9777628,0.9819823,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.67 / 13");
   text = ptstats->AddText("p0       = 1.006 #pm 0.02046 ");
   text = ptstats->AddText("p1       = -0.01683 #pm 0.043 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.50E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.001,0.3343333,0.499,0.499);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetRightMargin(0.01);
   pad_7->SetTopMargin(0);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1F *frame2__7 = new TH1F("frame2__7","",1000,-0.01,0.79);
   frame2__7->SetMinimum(0.61);
   frame2__7->SetMaximum(1.399);
   frame2__7->SetDirectory(0);
   frame2__7->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__7->SetLineColor(ci);
   frame2__7->GetXaxis()->CenterTitle(true);
   frame2__7->GetXaxis()->SetNdivisions(505);
   frame2__7->GetXaxis()->SetLabelFont(42);
   frame2__7->GetXaxis()->SetLabelSize(0.09);
   frame2__7->GetXaxis()->SetTitleSize(0.07);
   frame2__7->GetXaxis()->SetTitleFont(42);
   frame2__7->GetYaxis()->CenterTitle(true);
   frame2__7->GetYaxis()->SetNdivisions(505);
   frame2__7->GetYaxis()->SetLabelFont(42);
   frame2__7->GetYaxis()->SetLabelSize(0.09);
   frame2__7->GetYaxis()->SetTitleSize(0.07);
   frame2__7->GetYaxis()->SetTitleFont(42);
   frame2__7->GetZaxis()->SetLabelFont(42);
   frame2__7->GetZaxis()->SetLabelSize(0.035);
   frame2__7->GetZaxis()->SetTitleSize(0.035);
   frame2__7->GetZaxis()->SetTitleFont(42);
   frame2__7->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3577538,0.6945475,0.9797209,0.984382,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 17.18 / 13");
   text = ptstats->AddText("p0       = 0.9671 #pm 0.01961 ");
   text = ptstats->AddText("p1       = 0.07074 #pm 0.04151 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.180952);
   gre->SetPointError(0,0,0.1944528);
   gre->SetPoint(1,0.075,0.9326146);
   gre->SetPointError(1,0,0.06001072);
   gre->SetPoint(2,0.125,1.027725);
   gre->SetPointError(2,0,0.04448235);
   gre->SetPoint(3,0.175,0.9890838);
   gre->SetPointError(3,0,0.03388812);
   gre->SetPoint(4,0.2247976,0.9502535);
   gre->SetPointError(4,0,0.02687467);
   gre->SetPoint(5,0.275,0.962556);
   gre->SetPointError(5,0,0.02393683);
   gre->SetPoint(6,0.325,0.9837876);
   gre->SetPointError(6,0,0.02280626);
   gre->SetPoint(7,0.375,0.9958605);
   gre->SetPointError(7,0,0.02177938);
   gre->SetPoint(8,0.425,1.017397);
   gre->SetPointError(8,0,0.02151849);
   gre->SetPoint(9,0.475,0.9986138);
   gre->SetPointError(9,0,0.02036904);
   gre->SetPoint(10,0.525,1.026051);
   gre->SetPointError(10,0,0.02077616);
   gre->SetPoint(11,0.575,1.057634);
   gre->SetPointError(11,0,0.02181565);
   gre->SetPoint(12,0.625,0.9872404);
   gre->SetPointError(12,0,0.02087311);
   gre->SetPoint(13,0.675,0.995321);
   gre->SetPointError(13,0,0.02360322);
   gre->SetPoint(14,0.725,0.9602524);
   gre->SetPointError(14,0,0.04206366);
   
   TH1F *Graph_Graph_Graph_Graph7187 = new TH1F("Graph_Graph_Graph_Graph7187","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph7187->SetMinimum(0.8223237);
   Graph_Graph_Graph_Graph7187->SetMaximum(1.425685);
   Graph_Graph_Graph_Graph7187->SetDirectory(0);
   Graph_Graph_Graph_Graph7187->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph7187->SetLineColor(ci);
   Graph_Graph_Graph_Graph7187->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph7187->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph7187->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph7187->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph7187->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph7187->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph7187->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph7187->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph7187->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph7187->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph7187->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph7187->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph7187);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.18211);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9670803);
   pol1->SetParError(0,0.01960687);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.07074088);
   pol1->SetParError(1,0.04150978);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3577538,0.6945475,0.9797209,0.984382,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 17.18 / 13");
   text = ptstats->AddText("p0       = 0.9671 #pm 0.01961 ");
   text = ptstats->AddText("p1       = 0.07074 #pm 0.04151 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.51E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.501,0.3343333,0.999,0.499);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetRightMargin(0.01);
   pad_8->SetTopMargin(0);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1F *frame2__8 = new TH1F("frame2__8","",1000,-0.01,0.79);
   frame2__8->SetMinimum(0.61);
   frame2__8->SetMaximum(1.399);
   frame2__8->SetDirectory(0);
   frame2__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__8->SetLineColor(ci);
   frame2__8->GetXaxis()->CenterTitle(true);
   frame2__8->GetXaxis()->SetNdivisions(505);
   frame2__8->GetXaxis()->SetLabelFont(42);
   frame2__8->GetXaxis()->SetLabelSize(0.09);
   frame2__8->GetXaxis()->SetTitleSize(0.07);
   frame2__8->GetXaxis()->SetTitleFont(42);
   frame2__8->GetYaxis()->CenterTitle(true);
   frame2__8->GetYaxis()->SetNdivisions(505);
   frame2__8->GetYaxis()->SetLabelFont(42);
   frame2__8->GetYaxis()->SetLabelSize(0.09);
   frame2__8->GetYaxis()->SetTitleSize(0.07);
   frame2__8->GetYaxis()->SetTitleFont(42);
   frame2__8->GetZaxis()->SetLabelFont(42);
   frame2__8->GetZaxis()->SetLabelSize(0.035);
   frame2__8->GetZaxis()->SetTitleSize(0.035);
   frame2__8->GetZaxis()->SetTitleFont(42);
   frame2__8->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3557958,0.703897,0.9777628,0.984382,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.79 / 13");
   text = ptstats->AddText("p0       = 0.9453 #pm 0.01892 ");
   text = ptstats->AddText("p1       = 0.1194 #pm 0.04015 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.007752);
   gre->SetPointError(0,0,0.1534836);
   gre->SetPoint(1,0.075,0.9213918);
   gre->SetPointError(1,0,0.05809827);
   gre->SetPoint(2,0.125,1.008939);
   gre->SetPointError(2,0,0.04259782);
   gre->SetPoint(3,0.175,0.9792593);
   gre->SetPointError(3,0,0.032757);
   gre->SetPoint(4,0.225,0.8976914);
   gre->SetPointError(4,0,0.02469444);
   gre->SetPoint(5,0.275,0.9755516);
   gre->SetPointError(5,0,0.0239216);
   gre->SetPoint(6,0.325,0.9842762);
   gre->SetPointError(6,0,0.02234682);
   gre->SetPoint(7,0.375,1.00806);
   gre->SetPointError(7,0,0.02170802);
   gre->SetPoint(8,0.425,1.005955);
   gre->SetPointError(8,0,0.02072637);
   gre->SetPoint(9,0.475,1.031451);
   gre->SetPointError(9,0,0.02078466);
   gre->SetPoint(10,0.525,1.020773);
   gre->SetPointError(10,0,0.02014038);
   gre->SetPoint(11,0.575,1.03631);
   gre->SetPointError(11,0,0.02069329);
   gre->SetPoint(12,0.625,1.000995);
   gre->SetPointError(12,0,0.02066312);
   gre->SetPoint(13,0.675,0.9994722);
   gre->SetPointError(13,0,0.02296374);
   gre->SetPoint(14,0.7244492,0.9908245);
   gre->SetPointError(14,0,0.04203502);
   
   TH1F *Graph_Graph_Graph_Graph8198 = new TH1F("Graph_Graph_Graph_Graph8198","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph8198->SetMinimum(0.8235716);
   Graph_Graph_Graph_Graph8198->SetMaximum(1.191932);
   Graph_Graph_Graph_Graph8198->SetDirectory(0);
   Graph_Graph_Graph_Graph8198->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph8198->SetLineColor(ci);
   Graph_Graph_Graph_Graph8198->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph8198->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph8198->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph8198->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph8198->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph8198->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph8198->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph8198->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph8198->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph8198->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph8198->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph8198->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph8198);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(18.7878);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9452598);
   pol1->SetParError(0,0.01891905);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1194272);
   pol1->SetParError(1,0.04015488);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3557958,0.703897,0.9777628,0.984382,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 18.79 / 13");
   text = ptstats->AddText("p0       = 0.9453 #pm 0.01892 ");
   text = ptstats->AddText("p1       = 0.1194 #pm 0.04015 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.52E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.001,0.1676667,0.499,0.3323333);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetRightMargin(0.01);
   pad_9->SetTopMargin(0);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1F *frame2__9 = new TH1F("frame2__9","",1000,-0.01,0.79);
   frame2__9->SetMinimum(0.61);
   frame2__9->SetMaximum(1.399);
   frame2__9->SetDirectory(0);
   frame2__9->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__9->SetLineColor(ci);
   frame2__9->GetXaxis()->CenterTitle(true);
   frame2__9->GetXaxis()->SetNdivisions(505);
   frame2__9->GetXaxis()->SetLabelFont(42);
   frame2__9->GetXaxis()->SetLabelSize(0.09);
   frame2__9->GetXaxis()->SetTitleSize(0.07);
   frame2__9->GetXaxis()->SetTitleFont(42);
   frame2__9->GetYaxis()->CenterTitle(true);
   frame2__9->GetYaxis()->SetNdivisions(505);
   frame2__9->GetYaxis()->SetLabelFont(42);
   frame2__9->GetYaxis()->SetLabelSize(0.09);
   frame2__9->GetYaxis()->SetTitleSize(0.07);
   frame2__9->GetYaxis()->SetTitleFont(42);
   frame2__9->GetZaxis()->SetLabelFont(42);
   frame2__9->GetZaxis()->SetLabelSize(0.035);
   frame2__9->GetZaxis()->SetTitleSize(0.035);
   frame2__9->GetZaxis()->SetTitleFont(42);
   frame2__9->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3519949,0.6782482,0.9797209,0.9867817,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 16.05 / 13");
   text = ptstats->AddText("p0       = 0.9355 #pm 0.01856 ");
   text = ptstats->AddText("p1       = 0.1415 #pm 0.03943 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.18018);
   gre->SetPointError(0,0,0.1890191);
   gre->SetPoint(1,0.075,0.9185464);
   gre->SetPointError(1,0,0.057146);
   gre->SetPoint(2,0.125,0.9994263);
   gre->SetPointError(2,0,0.04146716);
   gre->SetPoint(3,0.175,0.9368566);
   gre->SetPointError(3,0,0.03039579);
   gre->SetPoint(4,0.2247976,0.9287779);
   gre->SetPointError(4,0,0.02536115);
   gre->SetPoint(5,0.275,0.989897);
   gre->SetPointError(5,0,0.02393928);
   gre->SetPoint(6,0.325,0.9539421);
   gre->SetPointError(6,0,0.02106228);
   gre->SetPoint(7,0.375,1.001626);
   gre->SetPointError(7,0,0.02108856);
   gre->SetPoint(8,0.425,1.017005);
   gre->SetPointError(8,0,0.02065432);
   gre->SetPoint(9,0.475,1.00768);
   gre->SetPointError(9,0,0.01972068);
   gre->SetPoint(10,0.525,1.035297);
   gre->SetPointError(10,0,0.02009051);
   gre->SetPoint(11,0.575,1.042085);
   gre->SetPointError(11,0,0.02033809);
   gre->SetPoint(12,0.625,0.9970422);
   gre->SetPointError(12,0,0.02003368);
   gre->SetPoint(13,0.675,1.014993);
   gre->SetPointError(13,0,0.02276172);
   gre->SetPoint(14,0.725,1.001127);
   gre->SetPointError(14,0,0.04116154);
   
   TH1F *Graph_Graph_Graph_Graph9209 = new TH1F("Graph_Graph_Graph_Graph9209","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph9209->SetMinimum(0.8106205);
   Graph_Graph_Graph_Graph9209->SetMaximum(1.419979);
   Graph_Graph_Graph_Graph9209->SetDirectory(0);
   Graph_Graph_Graph_Graph9209->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph9209->SetLineColor(ci);
   Graph_Graph_Graph_Graph9209->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph9209->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph9209->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph9209->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph9209->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph9209->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph9209->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph9209->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph9209->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph9209->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph9209->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph9209->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph9209);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(16.04769);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.9354978);
   pol1->SetParError(0,0.01856131);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.1414802);
   pol1->SetParError(1,0.03942556);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3519949,0.6782482,0.9797209,0.9867817,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 16.05 / 13");
   text = ptstats->AddText("p0       = 0.9355 #pm 0.01856 ");
   text = ptstats->AddText("p1       = 0.1415 #pm 0.03943 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.53E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_10
   pad_10 = new TPad("pad_10", "pad_10",0.501,0.1676667,0.999,0.3323333);
   pad_10->Draw();
   pad_10->cd();
   pad_10->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_10->SetFillColor(0);
   pad_10->SetBorderMode(0);
   pad_10->SetBorderSize(2);
   pad_10->SetRightMargin(0.01);
   pad_10->SetTopMargin(0);
   pad_10->SetFrameBorderMode(0);
   pad_10->SetFrameBorderMode(0);
   
   TH1F *frame2__10 = new TH1F("frame2__10","",1000,-0.01,0.79);
   frame2__10->SetMinimum(0.61);
   frame2__10->SetMaximum(1.399);
   frame2__10->SetDirectory(0);
   frame2__10->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2__10->SetLineColor(ci);
   frame2__10->GetXaxis()->CenterTitle(true);
   frame2__10->GetXaxis()->SetNdivisions(505);
   frame2__10->GetXaxis()->SetLabelFont(42);
   frame2__10->GetXaxis()->SetLabelSize(0.09);
   frame2__10->GetXaxis()->SetTitleSize(0.07);
   frame2__10->GetXaxis()->SetTitleFont(42);
   frame2__10->GetYaxis()->CenterTitle(true);
   frame2__10->GetYaxis()->SetNdivisions(505);
   frame2__10->GetYaxis()->SetLabelFont(42);
   frame2__10->GetYaxis()->SetLabelSize(0.09);
   frame2__10->GetYaxis()->SetTitleSize(0.07);
   frame2__10->GetYaxis()->SetTitleFont(42);
   frame2__10->GetZaxis()->SetLabelFont(42);
   frame2__10->GetZaxis()->SetLabelSize(0.035);
   frame2__10->GetZaxis()->SetTitleSize(0.035);
   frame2__10->GetZaxis()->SetTitleFont(42);
   frame2__10->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3442779,0.6875977,0.9777628,0.9867817,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 20.99 / 13");
   text = ptstats->AddText("p0       = 0.8793 #pm 0.01784 ");
   text = ptstats->AddText("p1       = 0.2676 #pm 0.03846 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,0.9041096);
   gre->SetPointError(0,0,0.1318711);
   gre->SetPoint(1,0.075,0.9188192);
   gre->SetPointError(1,0,0.05663022);
   gre->SetPoint(2,0.125,0.975);
   gre->SetPointError(2,0,0.03953706);
   gre->SetPoint(3,0.175,0.913737);
   gre->SetPointError(3,0,0.02900009);
   gre->SetPoint(4,0.225,0.8841067);
   gre->SetPointError(4,0,0.02342265);
   gre->SetPoint(5,0.275,0.9761111);
   gre->SetPointError(5,0,0.02310081);
   gre->SetPoint(6,0.325,0.9323978);
   gre->SetPointError(6,0,0.02007654);
   gre->SetPoint(7,0.375,0.9868458);
   gre->SetPointError(7,0,0.02026474);
   gre->SetPoint(8,0.425,1.024017);
   gre->SetPointError(8,0,0.02046435);
   gre->SetPoint(9,0.475,1.020659);
   gre->SetPointError(9,0,0.0197142);
   gre->SetPoint(10,0.525,1.052331);
   gre->SetPointError(10,0,0.02015209);
   gre->SetPoint(11,0.575,1.008994);
   gre->SetPointError(11,0,0.01910935);
   gre->SetPoint(12,0.625,1.050426);
   gre->SetPointError(12,0,0.02098434);
   gre->SetPoint(13,0.675,1.053057);
   gre->SetPointError(13,0,0.02321539);
   gre->SetPoint(14,0.725,1.023669);
   gre->SetPointError(14,0,0.0409638);
   
   TH1F *Graph_Graph_Graph_Graph102110 = new TH1F("Graph_Graph_Graph_Graph102110","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph102110->SetMinimum(0.7418352);
   Graph_Graph_Graph_Graph102110->SetMaximum(1.106675);
   Graph_Graph_Graph_Graph102110->SetDirectory(0);
   Graph_Graph_Graph_Graph102110->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph102110->SetLineColor(ci);
   Graph_Graph_Graph_Graph102110->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph102110->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph102110->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph102110->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph102110->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph102110->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph102110->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph102110->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph102110->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph102110->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph102110->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph102110->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph102110);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(20.98993);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8792612);
   pol1->SetParError(0,0.01783998);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.267622);
   pol1->SetParError(1,0.03846095);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3442779,0.6875977,0.9777628,0.9867817,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf = 20.99 / 13");
   text = ptstats->AddText("p0       = 0.8793 #pm 0.01784 ");
   text = ptstats->AddText("p1       = 0.2676 #pm 0.03846 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.54E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_10->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_11
   pad_11 = new TPad("pad_11", "pad_11",0.001,0.001,0.499,0.1656667);
   pad_11->Draw();
   pad_11->cd();
   pad_11->Range(-0.09988764,0.5223333,0.7989888,1.399);
   pad_11->SetFillColor(0);
   pad_11->SetBorderMode(0);
   pad_11->SetBorderSize(2);
   pad_11->SetRightMargin(0.01);
   pad_11->SetTopMargin(0);
   pad_11->SetFrameBorderMode(0);
   pad_11->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.79);
   frame2->SetMinimum(0.61);
   frame2->SetMaximum(1.399);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.09);
   frame2->GetXaxis()->SetTitleSize(0.07);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.09);
   frame2->GetYaxis()->SetTitleSize(0.07);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TF1 *func = new TF1("func","1",0,0.95);
   func->SetFillColor(19);
   func->SetFillStyle(0);
   func->SetLineColor(4);
   func->SetLineWidth(1);
   func->GetXaxis()->SetLabelFont(42);
   func->GetXaxis()->SetLabelSize(0.035);
   func->GetXaxis()->SetTitleSize(0.035);
   func->GetXaxis()->SetTitleFont(42);
   func->GetYaxis()->SetLabelFont(42);
   func->GetYaxis()->SetLabelSize(0.035);
   func->GetYaxis()->SetTitleSize(0.035);
   func->GetYaxis()->SetTitleFont(42);
   func->Draw("lSAME");
   
   ptstats = new TPaveStats(0.3519949,0.6993469,0.9797209,0.9891814,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf =  17.5 / 13");
   text = ptstats->AddText("p0       = 0.8857 #pm 0.01773 ");
   text = ptstats->AddText("p1       = 0.2529 #pm 0.03809 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Correlation Function");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.8);
   gre->SetPoint(0,0.025,1.056);
   gre->SetPointError(0,0,0.1621425);
   gre->SetPoint(1,0.075,0.9083333);
   gre->SetPointError(1,0,0.05518877);
   gre->SetPoint(2,0.125,0.998913);
   gre->SetPointError(2,0,0.04034207);
   gre->SetPoint(3,0.175,0.9111884);
   gre->SetPointError(3,0,0.02850975);
   gre->SetPoint(4,0.225,0.9099664);
   gre->SetPointError(4,0,0.02397294);
   gre->SetPoint(5,0.275,0.968661);
   gre->SetPointError(5,0,0.02250858);
   gre->SetPoint(6,0.3207614,0.9316448);
   gre->SetPointError(6,0,0.01973436);
   gre->SetPoint(7,0.375,1.006343);
   gre->SetPointError(7,0,0.0204466);
   gre->SetPoint(8,0.425,0.9813317);
   gre->SetPointError(8,0,0.019022);
   gre->SetPoint(9,0.475,1.020846);
   gre->SetPointError(9,0,0.01934304);
   gre->SetPoint(10,0.525,1.022804);
   gre->SetPointError(10,0,0.01903751);
   gre->SetPoint(11,0.575,1.051627);
   gre->SetPointError(11,0,0.01979443);
   gre->SetPoint(12,0.625,1.044751);
   gre->SetPointError(12,0,0.02040271);
   gre->SetPoint(13,0.675,1.054634);
   gre->SetPointError(13,0,0.02275492);
   gre->SetPoint(14,0.725,1.007878);
   gre->SetPointError(14,0,0.0386854);
   
   TH1F *Graph_Graph_Graph_Graph112211 = new TH1F("Graph_Graph_Graph_Graph112211","Correlation Function",100,0,0.795);
   Graph_Graph_Graph_Graph112211->SetMinimum(0.8166448);
   Graph_Graph_Graph_Graph112211->SetMaximum(1.254642);
   Graph_Graph_Graph_Graph112211->SetDirectory(0);
   Graph_Graph_Graph_Graph112211->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph112211->SetLineColor(ci);
   Graph_Graph_Graph_Graph112211->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph112211->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph112211->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph112211->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph112211->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph112211->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph112211->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph112211->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph112211->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph112211->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph112211->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph112211->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph112211);
   
   
   TF1 *pol1 = new TF1("pol1","pol1",0,0.795);
   pol1->SetFillColor(19);
   pol1->SetFillStyle(0);
   pol1->SetLineColor(2);
   pol1->SetLineWidth(2);
   pol1->SetChisquare(17.50235);
   pol1->SetNDF(13);
   pol1->GetXaxis()->SetLabelFont(42);
   pol1->GetXaxis()->SetLabelSize(0.035);
   pol1->GetXaxis()->SetTitleSize(0.035);
   pol1->GetXaxis()->SetTitleFont(42);
   pol1->GetYaxis()->SetLabelFont(42);
   pol1->GetYaxis()->SetLabelSize(0.035);
   pol1->GetYaxis()->SetTitleSize(0.035);
   pol1->GetYaxis()->SetTitleFont(42);
   pol1->SetParameter(0,0.8857009);
   pol1->SetParError(0,0.01773092);
   pol1->SetParLimits(0,0,0);
   pol1->SetParameter(1,0.252944);
   pol1->SetParError(1,0.03809395);
   pol1->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(pol1);
   
   ptstats = new TPaveStats(0.3519949,0.6993469,0.9797209,0.9891814,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats->SetTextSize(0.093495);
   text = ptstats->AddText("#chi^{2} / ndf =  17.5 / 13");
   text = ptstats->AddText("p0       = 0.8857 #pm 0.01773 ");
   text = ptstats->AddText("p1       = 0.2529 #pm 0.03809 ");
   ptstats->SetOptStat(0);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   gre->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(gre->GetListOfFunctions());
   gre->Draw("p");
      tex = new TLatex(0.2,0.2,"E_{#pi}#leq0.55E_{#gamma}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(82);
   tex->SetTextSize(0.12);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_11->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_12
   pad_12 = new TPad("pad_12", "pad_12",0.501,0.001,0.999,0.1656667);
   pad_12->Draw();
   pad_12->cd();
   pad_12->Range(0,0,1,1);
   pad_12->SetFillColor(0);
   pad_12->SetBorderMode(0);
   pad_12->SetBorderSize(2);
   pad_12->SetFrameBorderMode(0);
   pad_12->Modified();
   pad->cd();
   pad->Modified();
   canv2->cd();
      tex = new TLatex(0.4986807,0.0260492,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.03957784,0.4500724,"Ratio");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
   canv2->ToggleToolBar();
}


==> Figures/fig16031303.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Sun Mar 13 18:21:42 2016) by ROOT version5.34/05
   TCanvas *canv1 = new TCanvas("canv1", "canv1",0,22,700,700);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.07,0.07,1,1);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   pad_1 = new TPad("pad_1", "pad_1",0.001,0.6676667,0.3323333,0.999);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(0.3393243,-4766.518,1.542027,27010.27);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetLeftMargin(0.25);
   pad_1->SetRightMargin(0.01);
   pad_1->SetTopMargin(0.01);
   pad_1->SetBottomMargin(0.15);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(60,1);
   hmmdt->SetBinContent(61,1);
   hmmdt->SetBinContent(66,2);
   hmmdt->SetBinContent(67,7);
   hmmdt->SetBinContent(68,7);
   hmmdt->SetBinContent(69,33);
   hmmdt->SetBinContent(70,42);
   hmmdt->SetBinContent(71,71);
   hmmdt->SetBinContent(72,105);
   hmmdt->SetBinContent(73,194);
   hmmdt->SetBinContent(74,278);
   hmmdt->SetBinContent(75,417);
   hmmdt->SetBinContent(76,601);
   hmmdt->SetBinContent(77,883);
   hmmdt->SetBinContent(78,1244);
   hmmdt->SetBinContent(79,1736);
   hmmdt->SetBinContent(80,2218);
   hmmdt->SetBinContent(81,3040);
   hmmdt->SetBinContent(82,3763);
   hmmdt->SetBinContent(83,5015);
   hmmdt->SetBinContent(84,6261);
   hmmdt->SetBinContent(85,7523);
   hmmdt->SetBinContent(86,8848);
   hmmdt->SetBinContent(87,10426);
   hmmdt->SetBinContent(88,11932);
   hmmdt->SetBinContent(89,13148);
   hmmdt->SetBinContent(90,14637);
   hmmdt->SetBinContent(91,16082);
   hmmdt->SetBinContent(92,16676);
   hmmdt->SetBinContent(93,17235);
   hmmdt->SetBinContent(94,17795);
   hmmdt->SetBinContent(95,17312);
   hmmdt->SetBinContent(96,16680);
   hmmdt->SetBinContent(97,16201);
   hmmdt->SetBinContent(98,15140);
   hmmdt->SetBinContent(99,13988);
   hmmdt->SetBinContent(100,12394);
   hmmdt->SetBinContent(101,11001);
   hmmdt->SetBinContent(102,10035);
   hmmdt->SetBinContent(103,8400);
   hmmdt->SetBinContent(104,7300);
   hmmdt->SetBinContent(105,6390);
   hmmdt->SetBinContent(106,5328);
   hmmdt->SetBinContent(107,4784);
   hmmdt->SetBinContent(108,4356);
   hmmdt->SetBinContent(109,4117);
   hmmdt->SetBinContent(110,3968);
   hmmdt->SetBinContent(111,4014);
   hmmdt->SetBinContent(112,4170);
   hmmdt->SetBinContent(113,4346);
   hmmdt->SetBinContent(114,4599);
   hmmdt->SetBinContent(115,5093);
   hmmdt->SetBinContent(116,5240);
   hmmdt->SetBinContent(117,5576);
   hmmdt->SetBinContent(118,5863);
   hmmdt->SetBinContent(119,5902);
   hmmdt->SetBinContent(120,5943);
   hmmdt->SetBinContent(121,5815);
   hmmdt->SetBinContent(122,5749);
   hmmdt->SetBinContent(123,5601);
   hmmdt->SetBinContent(124,5335);
   hmmdt->SetBinContent(125,5036);
   hmmdt->SetBinContent(126,4529);
   hmmdt->SetBinContent(127,4023);
   hmmdt->SetBinContent(128,3681);
   hmmdt->SetBinContent(129,3242);
   hmmdt->SetBinContent(130,2817);
   hmmdt->SetBinContent(131,2373);
   hmmdt->SetBinContent(132,2029);
   hmmdt->SetBinContent(133,1701);
   hmmdt->SetBinContent(134,1310);
   hmmdt->SetBinContent(135,1069);
   hmmdt->SetBinContent(136,887);
   hmmdt->SetBinContent(137,632);
   hmmdt->SetBinContent(138,497);
   hmmdt->SetBinContent(139,429);
   hmmdt->SetBinContent(140,295);
   hmmdt->SetBinContent(141,213);
   hmmdt->SetBinContent(142,147);
   hmmdt->SetBinContent(143,97);
   hmmdt->SetBinContent(144,71);
   hmmdt->SetBinContent(145,31);
   hmmdt->SetMaximum(26692.5);
   hmmdt->SetEntries(425970);
   hmmdt->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(61,1.889362);
   hmmem->SetBinContent(67,5.668086);
   hmmem->SetBinContent(68,11.33617);
   hmmem->SetBinContent(69,24.56171);
   hmmem->SetBinContent(70,41.56596);
   hmmem->SetBinContent(71,77.46384);
   hmmem->SetBinContent(72,96.35746);
   hmmem->SetBinContent(73,162.4851);
   hmmem->SetBinContent(74,272.0681);
   hmmem->SetBinContent(75,398.6554);
   hmmem->SetBinContent(76,551.6937);
   hmmem->SetBinContent(77,806.7576);
   hmmem->SetBinContent(78,1256.426);
   hmmem->SetBinContent(79,1570.06);
   hmmem->SetBinContent(80,2182.213);
   hmmem->SetBinContent(81,2868.052);
   hmmem->SetBinContent(82,3614.35);
   hmmem->SetBinContent(83,4812.205);
   hmmem->SetBinContent(84,6096.971);
   hmmem->SetBinContent(85,7249.482);
   hmmem->SetBinContent(86,8401.993);
   hmmem->SetBinContent(87,10217.67);
   hmmem->SetBinContent(88,11629.02);
   hmmem->SetBinContent(89,12588.82);
   hmmem->SetBinContent(90,14413.94);
   hmmem->SetBinContent(91,15540);
   hmmem->SetBinContent(92,16142.71);
   hmmem->SetBinContent(93,16926.79);
   hmmem->SetBinContent(94,17321.67);
   hmmem->SetBinContent(95,17055.27);
   hmmem->SetBinContent(96,16286.3);
   hmmem->SetBinContent(97,15793.18);
   hmmem->SetBinContent(98,14935.41);
   hmmem->SetBinContent(99,13718.66);
   hmmem->SetBinContent(100,12059.8);
   hmmem->SetBinContent(101,11058.44);
   hmmem->SetBinContent(102,9701.874);
   hmmem->SetBinContent(103,8367.984);
   hmmem->SetBinContent(104,7172.018);
   hmmem->SetBinContent(105,6321.805);
   hmmem->SetBinContent(106,5362.009);
   hmmem->SetBinContent(107,4712.069);
   hmmem->SetBinContent(108,4254.843);
   hmmem->SetBinContent(109,4171.711);
   hmmem->SetBinContent(110,3892.086);
   hmmem->SetBinContent(111,4060.239);
   hmmem->SetBinContent(112,4235.95);
   hmmem->SetBinContent(113,4345.533);
   hmmem->SetBinContent(114,4757.414);
   hmmem->SetBinContent(115,5114.503);
   hmmem->SetBinContent(116,5386.571);
   hmmem->SetBinContent(117,5772.001);
   hmmem->SetBinContent(118,6057.295);
   hmmem->SetBinContent(119,6062.963);
   hmmem->SetBinContent(120,6134.758);
   hmmem->SetBinContent(121,6217.89);
   hmmem->SetBinContent(122,6125.312);
   hmmem->SetBinContent(123,5858.912);
   hmmem->SetBinContent(124,5592.512);
   hmmem->SetBinContent(125,5539.609);
   hmmem->SetBinContent(126,4912.341);
   hmmem->SetBinContent(127,4349.311);
   hmmem->SetBinContent(128,4124.477);
   hmmem->SetBinContent(129,3495.32);
   hmmem->SetBinContent(130,3219.473);
   hmmem->SetBinContent(131,2690.451);
   hmmem->SetBinContent(132,2280.46);
   hmmem->SetBinContent(133,2038.622);
   hmmem->SetBinContent(134,1581.396);
   hmmem->SetBinContent(135,1335.779);
   hmmem->SetBinContent(136,1107.166);
   hmmem->SetBinContent(137,799.2001);
   hmmem->SetBinContent(138,708.5108);
   hmmem->SetBinContent(139,610.2639);
   hmmem->SetBinContent(140,406.2128);
   hmmem->SetBinContent(141,328.749);
   hmmem->SetBinContent(142,232.3915);
   hmmem->SetBinContent(143,175.7107);
   hmmem->SetBinContent(144,111.4724);
   hmmem->SetBinContent(145,52.90214);
   hmmem->SetEntries(450912);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   TLegend *leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.3,0.9,"BEC,1");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.3343333,0.6676667,0.6656667,0.999);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(0.3393243,-3841.875,1.542027,21770.62);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetLeftMargin(0.25);
   pad_2->SetRightMargin(0.01);
   pad_2->SetTopMargin(0.01);
   pad_2->SetBottomMargin(0.15);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(65,1);
   hmmdt->SetBinContent(66,1);
   hmmdt->SetBinContent(67,6);
   hmmdt->SetBinContent(68,6);
   hmmdt->SetBinContent(69,28);
   hmmdt->SetBinContent(70,36);
   hmmdt->SetBinContent(71,61);
   hmmdt->SetBinContent(72,92);
   hmmdt->SetBinContent(73,154);
   hmmdt->SetBinContent(74,235);
   hmmdt->SetBinContent(75,348);
   hmmdt->SetBinContent(76,493);
   hmmdt->SetBinContent(77,734);
   hmmdt->SetBinContent(78,1037);
   hmmdt->SetBinContent(79,1435);
   hmmdt->SetBinContent(80,1815);
   hmmdt->SetBinContent(81,2500);
   hmmdt->SetBinContent(82,3122);
   hmmdt->SetBinContent(83,4151);
   hmmdt->SetBinContent(84,5140);
   hmmdt->SetBinContent(85,6141);
   hmmdt->SetBinContent(86,7260);
   hmmdt->SetBinContent(87,8497);
   hmmdt->SetBinContent(88,9700);
   hmmdt->SetBinContent(89,10645);
   hmmdt->SetBinContent(90,11787);
   hmmdt->SetBinContent(91,13051);
   hmmdt->SetBinContent(92,13465);
   hmmdt->SetBinContent(93,13916);
   hmmdt->SetBinContent(94,14343);
   hmmdt->SetBinContent(95,13846);
   hmmdt->SetBinContent(96,13449);
   hmmdt->SetBinContent(97,13069);
   hmmdt->SetBinContent(98,12132);
   hmmdt->SetBinContent(99,11080);
   hmmdt->SetBinContent(100,9901);
   hmmdt->SetBinContent(101,8768);
   hmmdt->SetBinContent(102,7976);
   hmmdt->SetBinContent(103,6647);
   hmmdt->SetBinContent(104,5833);
   hmmdt->SetBinContent(105,5079);
   hmmdt->SetBinContent(106,4266);
   hmmdt->SetBinContent(107,3797);
   hmmdt->SetBinContent(108,3468);
   hmmdt->SetBinContent(109,3268);
   hmmdt->SetBinContent(110,3147);
   hmmdt->SetBinContent(111,3197);
   hmmdt->SetBinContent(112,3360);
   hmmdt->SetBinContent(113,3464);
   hmmdt->SetBinContent(114,3692);
   hmmdt->SetBinContent(115,4127);
   hmmdt->SetBinContent(116,4264);
   hmmdt->SetBinContent(117,4533);
   hmmdt->SetBinContent(118,4774);
   hmmdt->SetBinContent(119,4833);
   hmmdt->SetBinContent(120,4857);
   hmmdt->SetBinContent(121,4835);
   hmmdt->SetBinContent(122,4751);
   hmmdt->SetBinContent(123,4646);
   hmmdt->SetBinContent(124,4481);
   hmmdt->SetBinContent(125,4276);
   hmmdt->SetBinContent(126,3843);
   hmmdt->SetBinContent(127,3455);
   hmmdt->SetBinContent(128,3125);
   hmmdt->SetBinContent(129,2793);
   hmmdt->SetBinContent(130,2417);
   hmmdt->SetBinContent(131,2108);
   hmmdt->SetBinContent(132,1784);
   hmmdt->SetBinContent(133,1495);
   hmmdt->SetBinContent(134,1193);
   hmmdt->SetBinContent(135,962);
   hmmdt->SetBinContent(136,807);
   hmmdt->SetBinContent(137,565);
   hmmdt->SetBinContent(138,455);
   hmmdt->SetBinContent(139,405);
   hmmdt->SetBinContent(140,280);
   hmmdt->SetBinContent(141,205);
   hmmdt->SetBinContent(142,143);
   hmmdt->SetBinContent(143,96);
   hmmdt->SetBinContent(144,70);
   hmmdt->SetBinContent(145,31);
   hmmdt->SetMaximum(21514.5);
   hmmdt->SetEntries(346248);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(66,1.887754);
   hmmem->SetBinContent(67,3.775507);
   hmmem->SetBinContent(68,9.438768);
   hmmem->SetBinContent(69,22.65304);
   hmmem->SetBinContent(70,35.86732);
   hmmem->SetBinContent(71,56.63261);
   hmmem->SetBinContent(72,84.94891);
   hmmem->SetBinContent(73,143.4693);
   hmmem->SetBinContent(74,217.0917);
   hmmem->SetBinContent(75,315.2549);
   hmmem->SetBinContent(76,492.7037);
   hmmem->SetBinContent(77,689.0301);
   hmmem->SetBinContent(78,951.4278);
   hmmem->SetBinContent(79,1379.948);
   hmmem->SetBinContent(80,1768.825);
   hmmem->SetBinContent(81,2350.253);
   hmmem->SetBinContent(82,3022.294);
   hmmem->SetBinContent(83,4028.466);
   hmmem->SetBinContent(84,4928.925);
   hmmem->SetBinContent(85,5961.526);
   hmmem->SetBinContent(86,6990.352);
   hmmem->SetBinContent(87,8198.514);
   hmmem->SetBinContent(88,9236.779);
   hmmem->SetBinContent(89,10395.86);
   hmmem->SetBinContent(90,11683.31);
   hmmem->SetBinContent(91,12453.51);
   hmmem->SetBinContent(92,13140.65);
   hmmem->SetBinContent(93,13720.19);
   hmmem->SetBinContent(94,14012.8);
   hmmem->SetBinContent(95,13272.8);
   hmmem->SetBinContent(96,13319.99);
   hmmem->SetBinContent(97,12887.69);
   hmmem->SetBinContent(98,11887.18);
   hmmem->SetBinContent(99,10979.18);
   hmmem->SetBinContent(100,9578.462);
   hmmem->SetBinContent(101,8610.044);
   hmmem->SetBinContent(102,7822.851);
   hmmem->SetBinContent(103,6505.199);
   hmmem->SetBinContent(104,5795.404);
   hmmem->SetBinContent(105,5034.639);
   hmmem->SetBinContent(106,4171.936);
   hmmem->SetBinContent(107,3826.477);
   hmmem->SetBinContent(108,3328.11);
   hmmem->SetBinContent(109,3326.222);
   hmmem->SetBinContent(110,3137.447);
   hmmem->SetBinContent(111,3169.538);
   hmmem->SetBinContent(112,3328.11);
   hmmem->SetBinContent(113,3437.599);
   hmmem->SetBinContent(114,3786.834);
   hmmem->SetBinContent(115,4153.058);
   hmmem->SetBinContent(116,4419.231);
   hmmem->SetBinContent(117,4609.894);
   hmmem->SetBinContent(118,4868.517);
   hmmem->SetBinContent(119,5038.415);
   hmmem->SetBinContent(120,5112.037);
   hmmem->SetBinContent(121,5146.016);
   hmmem->SetBinContent(122,4896.833);
   hmmem->SetBinContent(123,4966.68);
   hmmem->SetBinContent(124,4736.374);
   hmmem->SetBinContent(125,4574.027);
   hmmem->SetBinContent(126,4124.742);
   hmmem->SetBinContent(127,3794.385);
   hmmem->SetBinContent(128,3460.252);
   hmmem->SetBinContent(129,2995.865);
   hmmem->SetBinContent(130,2869.386);
   hmmem->SetBinContent(131,2314.386);
   hmmem->SetBinContent(132,2095.407);
   hmmem->SetBinContent(133,1706.529);
   hmmem->SetBinContent(134,1489.438);
   hmmem->SetBinContent(135,1164.744);
   hmmem->SetBinContent(136,1004.285);
   hmmem->SetBinContent(137,741.8872);
   hmmem->SetBinContent(138,651.275);
   hmmem->SetBinContent(139,522.9078);
   hmmem->SetBinContent(140,413.4181);
   hmmem->SetBinContent(141,305.8161);
   hmmem->SetBinContent(142,251.0712);
   hmmem->SetBinContent(143,154.7958);
   hmmem->SetBinContent(144,113.2652);
   hmmem->SetBinContent(145,50.96935);
   hmmem->SetEntries(366836);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,2");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_3
   pad_3 = new TPad("pad_3", "pad_3",0.6676667,0.6676667,0.999,0.999);
   pad_3->Draw();
   pad_3->cd();
   pad_3->Range(0.3393243,-3527.946,1.542027,19991.7);
   pad_3->SetFillColor(0);
   pad_3->SetBorderMode(0);
   pad_3->SetBorderSize(2);
   pad_3->SetLeftMargin(0.25);
   pad_3->SetRightMargin(0.01);
   pad_3->SetTopMargin(0.01);
   pad_3->SetBottomMargin(0.15);
   pad_3->SetFrameBorderMode(0);
   pad_3->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(66,2);
   hmmdt->SetBinContent(67,5);
   hmmdt->SetBinContent(68,5);
   hmmdt->SetBinContent(69,32);
   hmmdt->SetBinContent(70,36);
   hmmdt->SetBinContent(71,60);
   hmmdt->SetBinContent(72,84);
   hmmdt->SetBinContent(73,151);
   hmmdt->SetBinContent(74,215);
   hmmdt->SetBinContent(75,336);
   hmmdt->SetBinContent(76,469);
   hmmdt->SetBinContent(77,685);
   hmmdt->SetBinContent(78,979);
   hmmdt->SetBinContent(79,1343);
   hmmdt->SetBinContent(80,1711);
   hmmdt->SetBinContent(81,2339);
   hmmdt->SetBinContent(82,2931);
   hmmdt->SetBinContent(83,3900);
   hmmdt->SetBinContent(84,4800);
   hmmdt->SetBinContent(85,5740);
   hmmdt->SetBinContent(86,6748);
   hmmdt->SetBinContent(87,7915);
   hmmdt->SetBinContent(88,8978);
   hmmdt->SetBinContent(89,9861);
   hmmdt->SetBinContent(90,10956);
   hmmdt->SetBinContent(91,12107);
   hmmdt->SetBinContent(92,12390);
   hmmdt->SetBinContent(93,12807);
   hmmdt->SetBinContent(94,13171);
   hmmdt->SetBinContent(95,12663);
   hmmdt->SetBinContent(96,12302);
   hmmdt->SetBinContent(97,11895);
   hmmdt->SetBinContent(98,11020);
   hmmdt->SetBinContent(99,10057);
   hmmdt->SetBinContent(100,8955);
   hmmdt->SetBinContent(101,7926);
   hmmdt->SetBinContent(102,7211);
   hmmdt->SetBinContent(103,5970);
   hmmdt->SetBinContent(104,5242);
   hmmdt->SetBinContent(105,4559);
   hmmdt->SetBinContent(106,3841);
   hmmdt->SetBinContent(107,3369);
   hmmdt->SetBinContent(108,3100);
   hmmdt->SetBinContent(109,2916);
   hmmdt->SetBinContent(110,2803);
   hmmdt->SetBinContent(111,2828);
   hmmdt->SetBinContent(112,2941);
   hmmdt->SetBinContent(113,3056);
   hmmdt->SetBinContent(114,3205);
   hmmdt->SetBinContent(115,3557);
   hmmdt->SetBinContent(116,3734);
   hmmdt->SetBinContent(117,3937);
   hmmdt->SetBinContent(118,4199);
   hmmdt->SetBinContent(119,4191);
   hmmdt->SetBinContent(120,4205);
   hmmdt->SetBinContent(121,4194);
   hmmdt->SetBinContent(122,4085);
   hmmdt->SetBinContent(123,4002);
   hmmdt->SetBinContent(124,3877);
   hmmdt->SetBinContent(125,3693);
   hmmdt->SetBinContent(126,3315);
   hmmdt->SetBinContent(127,2978);
   hmmdt->SetBinContent(128,2716);
   hmmdt->SetBinContent(129,2402);
   hmmdt->SetBinContent(130,2085);
   hmmdt->SetBinContent(131,1864);
   hmmdt->SetBinContent(132,1574);
   hmmdt->SetBinContent(133,1327);
   hmmdt->SetBinContent(134,1070);
   hmmdt->SetBinContent(135,852);
   hmmdt->SetBinContent(136,730);
   hmmdt->SetBinContent(137,520);
   hmmdt->SetBinContent(138,406);
   hmmdt->SetBinContent(139,373);
   hmmdt->SetBinContent(140,256);
   hmmdt->SetBinContent(141,195);
   hmmdt->SetBinContent(142,137);
   hmmdt->SetBinContent(143,96);
   hmmdt->SetBinContent(144,66);
   hmmdt->SetBinContent(145,31);
   hmmdt->SetMaximum(19756.5);
   hmmdt->SetEntries(313282);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(66,1.889802);
   hmmem->SetBinContent(67,3.779605);
   hmmem->SetBinContent(68,11.33881);
   hmmem->SetBinContent(69,22.67763);
   hmmem->SetBinContent(70,35.90625);
   hmmem->SetBinContent(71,49.13486);
   hmmem->SetBinContent(72,90.71052);
   hmmem->SetBinContent(73,113.3881);
   hmmem->SetBinContent(74,217.3273);
   hmmem->SetBinContent(75,315.597);
   hmmem->SetBinContent(76,432.7648);
   hmmem->SetBinContent(77,674.6595);
   hmmem->SetBinContent(78,890.097);
   hmmem->SetBinContent(79,1292.625);
   hmmem->SetBinContent(80,1668.696);
   hmmem->SetBinContent(81,2248.865);
   hmmem->SetBinContent(82,2808.246);
   hmmem->SetBinContent(83,3785.274);
   hmmem->SetBinContent(84,4733.955);
   hmmem->SetBinContent(85,5453.97);
   hmmem->SetBinContent(86,6482.022);
   hmmem->SetBinContent(87,7774.647);
   hmmem->SetBinContent(88,8524.899);
   hmmem->SetBinContent(89,9734.372);
   hmmem->SetBinContent(90,10654.71);
   hmmem->SetBinContent(91,11626.06);
   hmmem->SetBinContent(92,12153.32);
   hmmem->SetBinContent(93,12674.9);
   hmmem->SetBinContent(94,12928.14);
   hmmem->SetBinContent(95,12272.38);
   hmmem->SetBinContent(96,12100.41);
   hmmem->SetBinContent(97,11571.26);
   hmmem->SetBinContent(98,10864.47);
   hmmem->SetBinContent(99,9834.532);
   hmmem->SetBinContent(100,8704.43);
   hmmem->SetBinContent(101,7818.113);
   hmmem->SetBinContent(102,6992.269);
   hmmem->SetBinContent(103,5969.886);
   hmmem->SetBinContent(104,5244.202);
   hmmem->SetBinContent(105,4465.603);
   hmmem->SetBinContent(106,3715.352);
   hmmem->SetBinContent(107,3431.881);
   hmmem->SetBinContent(108,3019.904);
   hmmem->SetBinContent(109,2813.916);
   hmmem->SetBinContent(110,2938.643);
   hmmem->SetBinContent(111,2704.307);
   hmmem->SetBinContent(112,2959.431);
   hmmem->SetBinContent(113,3110.615);
   hmmem->SetBinContent(114,3208.885);
   hmmem->SetBinContent(115,3549.049);
   hmmem->SetBinContent(116,3896.773);
   hmmem->SetBinContent(117,4078.194);
   hmmem->SetBinContent(118,4342.766);
   hmmem->SetBinContent(119,4306.86);
   hmmem->SetBinContent(120,4348.435);
   hmmem->SetBinContent(121,4414.579);
   hmmem->SetBinContent(122,4390.011);
   hmmem->SetBinContent(123,4176.463);
   hmmem->SetBinContent(124,4046.067);
   hmmem->SetBinContent(125,4072.524);
   hmmem->SetBinContent(126,3618.972);
   hmmem->SetBinContent(127,3241.011);
   hmmem->SetBinContent(128,2989.667);
   hmmem->SetBinContent(129,2694.858);
   hmmem->SetBinContent(130,2413.278);
   hmmem->SetBinContent(131,2010.75);
   hmmem->SetBinContent(132,1827.439);
   hmmem->SetBinContent(133,1543.969);
   hmmem->SetBinContent(134,1288.845);
   hmmem->SetBinContent(135,1065.849);
   hmmem->SetBinContent(136,910.8848);
   hmmem->SetBinContent(137,644.4226);
   hmmem->SetBinContent(138,600.9572);
   hmmem->SetBinContent(139,476.2302);
   hmmem->SetBinContent(140,394.9687);
   hmmem->SetBinContent(141,243.7845);
   hmmem->SetBinContent(142,238.1151);
   hmmem->SetBinContent(143,145.5148);
   hmmem->SetBinContent(144,122.8372);
   hmmem->SetBinContent(145,43.46546);
   hmmem->SetEntries(331550);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,3");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_3->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.001,0.3343333,0.3323333,0.6656667);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(0.3393243,-3406.875,1.542027,19305.62);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetLeftMargin(0.25);
   pad_4->SetRightMargin(0.01);
   pad_4->SetTopMargin(0.01);
   pad_4->SetBottomMargin(0.15);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(60,1);
   hmmdt->SetBinContent(61,1);
   hmmdt->SetBinContent(67,4);
   hmmdt->SetBinContent(68,7);
   hmmdt->SetBinContent(69,28);
   hmmdt->SetBinContent(70,36);
   hmmdt->SetBinContent(71,61);
   hmmdt->SetBinContent(72,88);
   hmmdt->SetBinContent(73,145);
   hmmdt->SetBinContent(74,213);
   hmmdt->SetBinContent(75,329);
   hmmdt->SetBinContent(76,461);
   hmmdt->SetBinContent(77,673);
   hmmdt->SetBinContent(78,959);
   hmmdt->SetBinContent(79,1304);
   hmmdt->SetBinContent(80,1670);
   hmmdt->SetBinContent(81,2275);
   hmmdt->SetBinContent(82,2841);
   hmmdt->SetBinContent(83,3804);
   hmmdt->SetBinContent(84,4674);
   hmmdt->SetBinContent(85,5585);
   hmmdt->SetBinContent(86,6576);
   hmmdt->SetBinContent(87,7670);
   hmmdt->SetBinContent(88,8683);
   hmmdt->SetBinContent(89,9598);
   hmmdt->SetBinContent(90,10614);
   hmmdt->SetBinContent(91,11704);
   hmmdt->SetBinContent(92,11992);
   hmmdt->SetBinContent(93,12341);
   hmmdt->SetBinContent(94,12719);
   hmmdt->SetBinContent(95,12207);
   hmmdt->SetBinContent(96,11842);
   hmmdt->SetBinContent(97,11428);
   hmmdt->SetBinContent(98,10588);
   hmmdt->SetBinContent(99,9685);
   hmmdt->SetBinContent(100,8627);
   hmmdt->SetBinContent(101,7626);
   hmmdt->SetBinContent(102,6912);
   hmmdt->SetBinContent(103,5703);
   hmmdt->SetBinContent(104,5005);
   hmmdt->SetBinContent(105,4339);
   hmmdt->SetBinContent(106,3679);
   hmmdt->SetBinContent(107,3190);
   hmmdt->SetBinContent(108,2926);
   hmmdt->SetBinContent(109,2759);
   hmmdt->SetBinContent(110,2632);
   hmmdt->SetBinContent(111,2658);
   hmmdt->SetBinContent(112,2763);
   hmmdt->SetBinContent(113,2879);
   hmmdt->SetBinContent(114,3025);
   hmmdt->SetBinContent(115,3364);
   hmmdt->SetBinContent(116,3488);
   hmmdt->SetBinContent(117,3658);
   hmmdt->SetBinContent(118,3906);
   hmmdt->SetBinContent(119,3902);
   hmmdt->SetBinContent(120,3868);
   hmmdt->SetBinContent(121,3862);
   hmmdt->SetBinContent(122,3709);
   hmmdt->SetBinContent(123,3648);
   hmmdt->SetBinContent(124,3528);
   hmmdt->SetBinContent(125,3338);
   hmmdt->SetBinContent(126,2985);
   hmmdt->SetBinContent(127,2667);
   hmmdt->SetBinContent(128,2438);
   hmmdt->SetBinContent(129,2167);
   hmmdt->SetBinContent(130,1884);
   hmmdt->SetBinContent(131,1661);
   hmmdt->SetBinContent(132,1407);
   hmmdt->SetBinContent(133,1177);
   hmmdt->SetBinContent(134,977);
   hmmdt->SetBinContent(135,774);
   hmmdt->SetBinContent(136,656);
   hmmdt->SetBinContent(137,481);
   hmmdt->SetBinContent(138,369);
   hmmdt->SetBinContent(139,353);
   hmmdt->SetBinContent(140,235);
   hmmdt->SetBinContent(141,184);
   hmmdt->SetBinContent(142,126);
   hmmdt->SetBinContent(143,94);
   hmmdt->SetBinContent(144,64);
   hmmdt->SetBinContent(145,31);
   hmmdt->SetMaximum(19078.5);
   hmmdt->SetEntries(298530);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(61,1.891417);
   hmmem->SetBinContent(67,1.891417);
   hmmem->SetBinContent(68,9.457084);
   hmmem->SetBinContent(69,22.697);
   hmmem->SetBinContent(70,32.15409);
   hmmem->SetBinContent(71,68.09101);
   hmmem->SetBinContent(72,58.63392);
   hmmem->SetBinContent(73,143.7477);
   hmmem->SetBinContent(74,196.7074);
   hmmem->SetBinContent(75,325.3237);
   hmmem->SetBinContent(76,435.0259);
   hmmem->SetBinContent(77,609.0362);
   hmmem->SetBinContent(78,911.6629);
   hmmem->SetBinContent(79,1254.009);
   hmmem->SetBinContent(80,1602.03);
   hmmem->SetBinContent(81,2216.741);
   hmmem->SetBinContent(82,2659.332);
   hmmem->SetBinContent(83,3731.765);
   hmmem->SetBinContent(84,4499.681);
   hmmem->SetBinContent(85,5365.95);
   hmmem->SetBinContent(86,6379.749);
   hmmem->SetBinContent(87,7575.125);
   hmmem->SetBinContent(88,8386.542);
   hmmem->SetBinContent(89,9182.829);
   hmmem->SetBinContent(90,10461.43);
   hmmem->SetBinContent(91,11238.8);
   hmmem->SetBinContent(92,11656.8);
   hmmem->SetBinContent(93,12284.75);
   hmmem->SetBinContent(94,12337.71);
   hmmem->SetBinContent(95,11802.44);
   hmmem->SetBinContent(96,11787.31);
   hmmem->SetBinContent(97,11227.45);
   hmmem->SetBinContent(98,10387.66);
   hmmem->SetBinContent(99,9385.211);
   hmmem->SetBinContent(100,8570.01);
   hmmem->SetBinContent(101,7525.948);
   hmmem->SetBinContent(102,6763.707);
   hmmem->SetBinContent(103,5678.033);
   hmmem->SetBinContent(104,4949.838);
   hmmem->SetBinContent(105,4333.236);
   hmmem->SetBinContent(106,3567.212);
   hmmem->SetBinContent(107,3211.626);
   hmmem->SetBinContent(108,2839.017);
   hmmem->SetBinContent(109,2740.663);
   hmmem->SetBinContent(110,2706.618);
   hmmem->SetBinContent(111,2625.287);
   hmmem->SetBinContent(112,2748.229);
   hmmem->SetBinContent(113,2914.673);
   hmmem->SetBinContent(114,3113.272);
   hmmem->SetBinContent(115,3315.654);
   hmmem->SetBinContent(116,3644.76);
   hmmem->SetBinContent(117,3775.268);
   hmmem->SetBinContent(118,3970.084);
   hmmem->SetBinContent(119,4093.026);
   hmmem->SetBinContent(120,3951.17);
   hmmem->SetBinContent(121,4119.506);
   hmmem->SetBinContent(122,3913.342);
   hmmem->SetBinContent(123,3807.422);
   hmmem->SetBinContent(124,3807.422);
   hmmem->SetBinContent(125,3482.098);
   hmmem->SetBinContent(126,3257.02);
   hmmem->SetBinContent(127,2890.085);
   hmmem->SetBinContent(128,2767.143);
   hmmem->SetBinContent(129,2318.877);
   hmmem->SetBinContent(130,2247.003);
   hmmem->SetBinContent(131,1857.371);
   hmmem->SetBinContent(132,1583.116);
   hmmem->SetBinContent(133,1422.345);
   hmmem->SetBinContent(134,1185.918);
   hmmem->SetBinContent(135,947.5999);
   hmmem->SetBinContent(136,830.332);
   hmmem->SetBinContent(137,614.7105);
   hmmem->SetBinContent(138,548.5109);
   hmmem->SetBinContent(139,489.877);
   hmmem->SetBinContent(140,355.5864);
   hmmem->SetBinContent(141,276.1469);
   hmmem->SetBinContent(142,209.9473);
   hmmem->SetBinContent(143,162.6619);
   hmmem->SetBinContent(144,102.1365);
   hmmem->SetBinContent(145,54.85109);
   hmmem->SetEntries(315666);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,4");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_4->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_5
   pad_5 = new TPad("pad_5", "pad_5",0.3343333,0.3343333,0.6656667,0.6656667);
   pad_5->Draw();
   pad_5->cd();
   pad_5->Range(0.3393243,-4018.661,1.542027,22772.41);
   pad_5->SetFillColor(0);
   pad_5->SetBorderMode(0);
   pad_5->SetBorderSize(2);
   pad_5->SetLeftMargin(0.25);
   pad_5->SetRightMargin(0.01);
   pad_5->SetTopMargin(0.01);
   pad_5->SetBottomMargin(0.15);
   pad_5->SetFrameBorderMode(0);
   pad_5->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(60,1);
   hmmdt->SetBinContent(61,1);
   hmmdt->SetBinContent(65,1);
   hmmdt->SetBinContent(66,1);
   hmmdt->SetBinContent(67,4);
   hmmdt->SetBinContent(68,8);
   hmmdt->SetBinContent(69,32);
   hmmdt->SetBinContent(70,37);
   hmmdt->SetBinContent(71,63);
   hmmdt->SetBinContent(72,96);
   hmmdt->SetBinContent(73,164);
   hmmdt->SetBinContent(74,244);
   hmmdt->SetBinContent(75,368);
   hmmdt->SetBinContent(76,531);
   hmmdt->SetBinContent(77,768);
   hmmdt->SetBinContent(78,1086);
   hmmdt->SetBinContent(79,1510);
   hmmdt->SetBinContent(80,1920);
   hmmdt->SetBinContent(81,2627);
   hmmdt->SetBinContent(82,3235);
   hmmdt->SetBinContent(83,4367);
   hmmdt->SetBinContent(84,5397);
   hmmdt->SetBinContent(85,6461);
   hmmdt->SetBinContent(86,7602);
   hmmdt->SetBinContent(87,8935);
   hmmdt->SetBinContent(88,10211);
   hmmdt->SetBinContent(89,11196);
   hmmdt->SetBinContent(90,12356);
   hmmdt->SetBinContent(91,13701);
   hmmdt->SetBinContent(92,14152);
   hmmdt->SetBinContent(93,14574);
   hmmdt->SetBinContent(94,15003);
   hmmdt->SetBinContent(95,14512);
   hmmdt->SetBinContent(96,14023);
   hmmdt->SetBinContent(97,13599);
   hmmdt->SetBinContent(98,12647);
   hmmdt->SetBinContent(99,11583);
   hmmdt->SetBinContent(100,10297);
   hmmdt->SetBinContent(101,9096);
   hmmdt->SetBinContent(102,8217);
   hmmdt->SetBinContent(103,6872);
   hmmdt->SetBinContent(104,6023);
   hmmdt->SetBinContent(105,5224);
   hmmdt->SetBinContent(106,4395);
   hmmdt->SetBinContent(107,3894);
   hmmdt->SetBinContent(108,3541);
   hmmdt->SetBinContent(109,3316);
   hmmdt->SetBinContent(110,3196);
   hmmdt->SetBinContent(111,3239);
   hmmdt->SetBinContent(112,3361);
   hmmdt->SetBinContent(113,3493);
   hmmdt->SetBinContent(114,3693);
   hmmdt->SetBinContent(115,4088);
   hmmdt->SetBinContent(116,4215);
   hmmdt->SetBinContent(117,4414);
   hmmdt->SetBinContent(118,4682);
   hmmdt->SetBinContent(119,4714);
   hmmdt->SetBinContent(120,4712);
   hmmdt->SetBinContent(121,4621);
   hmmdt->SetBinContent(122,4511);
   hmmdt->SetBinContent(123,4403);
   hmmdt->SetBinContent(124,4213);
   hmmdt->SetBinContent(125,3973);
   hmmdt->SetBinContent(126,3551);
   hmmdt->SetBinContent(127,3137);
   hmmdt->SetBinContent(128,2822);
   hmmdt->SetBinContent(129,2499);
   hmmdt->SetBinContent(130,2126);
   hmmdt->SetBinContent(131,1855);
   hmmdt->SetBinContent(132,1580);
   hmmdt->SetBinContent(133,1284);
   hmmdt->SetBinContent(134,1029);
   hmmdt->SetBinContent(135,803);
   hmmdt->SetBinContent(136,680);
   hmmdt->SetBinContent(137,474);
   hmmdt->SetBinContent(138,368);
   hmmdt->SetBinContent(139,330);
   hmmdt->SetBinContent(140,211);
   hmmdt->SetBinContent(141,164);
   hmmdt->SetBinContent(142,105);
   hmmdt->SetBinContent(143,77);
   hmmdt->SetBinContent(144,55);
   hmmdt->SetBinContent(145,23);
   hmmdt->SetMaximum(22504.5);
   hmmdt->SetEntries(352592);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(61,1.892735);
   hmmem->SetBinContent(66,3.78547);
   hmmem->SetBinContent(68,13.24914);
   hmmem->SetBinContent(69,18.92735);
   hmmem->SetBinContent(70,49.21111);
   hmmem->SetBinContent(71,54.88931);
   hmmem->SetBinContent(72,81.3876);
   hmmem->SetBinContent(73,153.3115);
   hmmem->SetBinContent(74,229.0209);
   hmmem->SetBinContent(75,363.4051);
   hmmem->SetBinContent(76,473.1837);
   hmmem->SetBinContent(77,762.7721);
   hmmem->SetBinContent(78,1018.291);
   hmmem->SetBinContent(79,1343.842);
   hmmem->SetBinContent(80,1943.839);
   hmmem->SetBinContent(81,2468.126);
   hmmem->SetBinContent(82,3198.722);
   hmmem->SetBinContent(83,4196.193);
   hmmem->SetBinContent(84,5214.484);
   hmmem->SetBinContent(85,6187.35);
   hmmem->SetBinContent(86,7288.922);
   hmmem->SetBinContent(87,8602.48);
   hmmem->SetBinContent(88,10099.63);
   hmmem->SetBinContent(89,10873.76);
   hmmem->SetBinContent(90,12024.54);
   hmmem->SetBinContent(91,13224.54);
   hmmem->SetBinContent(92,13902.14);
   hmmem->SetBinContent(93,14176.58);
   hmmem->SetBinContent(94,14734.94);
   hmmem->SetBinContent(95,14193.62);
   hmmem->SetBinContent(96,13735.58);
   hmmem->SetBinContent(97,13451.67);
   hmmem->SetBinContent(98,12594.26);
   hmmem->SetBinContent(99,11409.41);
   hmmem->SetBinContent(100,9914.145);
   hmmem->SetBinContent(101,9175.978);
   hmmem->SetBinContent(102,7905.953);
   hmmem->SetBinContent(103,6914.16);
   hmmem->SetBinContent(104,5903.44);
   hmmem->SetBinContent(105,5063.066);
   hmmem->SetBinContent(106,4376.003);
   hmmem->SetBinContent(107,3878.214);
   hmmem->SetBinContent(108,3480.739);
   hmmem->SetBinContent(109,3317.964);
   hmmem->SetBinContent(110,3240.362);
   hmmem->SetBinContent(111,3229.006);
   hmmem->SetBinContent(112,3393.674);
   hmmem->SetBinContent(113,3448.563);
   hmmem->SetBinContent(114,3785.47);
   hmmem->SetBinContent(115,4164.017);
   hmmem->SetBinContent(116,4385.467);
   hmmem->SetBinContent(117,4546.349);
   hmmem->SetBinContent(118,4711.017);
   hmmem->SetBinContent(119,4926.789);
   hmmem->SetBinContent(120,4955.18);
   hmmem->SetBinContent(121,4870.007);
   hmmem->SetBinContent(122,4764.014);
   hmmem->SetBinContent(123,4608.809);
   hmmem->SetBinContent(124,4550.135);
   hmmem->SetBinContent(125,4353.29);
   hmmem->SetBinContent(126,3834.681);
   hmmem->SetBinContent(127,3454.241);
   hmmem->SetBinContent(128,3037.839);
   hmmem->SetBinContent(129,2678.22);
   hmmem->SetBinContent(130,2566.548);
   hmmem->SetBinContent(131,2097.15);
   hmmem->SetBinContent(132,1769.707);
   hmmem->SetBinContent(133,1483.904);
   hmmem->SetBinContent(134,1249.205);
   hmmem->SetBinContent(135,1071.288);
   hmmem->SetBinContent(136,785.485);
   hmmem->SetBinContent(137,598.1042);
   hmmem->SetBinContent(138,554.5713);
   hmmem->SetBinContent(139,456.1491);
   hmmem->SetBinContent(140,310.4085);
   hmmem->SetBinContent(141,223.3427);
   hmmem->SetBinContent(142,221.45);
   hmmem->SetBinContent(143,102.2077);
   hmmem->SetBinContent(144,115.4568);
   hmmem->SetBinContent(145,30.28376);
   hmmem->SetEntries(372572);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,5");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_5->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_6
   pad_6 = new TPad("pad_6", "pad_6",0.6676667,0.3343333,0.999,0.6656667);
   pad_6->Draw();
   pad_6->cd();
   pad_6->Range(0.3393243,-3565.714,1.542027,20205.71);
   pad_6->SetFillColor(0);
   pad_6->SetBorderMode(0);
   pad_6->SetBorderSize(2);
   pad_6->SetLeftMargin(0.25);
   pad_6->SetRightMargin(0.01);
   pad_6->SetTopMargin(0.01);
   pad_6->SetBottomMargin(0.15);
   pad_6->SetFrameBorderMode(0);
   pad_6->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(60,1);
   hmmdt->SetBinContent(61,1);
   hmmdt->SetBinContent(65,1);
   hmmdt->SetBinContent(66,2);
   hmmdt->SetBinContent(67,7);
   hmmdt->SetBinContent(68,6);
   hmmdt->SetBinContent(69,30);
   hmmdt->SetBinContent(70,35);
   hmmdt->SetBinContent(71,56);
   hmmdt->SetBinContent(72,87);
   hmmdt->SetBinContent(73,148);
   hmmdt->SetBinContent(74,219);
   hmmdt->SetBinContent(75,334);
   hmmdt->SetBinContent(76,471);
   hmmdt->SetBinContent(77,693);
   hmmdt->SetBinContent(78,992);
   hmmdt->SetBinContent(79,1368);
   hmmdt->SetBinContent(80,1728);
   hmmdt->SetBinContent(81,2357);
   hmmdt->SetBinContent(82,2929);
   hmmdt->SetBinContent(83,3929);
   hmmdt->SetBinContent(84,4853);
   hmmdt->SetBinContent(85,5769);
   hmmdt->SetBinContent(86,6809);
   hmmdt->SetBinContent(87,7988);
   hmmdt->SetBinContent(88,9067);
   hmmdt->SetBinContent(89,9969);
   hmmdt->SetBinContent(90,11027);
   hmmdt->SetBinContent(91,12200);
   hmmdt->SetBinContent(92,12509);
   hmmdt->SetBinContent(93,12882);
   hmmdt->SetBinContent(94,13312);
   hmmdt->SetBinContent(95,12771);
   hmmdt->SetBinContent(96,12418);
   hmmdt->SetBinContent(97,12014);
   hmmdt->SetBinContent(98,11113);
   hmmdt->SetBinContent(99,10105);
   hmmdt->SetBinContent(100,9007);
   hmmdt->SetBinContent(101,8014);
   hmmdt->SetBinContent(102,7253);
   hmmdt->SetBinContent(103,6019);
   hmmdt->SetBinContent(104,5299);
   hmmdt->SetBinContent(105,4582);
   hmmdt->SetBinContent(106,3883);
   hmmdt->SetBinContent(107,3396);
   hmmdt->SetBinContent(108,3095);
   hmmdt->SetBinContent(109,2932);
   hmmdt->SetBinContent(110,2815);
   hmmdt->SetBinContent(111,2832);
   hmmdt->SetBinContent(112,2941);
   hmmdt->SetBinContent(113,3077);
   hmmdt->SetBinContent(114,3239);
   hmmdt->SetBinContent(115,3575);
   hmmdt->SetBinContent(116,3712);
   hmmdt->SetBinContent(117,3911);
   hmmdt->SetBinContent(118,4180);
   hmmdt->SetBinContent(119,4174);
   hmmdt->SetBinContent(120,4167);
   hmmdt->SetBinContent(121,4125);
   hmmdt->SetBinContent(122,3993);
   hmmdt->SetBinContent(123,3928);
   hmmdt->SetBinContent(124,3764);
   hmmdt->SetBinContent(125,3595);
   hmmdt->SetBinContent(126,3197);
   hmmdt->SetBinContent(127,2848);
   hmmdt->SetBinContent(128,2567);
   hmmdt->SetBinContent(129,2269);
   hmmdt->SetBinContent(130,1940);
   hmmdt->SetBinContent(131,1716);
   hmmdt->SetBinContent(132,1453);
   hmmdt->SetBinContent(133,1197);
   hmmdt->SetBinContent(134,965);
   hmmdt->SetBinContent(135,754);
   hmmdt->SetBinContent(136,643);
   hmmdt->SetBinContent(137,451);
   hmmdt->SetBinContent(138,346);
   hmmdt->SetBinContent(139,311);
   hmmdt->SetBinContent(140,206);
   hmmdt->SetBinContent(141,161);
   hmmdt->SetBinContent(142,97);
   hmmdt->SetBinContent(143,78);
   hmmdt->SetBinContent(144,54);
   hmmdt->SetBinContent(145,23);
   hmmdt->SetMaximum(19968);
   hmmdt->SetEntries(312984);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(61,1.891873);
   hmmem->SetBinContent(66,3.783746);
   hmmem->SetBinContent(67,3.783746);
   hmmem->SetBinContent(68,7.567492);
   hmmem->SetBinContent(69,20.8106);
   hmmem->SetBinContent(70,41.6212);
   hmmem->SetBinContent(71,54.86432);
   hmmem->SetBinContent(72,73.78304);
   hmmem->SetBinContent(73,128.6474);
   hmmem->SetBinContent(74,223.241);
   hmmem->SetBinContent(75,283.7809);
   hmmem->SetBinContent(76,435.1308);
   hmmem->SetBinContent(77,696.2092);
   hmmem->SetBinContent(78,957.2877);
   hmmem->SetBinContent(79,1275.122);
   hmmem->SetBinContent(80,1670.524);
   hmmem->SetBinContent(81,2205.924);
   hmmem->SetBinContent(82,2947.538);
   hmmem->SetBinContent(83,3685.368);
   hmmem->SetBinContent(84,4644.548);
   hmmem->SetBinContent(85,5666.159);
   hmmem->SetBinContent(86,6492.908);
   hmmem->SetBinContent(87,7849.381);
   hmmem->SetBinContent(88,8759.372);
   hmmem->SetBinContent(89,9654.228);
   hmmem->SetBinContent(90,10893.4);
   hmmem->SetBinContent(91,11561.24);
   hmmem->SetBinContent(92,12386.09);
   hmmem->SetBinContent(93,12660.41);
   hmmem->SetBinContent(94,13006.63);
   hmmem->SetBinContent(95,12456.09);
   hmmem->SetBinContent(96,12172.31);
   hmmem->SetBinContent(97,11566.91);
   hmmem->SetBinContent(98,11173.4);
   hmmem->SetBinContent(99,10081.79);
   hmmem->SetBinContent(100,8738.561);
   hmmem->SetBinContent(101,7798.3);
   hmmem->SetBinContent(102,7134.253);
   hmmem->SetBinContent(103,6072.912);
   hmmem->SetBinContent(104,5138.327);
   hmmem->SetBinContent(105,4472.388);
   hmmem->SetBinContent(106,3910.501);
   hmmem->SetBinContent(107,3405.371);
   hmmem->SetBinContent(108,2998.619);
   hmmem->SetBinContent(109,2839.701);
   hmmem->SetBinContent(110,2917.268);
   hmmem->SetBinContent(111,2764.026);
   hmmem->SetBinContent(112,2896.457);
   hmmem->SetBinContent(113,3151.86);
   hmmem->SetBinContent(114,3329.696);
   hmmem->SetBinContent(115,3522.667);
   hmmem->SetBinContent(116,3978.609);
   hmmem->SetBinContent(117,3882.123);
   hmmem->SetBinContent(118,4355.092);
   hmmem->SetBinContent(119,4341.848);
   hmmem->SetBinContent(120,4358.875);
   hmmem->SetBinContent(121,4419.415);
   hmmem->SetBinContent(122,4173.472);
   hmmem->SetBinContent(123,4137.526);
   hmmem->SetBinContent(124,3980.501);
   hmmem->SetBinContent(125,3989.96);
   hmmem->SetBinContent(126,3458.344);
   hmmem->SetBinContent(127,3089.429);
   hmmem->SetBinContent(128,2832.134);
   hmmem->SetBinContent(129,2465.11);
   hmmem->SetBinContent(130,2241.869);
   hmmem->SetBinContent(131,1950.521);
   hmmem->SetBinContent(132,1651.605);
   hmmem->SetBinContent(133,1462.418);
   hmmem->SetBinContent(134,1188.096);
   hmmem->SetBinContent(135,944.0446);
   hmmem->SetBinContent(136,826.7485);
   hmmem->SetBinContent(137,569.4538);
   hmmem->SetBinContent(138,463.5089);
   hmmem->SetBinContent(139,408.6446);
   hmmem->SetBinContent(140,325.4021);
   hmmem->SetBinContent(141,206.2142);
   hmmem->SetBinContent(142,189.1873);
   hmmem->SetBinContent(143,121.0799);
   hmmem->SetBinContent(144,102.1611);
   hmmem->SetBinContent(145,35.94559);
   hmmem->SetEntries(330870);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,6");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_6->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_7
   pad_7 = new TPad("pad_7", "pad_7",0.001,0.001,0.3323333,0.3323333);
   pad_7->Draw();
   pad_7->cd();
   pad_7->Range(0.3393243,-3396.161,1.542027,19244.91);
   pad_7->SetFillColor(0);
   pad_7->SetBorderMode(0);
   pad_7->SetBorderSize(2);
   pad_7->SetLeftMargin(0.25);
   pad_7->SetRightMargin(0.01);
   pad_7->SetTopMargin(0.01);
   pad_7->SetBottomMargin(0.15);
   pad_7->SetFrameBorderMode(0);
   pad_7->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(67,5);
   hmmdt->SetBinContent(68,6);
   hmmdt->SetBinContent(69,28);
   hmmdt->SetBinContent(70,34);
   hmmdt->SetBinContent(71,56);
   hmmdt->SetBinContent(72,87);
   hmmdt->SetBinContent(73,147);
   hmmdt->SetBinContent(74,210);
   hmmdt->SetBinContent(75,330);
   hmmdt->SetBinContent(76,455);
   hmmdt->SetBinContent(77,670);
   hmmdt->SetBinContent(78,949);
   hmmdt->SetBinContent(79,1303);
   hmmdt->SetBinContent(80,1668);
   hmmdt->SetBinContent(81,2276);
   hmmdt->SetBinContent(82,2828);
   hmmdt->SetBinContent(83,3797);
   hmmdt->SetBinContent(84,4675);
   hmmdt->SetBinContent(85,5579);
   hmmdt->SetBinContent(86,6572);
   hmmdt->SetBinContent(87,7673);
   hmmdt->SetBinContent(88,8668);
   hmmdt->SetBinContent(89,9590);
   hmmdt->SetBinContent(90,10589);
   hmmdt->SetBinContent(91,11680);
   hmmdt->SetBinContent(92,11965);
   hmmdt->SetBinContent(93,12336);
   hmmdt->SetBinContent(94,12679);
   hmmdt->SetBinContent(95,12163);
   hmmdt->SetBinContent(96,11810);
   hmmdt->SetBinContent(97,11418);
   hmmdt->SetBinContent(98,10572);
   hmmdt->SetBinContent(99,9644);
   hmmdt->SetBinContent(100,8585);
   hmmdt->SetBinContent(101,7606);
   hmmdt->SetBinContent(102,6869);
   hmmdt->SetBinContent(103,5677);
   hmmdt->SetBinContent(104,4988);
   hmmdt->SetBinContent(105,4320);
   hmmdt->SetBinContent(106,3654);
   hmmdt->SetBinContent(107,3185);
   hmmdt->SetBinContent(108,2909);
   hmmdt->SetBinContent(109,2759);
   hmmdt->SetBinContent(110,2622);
   hmmdt->SetBinContent(111,2633);
   hmmdt->SetBinContent(112,2737);
   hmmdt->SetBinContent(113,2856);
   hmmdt->SetBinContent(114,2998);
   hmmdt->SetBinContent(115,3332);
   hmmdt->SetBinContent(116,3455);
   hmmdt->SetBinContent(117,3641);
   hmmdt->SetBinContent(118,3860);
   hmmdt->SetBinContent(119,3874);
   hmmdt->SetBinContent(120,3823);
   hmmdt->SetBinContent(121,3801);
   hmmdt->SetBinContent(122,3666);
   hmmdt->SetBinContent(123,3594);
   hmmdt->SetBinContent(124,3456);
   hmmdt->SetBinContent(125,3279);
   hmmdt->SetBinContent(126,2909);
   hmmdt->SetBinContent(127,2598);
   hmmdt->SetBinContent(128,2344);
   hmmdt->SetBinContent(129,2085);
   hmmdt->SetBinContent(130,1798);
   hmmdt->SetBinContent(131,1589);
   hmmdt->SetBinContent(132,1346);
   hmmdt->SetBinContent(133,1110);
   hmmdt->SetBinContent(134,906);
   hmmdt->SetBinContent(135,703);
   hmmdt->SetBinContent(136,609);
   hmmdt->SetBinContent(137,428);
   hmmdt->SetBinContent(138,321);
   hmmdt->SetBinContent(139,296);
   hmmdt->SetBinContent(140,197);
   hmmdt->SetBinContent(141,153);
   hmmdt->SetBinContent(142,95);
   hmmdt->SetBinContent(143,77);
   hmmdt->SetBinContent(144,52);
   hmmdt->SetBinContent(145,23);
   hmmdt->SetMaximum(19018.5);
   hmmdt->SetEntries(296280);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(67,1.892377);
   hmmem->SetBinContent(68,11.35426);
   hmmem->SetBinContent(69,18.92377);
   hmmem->SetBinContent(70,37.84754);
   hmmem->SetBinContent(71,45.41705);
   hmmem->SetBinContent(72,90.83409);
   hmmem->SetBinContent(73,113.5426);
   hmmem->SetBinContent(74,219.5157);
   hmmem->SetBinContent(75,316.027);
   hmmem->SetBinContent(76,425.7848);
   hmmem->SetBinContent(77,643.4082);
   hmmem->SetBinContent(78,889.4172);
   hmmem->SetBinContent(79,1233.83);
   hmmem->SetBinContent(80,1657.722);
   hmmem->SetBinContent(81,2125.139);
   hmmem->SetBinContent(82,2683.391);
   hmmem->SetBinContent(83,3758.261);
   hmmem->SetBinContent(84,4539.812);
   hmmem->SetBinContent(85,5327.041);
   hmmem->SetBinContent(86,6286.476);
   hmmem->SetBinContent(87,7524.091);
   hmmem->SetBinContent(88,8426.755);
   hmmem->SetBinContent(89,9206.414);
   hmmem->SetBinContent(90,10557.57);
   hmmem->SetBinContent(91,11024.99);
   hmmem->SetBinContent(92,11916.3);
   hmmem->SetBinContent(93,12067.69);
   hmmem->SetBinContent(94,12412.1);
   hmmem->SetBinContent(95,11785.72);
   hmmem->SetBinContent(96,11636.23);
   hmmem->SetBinContent(97,11144.21);
   hmmem->SetBinContent(98,10436.46);
   hmmem->SetBinContent(99,9448.638);
   hmmem->SetBinContent(100,8292.396);
   hmmem->SetBinContent(101,7753.068);
   hmmem->SetBinContent(102,6585.472);
   hmmem->SetBinContent(103,5802.028);
   hmmem->SetBinContent(104,4878.548);
   hmmem->SetBinContent(105,4274.88);
   hmmem->SetBinContent(106,3618.225);
   hmmem->SetBinContent(107,3129.992);
   hmmem->SetBinContent(108,2832.888);
   hmmem->SetBinContent(109,2749.624);
   hmmem->SetBinContent(110,2632.296);
   hmmem->SetBinContent(111,2611.48);
   hmmem->SetBinContent(112,2768.548);
   hmmem->SetBinContent(113,2857.489);
   hmmem->SetBinContent(114,3092.144);
   hmmem->SetBinContent(115,3290.844);
   hmmem->SetBinContent(116,3599.301);
   hmmem->SetBinContent(117,3811.247);
   hmmem->SetBinContent(118,3896.404);
   hmmem->SetBinContent(119,4042.117);
   hmmem->SetBinContent(120,3981.561);
   hmmem->SetBinContent(121,4049.687);
   hmmem->SetBinContent(122,3956.96);
   hmmem->SetBinContent(123,3688.243);
   hmmem->SetBinContent(124,3676.888);
   hmmem->SetBinContent(125,3654.18);
   hmmem->SetBinContent(126,3126.207);
   hmmem->SetBinContent(127,2872.628);
   hmmem->SetBinContent(128,2549.032);
   hmmem->SetBinContent(129,2399.534);
   hmmem->SetBinContent(130,1971.857);
   hmmem->SetBinContent(131,1799.65);
   hmmem->SetBinContent(132,1606.628);
   hmmem->SetBinContent(133,1303.848);
   hmmem->SetBinContent(134,1131.641);
   hmmem->SetBinContent(135,881.8477);
   hmmem->SetBinContent(136,732.3499);
   hmmem->SetBinContent(137,550.6817);
   hmmem->SetBinContent(138,442.8162);
   hmmem->SetBinContent(139,425.7848);
   hmmem->SetBinContent(140,312.2422);
   hmmem->SetBinContent(141,202.4843);
   hmmem->SetBinContent(142,193.0225);
   hmmem->SetBinContent(143,105.9731);
   hmmem->SetBinContent(144,100.296);
   hmmem->SetBinContent(145,32.17041);
   hmmem->SetEntries(313130);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,7");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_7->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_8
   pad_8 = new TPad("pad_8", "pad_8",0.3343333,0.001,0.6656667,0.3323333);
   pad_8->Draw();
   pad_8->cd();
   pad_8->Range(0.3393243,-3338.304,1.542027,18917.05);
   pad_8->SetFillColor(0);
   pad_8->SetBorderMode(0);
   pad_8->SetBorderSize(2);
   pad_8->SetLeftMargin(0.25);
   pad_8->SetRightMargin(0.01);
   pad_8->SetTopMargin(0.01);
   pad_8->SetBottomMargin(0.15);
   pad_8->SetFrameBorderMode(0);
   pad_8->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(60,1);
   hmmdt->SetBinContent(61,1);
   hmmdt->SetBinContent(66,1);
   hmmdt->SetBinContent(67,6);
   hmmdt->SetBinContent(68,6);
   hmmdt->SetBinContent(69,29);
   hmmdt->SetBinContent(70,34);
   hmmdt->SetBinContent(71,56);
   hmmdt->SetBinContent(72,86);
   hmmdt->SetBinContent(73,144);
   hmmdt->SetBinContent(74,208);
   hmmdt->SetBinContent(75,326);
   hmmdt->SetBinContent(76,455);
   hmmdt->SetBinContent(77,662);
   hmmdt->SetBinContent(78,939);
   hmmdt->SetBinContent(79,1290);
   hmmdt->SetBinContent(80,1652);
   hmmdt->SetBinContent(81,2255);
   hmmdt->SetBinContent(82,2797);
   hmmdt->SetBinContent(83,3749);
   hmmdt->SetBinContent(84,4621);
   hmmdt->SetBinContent(85,5502);
   hmmdt->SetBinContent(86,6478);
   hmmdt->SetBinContent(87,7532);
   hmmdt->SetBinContent(88,8561);
   hmmdt->SetBinContent(89,9451);
   hmmdt->SetBinContent(90,10429);
   hmmdt->SetBinContent(91,11490);
   hmmdt->SetBinContent(92,11747);
   hmmdt->SetBinContent(93,12130);
   hmmdt->SetBinContent(94,12463);
   hmmdt->SetBinContent(95,11937);
   hmmdt->SetBinContent(96,11585);
   hmmdt->SetBinContent(97,11183);
   hmmdt->SetBinContent(98,10345);
   hmmdt->SetBinContent(99,9450);
   hmmdt->SetBinContent(100,8409);
   hmmdt->SetBinContent(101,7443);
   hmmdt->SetBinContent(102,6720);
   hmmdt->SetBinContent(103,5551);
   hmmdt->SetBinContent(104,4851);
   hmmdt->SetBinContent(105,4206);
   hmmdt->SetBinContent(106,3568);
   hmmdt->SetBinContent(107,3098);
   hmmdt->SetBinContent(108,2821);
   hmmdt->SetBinContent(109,2668);
   hmmdt->SetBinContent(110,2536);
   hmmdt->SetBinContent(111,2563);
   hmmdt->SetBinContent(112,2635);
   hmmdt->SetBinContent(113,2776);
   hmmdt->SetBinContent(114,2901);
   hmmdt->SetBinContent(115,3228);
   hmmdt->SetBinContent(116,3311);
   hmmdt->SetBinContent(117,3500);
   hmmdt->SetBinContent(118,3722);
   hmmdt->SetBinContent(119,3702);
   hmmdt->SetBinContent(120,3637);
   hmmdt->SetBinContent(121,3648);
   hmmdt->SetBinContent(122,3496);
   hmmdt->SetBinContent(123,3405);
   hmmdt->SetBinContent(124,3280);
   hmmdt->SetBinContent(125,3102);
   hmmdt->SetBinContent(126,2755);
   hmmdt->SetBinContent(127,2437);
   hmmdt->SetBinContent(128,2186);
   hmmdt->SetBinContent(129,1963);
   hmmdt->SetBinContent(130,1706);
   hmmdt->SetBinContent(131,1496);
   hmmdt->SetBinContent(132,1261);
   hmmdt->SetBinContent(133,1028);
   hmmdt->SetBinContent(134,845);
   hmmdt->SetBinContent(135,674);
   hmmdt->SetBinContent(136,564);
   hmmdt->SetBinContent(137,400);
   hmmdt->SetBinContent(138,298);
   hmmdt->SetBinContent(139,280);
   hmmdt->SetBinContent(140,186);
   hmmdt->SetBinContent(141,146);
   hmmdt->SetBinContent(142,91);
   hmmdt->SetBinContent(143,75);
   hmmdt->SetBinContent(144,52);
   hmmdt->SetBinContent(145,23);
   hmmdt->SetMaximum(18694.5);
   hmmdt->SetEntries(288844);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(61,1.890649);
   hmmem->SetBinContent(67,3.781298);
   hmmem->SetBinContent(68,11.34389);
   hmmem->SetBinContent(69,22.68779);
   hmmem->SetBinContent(70,32.14103);
   hmmem->SetBinContent(71,56.71947);
   hmmem->SetBinContent(72,69.95401);
   hmmem->SetBinContent(73,132.3454);
   hmmem->SetBinContent(74,198.5181);
   hmmem->SetBinContent(75,308.1758);
   hmmem->SetBinContent(76,431.068);
   hmmem->SetBinContent(77,603.117);
   hmmem->SetBinContent(78,911.2928);
   hmmem->SetBinContent(79,1206.234);
   hmmem->SetBinContent(80,1677.006);
   hmmem->SetBinContent(81,2074.042);
   hmmem->SetBinContent(82,2735.769);
   hmmem->SetBinContent(83,3573.326);
   hmmem->SetBinContent(84,4490.291);
   hmmem->SetBinContent(85,5297.598);
   hmmem->SetBinContent(86,6314.767);
   hmmem->SetBinContent(87,7318.702);
   hmmem->SetBinContent(88,8371.793);
   hmmem->SetBinContent(89,9071.334);
   hmmem->SetBinContent(90,10313.49);
   hmmem->SetBinContent(91,11052.73);
   hmmem->SetBinContent(92,11565.1);
   hmmem->SetBinContent(93,11895.96);
   hmmem->SetBinContent(94,12086.92);
   hmmem->SetBinContent(95,11780.63);
   hmmem->SetBinContent(96,11309.86);
   hmmem->SetBinContent(97,10943.08);
   hmmem->SetBinContent(98,10252.99);
   hmmem->SetBinContent(99,9356.822);
   hmmem->SetBinContent(100,8129.79);
   hmmem->SetBinContent(101,7420.797);
   hmmem->SetBinContent(102,6571.896);
   hmmem->SetBinContent(103,5579.305);
   hmmem->SetBinContent(104,4807.92);
   hmmem->SetBinContent(105,4102.708);
   hmmem->SetBinContent(106,3510.935);
   hmmem->SetBinContent(107,3043.945);
   hmmem->SetBinContent(108,2858.661);
   hmmem->SetBinContent(109,2639.346);
   hmmem->SetBinContent(110,2558.048);
   hmmem->SetBinContent(111,2522.126);
   hmmem->SetBinContent(112,2648.799);
   hmmem->SetBinContent(113,2953.194);
   hmmem->SetBinContent(114,2911.599);
   hmmem->SetBinContent(115,3227.338);
   hmmem->SetBinContent(116,3520.388);
   hmmem->SetBinContent(117,3495.81);
   hmmem->SetBinContent(118,3807.767);
   hmmem->SetBinContent(119,3951.456);
   hmmem->SetBinContent(120,3703.781);
   hmmem->SetBinContent(121,3802.095);
   hmmem->SetBinContent(122,3701.891);
   hmmem->SetBinContent(123,3620.593);
   hmmem->SetBinContent(124,3495.81);
   hmmem->SetBinContent(125,3520.388);
   hmmem->SetBinContent(126,3008.022);
   hmmem->SetBinContent(127,2603.424);
   hmmem->SetBinContent(128,2431.375);
   hmmem->SetBinContent(129,2149.668);
   hmmem->SetBinContent(130,1956.822);
   hmmem->SetBinContent(131,1788.554);
   hmmem->SetBinContent(132,1402.862);
   hmmem->SetBinContent(133,1181.656);
   hmmem->SetBinContent(134,1005.825);
   hmmem->SetBinContent(135,873.4798);
   hmmem->SetBinContent(136,656.0552);
   hmmem->SetBinContent(137,518.0378);
   hmmem->SetBinContent(138,419.7241);
   hmmem->SetBinContent(139,376.2391);
   hmmem->SetBinContent(140,293.0506);
   hmmem->SetBinContent(141,179.6116);
   hmmem->SetBinContent(142,179.6116);
   hmmem->SetBinContent(143,124.7828);
   hmmem->SetBinContent(144,71.84466);
   hmmem->SetBinContent(145,43.48493);
   hmmem->SetEntries(305548);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"BEC,8");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_8->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_9
   pad_9 = new TPad("pad_9", "pad_9",0.6676667,0.001,0.999,0.3323333);
   pad_9->Draw();
   pad_9->cd();
   pad_9->Range(0.3393243,-6439.821,1.542027,36492.32);
   pad_9->SetFillColor(0);
   pad_9->SetBorderMode(0);
   pad_9->SetBorderSize(2);
   pad_9->SetLeftMargin(0.25);
   pad_9->SetRightMargin(0.01);
   pad_9->SetTopMargin(0.01);
   pad_9->SetBottomMargin(0.15);
   pad_9->SetFrameBorderMode(0);
   pad_9->SetFrameBorderMode(0);
   
   TH1D *hmmdt = new TH1D("hmmdt","",200,0,2);
   hmmdt->SetBinContent(65,3);
   hmmdt->SetBinContent(66,4);
   hmmdt->SetBinContent(67,7);
   hmmdt->SetBinContent(68,21);
   hmmdt->SetBinContent(69,34);
   hmmdt->SetBinContent(70,66);
   hmmdt->SetBinContent(71,109);
   hmmdt->SetBinContent(72,170);
   hmmdt->SetBinContent(73,246);
   hmmdt->SetBinContent(74,392);
   hmmdt->SetBinContent(75,648);
   hmmdt->SetBinContent(76,887);
   hmmdt->SetBinContent(77,1358);
   hmmdt->SetBinContent(78,1800);
   hmmdt->SetBinContent(79,2454);
   hmmdt->SetBinContent(80,3256);
   hmmdt->SetBinContent(81,4326);
   hmmdt->SetBinContent(82,5650);
   hmmdt->SetBinContent(83,7015);
   hmmdt->SetBinContent(84,8906);
   hmmdt->SetBinContent(85,10732);
   hmmdt->SetBinContent(86,12666);
   hmmdt->SetBinContent(87,14800);
   hmmdt->SetBinContent(88,16746);
   hmmdt->SetBinContent(89,18840);
   hmmdt->SetBinContent(90,20639);
   hmmdt->SetBinContent(91,21897);
   hmmdt->SetBinContent(92,23033);
   hmmdt->SetBinContent(93,24042);
   hmmdt->SetBinContent(94,23997);
   hmmdt->SetBinContent(95,24027);
   hmmdt->SetBinContent(96,23124);
   hmmdt->SetBinContent(97,21748);
   hmmdt->SetBinContent(98,20146);
   hmmdt->SetBinContent(99,18609);
   hmmdt->SetBinContent(100,16716);
   hmmdt->SetBinContent(101,14910);
   hmmdt->SetBinContent(102,12694);
   hmmdt->SetBinContent(103,10915);
   hmmdt->SetBinContent(104,9514);
   hmmdt->SetBinContent(105,8167);
   hmmdt->SetBinContent(106,6960);
   hmmdt->SetBinContent(107,6175);
   hmmdt->SetBinContent(108,5338);
   hmmdt->SetBinContent(109,5114);
   hmmdt->SetBinContent(110,5099);
   hmmdt->SetBinContent(111,4932);
   hmmdt->SetBinContent(112,5158);
   hmmdt->SetBinContent(113,5329);
   hmmdt->SetBinContent(114,5632);
   hmmdt->SetBinContent(115,5881);
   hmmdt->SetBinContent(116,6287);
   hmmdt->SetBinContent(117,6551);
   hmmdt->SetBinContent(118,6838);
   hmmdt->SetBinContent(119,6824);
   hmmdt->SetBinContent(120,6981);
   hmmdt->SetBinContent(121,6886);
   hmmdt->SetBinContent(122,6678);
   hmmdt->SetBinContent(123,6335);
   hmmdt->SetBinContent(124,5937);
   hmmdt->SetBinContent(125,5487);
   hmmdt->SetBinContent(126,5033);
   hmmdt->SetBinContent(127,4594);
   hmmdt->SetBinContent(128,4052);
   hmmdt->SetBinContent(129,3490);
   hmmdt->SetBinContent(130,3072);
   hmmdt->SetBinContent(131,2546);
   hmmdt->SetBinContent(132,2190);
   hmmdt->SetBinContent(133,1748);
   hmmdt->SetBinContent(134,1484);
   hmmdt->SetBinContent(135,1113);
   hmmdt->SetBinContent(136,890);
   hmmdt->SetBinContent(137,687);
   hmmdt->SetBinContent(138,521);
   hmmdt->SetBinContent(139,434);
   hmmdt->SetBinContent(140,347);
   hmmdt->SetBinContent(141,208);
   hmmdt->SetBinContent(142,155);
   hmmdt->SetBinContent(143,103);
   hmmdt->SetBinContent(144,82);
   hmmdt->SetBinContent(145,29);
   hmmdt->SetMaximum(36063);
   hmmdt->SetEntries(558514);
   hmmdt->SetStats(0);

   ci = TColor::GetColor("#000099");
   hmmdt->SetLineColor(ci);
   hmmdt->GetXaxis()->SetRange(65,153);
   hmmdt->GetXaxis()->CenterTitle(true);
   hmmdt->GetXaxis()->SetNdivisions(505);
   hmmdt->GetXaxis()->SetLabelFont(42);
   hmmdt->GetXaxis()->SetLabelSize(0.09);
   hmmdt->GetXaxis()->SetTitleSize(0.07);
   hmmdt->GetXaxis()->SetTitleFont(42);
   hmmdt->GetYaxis()->CenterTitle(true);
   hmmdt->GetYaxis()->SetNdivisions(505);
   hmmdt->GetYaxis()->SetLabelFont(42);
   hmmdt->GetYaxis()->SetLabelSize(0.09);
   hmmdt->GetYaxis()->SetTitleSize(0.07);
   hmmdt->GetYaxis()->SetTitleFont(42);
   hmmdt->GetZaxis()->SetLabelFont(42);
   hmmdt->GetZaxis()->SetLabelSize(0.035);
   hmmdt->GetZaxis()->SetTitleSize(0.035);
   hmmdt->GetZaxis()->SetTitleFont(42);
   hmmdt->Draw("");
   
   TH1D *hmmem = new TH1D("hmmem","missing mass ",200,0,2);
   hmmem->SetBinContent(65,1.894771);
   hmmem->SetBinContent(66,3.789542);
   hmmem->SetBinContent(67,7.579083);
   hmmem->SetBinContent(68,18.94771);
   hmmem->SetBinContent(69,36.00064);
   hmmem->SetBinContent(70,66.31698);
   hmmem->SetBinContent(71,89.05423);
   hmmem->SetBinContent(72,151.5817);
   hmmem->SetBinContent(73,248.215);
   hmmem->SetBinContent(74,378.9542);
   hmmem->SetBinContent(75,600.6423);
   hmmem->SetBinContent(76,852.6468);
   hmmem->SetBinContent(77,1290.339);
   hmmem->SetBinContent(78,1729.926);
   hmmem->SetBinContent(79,2364.674);
   hmmem->SetBinContent(80,3065.739);
   hmmem->SetBinContent(81,4177.97);
   hmmem->SetBinContent(82,5468.308);
   hmmem->SetBinContent(83,6747.279);
   hmmem->SetBinContent(84,8628.786);
   hmmem->SetBinContent(85,10366.29);
   hmmem->SetBinContent(86,12316.01);
   hmmem->SetBinContent(87,14413.52);
   hmmem->SetBinContent(88,16349.98);
   hmmem->SetBinContent(89,18347.07);
   hmmem->SetBinContent(90,20097.83);
   hmmem->SetBinContent(91,21416.59);
   hmmem->SetBinContent(92,22335.56);
   hmmem->SetBinContent(93,23677.06);
   hmmem->SetBinContent(94,23586.11);
   hmmem->SetBinContent(95,23637.27);
   hmmem->SetBinContent(96,22710.72);
   hmmem->SetBinContent(97,21355.96);
   hmmem->SetBinContent(98,19709.41);
   hmmem->SetBinContent(99,18375.49);
   hmmem->SetBinContent(100,16431.45);
   hmmem->SetBinContent(101,14872.06);
   hmmem->SetBinContent(102,12414.54);
   hmmem->SetBinContent(103,10809.67);
   hmmem->SetBinContent(104,9365.852);
   hmmem->SetBinContent(105,8039.512);
   hmmem->SetBinContent(106,7069.39);
   hmmem->SetBinContent(107,6000.739);
   hmmem->SetBinContent(108,5468.308);
   hmmem->SetBinContent(109,5079.88);
   hmmem->SetBinContent(110,5066.617);
   hmmem->SetBinContent(111,4969.984);
   hmmem->SetBinContent(112,5184.093);
   hmmem->SetBinContent(113,5331.885);
   hmmem->SetBinContent(114,5754.419);
   hmmem->SetBinContent(115,6076.53);
   hmmem->SetBinContent(116,6440.326);
   hmmem->SetBinContent(117,6862.86);
   hmmem->SetBinContent(118,7090.232);
   hmmem->SetBinContent(119,7069.39);
   hmmem->SetBinContent(120,7292.973);
   hmmem->SetBinContent(121,7220.971);
   hmmem->SetBinContent(122,7080.758);
   hmmem->SetBinContent(123,6819.28);
   hmmem->SetBinContent(124,6339.903);
   hmmem->SetBinContent(125,5966.633);
   hmmem->SetBinContent(126,5527.046);
   hmmem->SetBinContent(127,5095.039);
   hmmem->SetBinContent(128,4399.658);
   hmmem->SetBinContent(129,3960.071);
   hmmem->SetBinContent(130,3385.955);
   hmmem->SetBinContent(131,2933.105);
   hmmem->SetBinContent(132,2529.519);
   hmmem->SetBinContent(133,2084.248);
   hmmem->SetBinContent(134,1716.662);
   hmmem->SetBinContent(135,1529.08);
   hmmem->SetBinContent(136,1021.281);
   hmmem->SetBinContent(137,884.8579);
   hmmem->SetBinContent(138,693.4861);
   hmmem->SetBinContent(139,617.6953);
   hmmem->SetBinContent(140,458.5345);
   hmmem->SetBinContent(141,360.0064);
   hmmem->SetBinContent(142,210.3196);
   hmmem->SetBinContent(143,178.1085);
   hmmem->SetBinContent(144,153.4764);
   hmmem->SetBinContent(145,34.10587);
   hmmem->SetEntries(589532);
   hmmem->SetLineColor(2);
   hmmem->GetXaxis()->SetLabelFont(42);
   hmmem->GetXaxis()->SetLabelSize(0.035);
   hmmem->GetXaxis()->SetTitleSize(0.035);
   hmmem->GetXaxis()->SetTitleFont(42);
   hmmem->GetYaxis()->SetLabelFont(42);
   hmmem->GetYaxis()->SetLabelSize(0.035);
   hmmem->GetYaxis()->SetTitleSize(0.035);
   hmmem->GetYaxis()->SetTitleFont(42);
   hmmem->GetZaxis()->SetLabelFont(42);
   hmmem->GetZaxis()->SetLabelSize(0.035);
   hmmem->GetZaxis()->SetTitleSize(0.035);
   hmmem->GetZaxis()->SetTitleFont(42);
   hmmem->Draw("same");
   
   leg = new TLegend(0.6,0.75,0.99,0.98,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("hmmdt","Real","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hmmem","Mixed","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
      tex = new TLatex(0.3,0.9,"noBEC");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_9->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
      tex = new TLatex(0.35,0.05,"The Third Particle Mass (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.5,"Counts");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
}


==> Figures/fig16031601.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Mar 16 22:26:01 2016) by ROOT version5.34/05
   TCanvas *c1 = new TCanvas("c1", "c1",196,141,365,345);
   c1->Range(-0.09582043,-0.2546184,0.7647678,2.108233);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetRightMargin(0.005540166);
   c1->SetTopMargin(0.003484321);
   c1->SetBottomMargin(0.1289199);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,-0.01,0.76);
   frame2->SetMinimum(0.05);
   frame2->SetMaximum(2.1);
   frame2->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->SetTitle("Q (GeV)");
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(505);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.05);
   frame2->GetXaxis()->SetTitleSize(0.06);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->SetTitle("C_{2}(Q)");
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.05);
   frame2->GetYaxis()->SetTitleSize(0.06);
   frame2->GetYaxis()->SetTitleOffset(0.74);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(73);
   gre->SetName("Graph");
   gre->SetTitle("ratio001");
   gre->SetFillColor(1);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(25);
   gre->SetMarkerSize(0.6);
   gre->SetPoint(0,0,0.8641402);
   gre->SetPointError(0,0,1.179841);
   gre->SetPoint(1,0.01,1.543108);
   gre->SetPointError(1,0,0.4921625);
   gre->SetPoint(2,0.02,1.838013);
   gre->SetPointError(2,0,0.3782842);
   gre->SetPoint(3,0.03,1.54709);
   gre->SetPointError(3,0,0.234356);
   gre->SetPoint(4,0.04,1.976542);
   gre->SetPointError(4,0,0.2370155);
   gre->SetPoint(5,0.05,1.624035);
   gre->SetPointError(5,0,0.1529095);
   gre->SetPoint(6,0.06,1.69718);
   gre->SetPointError(6,0,0.1426104);
   gre->SetPoint(7,0.07,1.572255);
   gre->SetPointError(7,0,0.1101576);
   gre->SetPoint(8,0.08,1.733673);
   gre->SetPointError(8,0,0.1130407);
   gre->SetPoint(9,0.09,1.589938);
   gre->SetPointError(9,0,0.09086324);
   gre->SetPoint(10,0.1,1.643036);
   gre->SetPointError(10,0,0.08519655);
   gre->SetPoint(11,0.11,1.559701);
   gre->SetPointError(11,0,0.07397158);
   gre->SetPoint(12,0.12,1.431807);
   gre->SetPointError(12,0,0.06325428);
   gre->SetPoint(13,0.13,1.565985);
   gre->SetPointError(13,0,0.06571811);
   gre->SetPoint(14,0.14,1.526632);
   gre->SetPointError(14,0,0.06057143);
   gre->SetPoint(15,0.15,1.531196);
   gre->SetPointError(15,0,0.05713427);
   gre->SetPoint(16,0.16,1.477926);
   gre->SetPointError(16,0,0.05263013);
   gre->SetPoint(17,0.17,1.434516);
   gre->SetPointError(17,0,0.04996178);
   gre->SetPoint(18,0.18,1.391055);
   gre->SetPointError(18,0,0.04609036);
   gre->SetPoint(19,0.19,1.434208);
   gre->SetPointError(19,0,0.04586721);
   gre->SetPoint(20,0.2,1.386788);
   gre->SetPointError(20,0,0.04315274);
   gre->SetPoint(21,0.21,1.352002);
   gre->SetPointError(21,0,0.03988902);
   gre->SetPoint(22,0.22,1.361676);
   gre->SetPointError(22,0,0.03895252);
   gre->SetPoint(23,0.23,1.329621);
   gre->SetPointError(23,0,0.03745988);
   gre->SetPoint(24,0.24,1.270276);
   gre->SetPointError(24,0,0.03438719);
   gre->SetPoint(25,0.25,1.248781);
   gre->SetPointError(25,0,0.03352605);
   gre->SetPoint(26,0.26,1.205769);
   gre->SetPointError(26,0,0.03120671);
   gre->SetPoint(27,0.27,1.181273);
   gre->SetPointError(27,0,0.0298109);
   gre->SetPoint(28,0.28,1.145618);
   gre->SetPointError(28,0,0.0284137);
   gre->SetPoint(29,0.29,1.191602);
   gre->SetPointError(29,0,0.02920685);
   gre->SetPoint(30,0.3,1.128166);
   gre->SetPointError(30,0,0.02713382);
   gre->SetPoint(31,0.31,1.121031);
   gre->SetPointError(31,0,0.02660424);
   gre->SetPoint(32,0.32,1.089046);
   gre->SetPointError(32,0,0.02551442);
   gre->SetPoint(33,0.33,1.072603);
   gre->SetPointError(33,0,0.02462894);
   gre->SetPoint(34,0.34,1.067173);
   gre->SetPointError(34,0,0.02441321);
   gre->SetPoint(35,0.35,1.077247);
   gre->SetPointError(35,0,0.0242712);
   gre->SetPoint(36,0.36,1.003477);
   gre->SetPointError(36,0,0.02261966);
   gre->SetPoint(37,0.37,1.03976);
   gre->SetPointError(37,0,0.02299337);
   gre->SetPoint(38,0.38,0.9819012);
   gre->SetPointError(38,0,0.02160404);
   gre->SetPoint(39,0.39,0.997637);
   gre->SetPointError(39,0,0.02183548);
   gre->SetPoint(40,0.4,0.9866446);
   gre->SetPointError(40,0,0.02113621);
   gre->SetPoint(41,0.41,0.9593821);
   gre->SetPointError(41,0,0.0205488);
   gre->SetPoint(42,0.42,0.9564894);
   gre->SetPointError(42,0,0.02035763);
   gre->SetPoint(43,0.43,0.9517742);
   gre->SetPointError(43,0,0.02039164);
   gre->SetPoint(44,0.44,0.9473941);
   gre->SetPointError(44,0,0.02005223);
   gre->SetPoint(45,0.45,0.9453288);
   gre->SetPointError(45,0,0.01992698);
   gre->SetPoint(46,0.46,0.9028082);
   gre->SetPointError(46,0,0.01892339);
   gre->SetPoint(47,0.47,0.9018742);
   gre->SetPointError(47,0,0.01888392);
   gre->SetPoint(48,0.48,0.9379287);
   gre->SetPointError(48,0,0.01949219);
   gre->SetPoint(49,0.49,0.8899993);
   gre->SetPointError(49,0,0.01850675);
   gre->SetPoint(50,0.5,0.8888644);
   gre->SetPointError(50,0,0.01837074);
   gre->SetPoint(51,0.51,0.9014727);
   gre->SetPointError(51,0,0.0186744);
   gre->SetPoint(52,0.52,0.879925);
   gre->SetPointError(52,0,0.018238);
   gre->SetPoint(53,0.53,0.8521889);
   gre->SetPointError(53,0,0.01788102);
   gre->SetPoint(54,0.54,0.8896009);
   gre->SetPointError(54,0,0.01846696);
   gre->SetPoint(55,0.55,0.8683941);
   gre->SetPointError(55,0,0.01812902);
   gre->SetPoint(56,0.56,0.8815551);
   gre->SetPointError(56,0,0.01822151);
   gre->SetPoint(57,0.57,0.8499203);
   gre->SetPointError(57,0,0.01793583);
   gre->SetPoint(58,0.58,0.8714661);
   gre->SetPointError(58,0,0.01834556);
   gre->SetPoint(59,0.59,0.88283);
   gre->SetPointError(59,0,0.0186832);
   gre->SetPoint(60,0.6,0.8546606);
   gre->SetPointError(60,0,0.01837576);
   gre->SetPoint(61,0.61,0.890767);
   gre->SetPointError(61,0,0.01941275);
   gre->SetPoint(62,0.62,0.8879547);
   gre->SetPointError(62,0,0.01936139);
   gre->SetPoint(63,0.63,0.8604513);
   gre->SetPointError(63,0,0.01921165);
   gre->SetPoint(64,0.64,0.8470605);
   gre->SetPointError(64,0,0.01933239);
   gre->SetPoint(65,0.65,0.8730234);
   gre->SetPointError(65,0,0.02008716);
   gre->SetPoint(66,0.66,0.8770842);
   gre->SetPointError(66,0,0.02064484);
   gre->SetPoint(67,0.67,0.8818946);
   gre->SetPointError(67,0,0.021457);
   gre->SetPoint(68,0.68,0.8431358);
   gre->SetPointError(68,0,0.02144143);
   gre->SetPoint(69,0.69,0.8739771);
   gre->SetPointError(69,0,0.02336946);
   gre->SetPoint(70,0.7,0.8955117);
   gre->SetPointError(70,0,0.02629787);
   gre->SetPoint(71,0.71,0.8522053);
   gre->SetPointError(71,0,0.02831345);
   gre->SetPoint(72,0.72,0.8022419);
   gre->SetPointError(72,0,0.03754153);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","ratio001",100,0,0.792);
   Graph_Graph1->SetMinimum(-0.5689006);
   Graph_Graph1->SetMaximum(2.469497);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.7);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(4);
   fit101->SetLineWidth(2);
   fit101->SetChisquare(40.91793);
   fit101->SetNDF(67);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.8582959);
   fit101->SetParError(0,0.005399768);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.9780576);
   fit101->SetParError(1,0.02582734);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.499825);
   fit101->SetParError(2,0.07048073);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
   TLatex *   tex = new TLatex(0.6471601,0.7733051,"N = 0.86");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6402754,0.6927966,"#lambda_{2} = 0.98 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6488812,0.6144068,"r_{0} = 0.69 #pm 0.01 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
   
   gre = new TGraphErrors(72);
   gre->SetName("Graph");
   gre->SetTitle("ratio002");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(26);
   gre->SetMarkerSize(0.6);
   gre->SetPoint(0,0.008543573,1.56357);
   gre->SetPointError(0,0,0.5211978);
   gre->SetPoint(1,0.01958142,2.022228);
   gre->SetPointError(1,0,0.4416244);
   gre->SetPoint(2,0.02841169,1.568555);
   gre->SetPointError(2,0,0.2433794);
   gre->SetPoint(3,0.03944954,1.917534);
   gre->SetPointError(3,0,0.2403619);
   gre->SetPoint(4,0.04827981,1.653307);
   gre->SetPointError(4,0,0.1669776);
   gre->SetPoint(5,0.05931766,1.643337);
   gre->SetPointError(5,0,0.1488793);
   gre->SetPoint(6,0.06814793,1.508731);
   gre->SetPointError(6,0,0.1130739);
   gre->SetPoint(7,0.07918578,1.663278);
   gre->SetPointError(7,0,0.1195217);
   gre->SetPoint(8,0.08801605,1.513716);
   gre->SetPointError(8,0,0.09647797);
   gre->SetPoint(9,0.09905389,1.633366);
   gre->SetPointError(9,0,0.09491491);
   gre->SetPoint(10,0.1078842,1.528672);
   gre->SetPointError(10,0,0.08198837);
   gre->SetPoint(11,0.118922,1.374125);
   gre->SetPointError(11,0,0.068696);
   gre->SetPoint(12,0.1299599,1.543628);
   gre->SetPointError(12,0,0.07432481);
   gre->SetPoint(13,0.1387901,1.448906);
   gre->SetPointError(13,0,0.06661846);
   gre->SetPoint(14,0.149828,1.483804);
   gre->SetPointError(14,0,0.06446371);
   gre->SetPoint(15,0.1586583,1.483804);
   gre->SetPointError(15,0,0.06264948);
   gre->SetPoint(16,0.1696961,1.438935);
   gre->SetPointError(16,0,0.05958032);
   gre->SetPoint(17,0.1785264,1.354183);
   gre->SetPointError(17,0,0.05349257);
   gre->SetPoint(18,0.1895642,1.409022);
   gre->SetPointError(18,0,0.05407982);
   gre->SetPoint(19,0.1983945,1.319285);
   gre->SetPointError(19,0,0.04968079);
   gre->SetPoint(20,0.2094323,1.329256);
   gre->SetPointError(20,0,0.0478107);
   gre->SetPoint(21,0.2182626,1.359168);
   gre->SetPointError(21,0,0.04769175);
   gre->SetPoint(22,0.2293005,1.309314);
   gre->SetPointError(22,0,0.04508508);
   gre->SetPoint(23,0.2381307,1.254475);
   gre->SetPointError(23,0,0.0418039);
   gre->SetPoint(24,0.2491686,1.229548);
   gre->SetPointError(24,0,0.04060855);
   gre->SetPoint(25,0.2579989,1.249489);
   gre->SetPointError(25,0,0.04018234);
   gre->SetPoint(26,0.2690367,1.154767);
   gre->SetPointError(26,0,0.03633108);
   gre->SetPoint(27,0.277867,1.119869);
   gre->SetPointError(27,0,0.03473963);
   gre->SetPoint(28,0.2889048,1.174708);
   gre->SetPointError(28,0,0.0362949);
   gre->SetPoint(29,0.2999427,1.109898);
   gre->SetPointError(29,0,0.03403471);
   gre->SetPoint(30,0.3087729,1.134825);
   gre->SetPointError(30,0,0.03425926);
   gre->SetPoint(31,0.3198108,1.065029);
   gre->SetPointError(31,0,0.03165006);
   gre->SetPoint(32,0.3286411,1.035117);
   gre->SetPointError(32,0,0.03017137);
   gre->SetPoint(33,0.3396789,1.065029);
   gre->SetPointError(33,0,0.03120745);
   gre->SetPoint(34,0.3485092,1.065029);
   gre->SetPointError(34,0,0.03077773);
   gre->SetPoint(35,0.359547,0.965321);
   gre->SetPointError(35,0,0.02808129);
   gre->SetPoint(36,0.3683773,1.040102);
   gre->SetPointError(36,0,0.02951045);
   gre->SetPoint(37,0.3794151,0.965321);
   gre->SetPointError(37,0,0.02737763);
   gre->SetPoint(38,0.3882454,0.9703064);
   gre->SetPointError(38,0,0.02747039);
   gre->SetPoint(39,0.3992833,0.940394);
   gre->SetPointError(39,0,0.02626819);
   gre->SetPoint(40,0.4081135,0.9005107);
   gre->SetPointError(40,0,0.02517661);
   gre->SetPoint(41,0.4191514,0.940394);
   gre->SetPointError(41,0,0.02604072);
   gre->SetPoint(42,0.4279817,0.9154669);
   gre->SetPointError(42,0,0.02575177);
   gre->SetPoint(43,0.4390195,0.9304231);
   gre->SetPointError(43,0,0.02591662);
   gre->SetPoint(44,0.4478498,0.9453794);
   gre->SetPointError(44,0,0.02619907);
   gre->SetPoint(45,0.4588876,0.9204523);
   gre->SetPointError(45,0,0.0254615);
   gre->SetPoint(46,0.4699255,0.8855545);
   gre->SetPointError(46,0,0.02434321);
   gre->SetPoint(47,0.4787557,0.9254377);
   gre->SetPointError(47,0,0.02524103);
   gre->SetPoint(48,0.4897936,0.8805691);
   gre->SetPointError(48,0,0.02443157);
   gre->SetPoint(49,0.4986239,0.9005107);
   gre->SetPointError(49,0,0.02472572);
   gre->SetPoint(50,0.5096617,0.9005107);
   gre->SetPointError(50,0,0.02462956);
   gre->SetPoint(51,0.518492,0.8855545);
   gre->SetPointError(51,0,0.02439555);
   gre->SetPoint(52,0.5295298,0.830715);
   gre->SetPointError(52,0,0.02342717);
   gre->SetPoint(53,0.5383601,0.8855545);
   gre->SetPointError(53,0,0.02480718);
   gre->SetPoint(54,0.5493979,0.8656128);
   gre->SetPointError(54,0,0.02424788);
   gre->SetPoint(55,0.5582282,0.8606274);
   gre->SetPointError(55,0,0.0241392);
   gre->SetPoint(56,0.5692661,0.8656128);
   gre->SetPointError(56,0,0.02462449);
   gre->SetPoint(57,0.5780963,0.8506566);
   gre->SetPointError(57,0,0.02428779);
   gre->SetPoint(58,0.5891342,0.8456712);
   gre->SetPointError(58,0,0.02448986);
   gre->SetPoint(59,0.5979645,0.8506566);
   gre->SetPointError(59,0,0.02485594);
   gre->SetPoint(60,0.6090023,0.8955253);
   gre->SetPointError(60,0,0.02668725);
   gre->SetPoint(61,0.6178326,0.855642);
   gre->SetPointError(61,0,0.02577898);
   gre->SetPoint(62,0.6288704,0.8057879);
   gre->SetPointError(62,0,0.02502398);
   gre->SetPoint(63,0.6399083,0.8207442);
   gre->SetPointError(63,0,0.02617437);
   gre->SetPoint(64,0.6487385,0.8755837);
   gre->SetPointError(64,0,0.02807785);
   gre->SetPoint(65,0.6597764,0.8456712);
   gre->SetPointError(65,0,0.02819842);
   gre->SetPoint(66,0.6686067,0.8855545);
   gre->SetPointError(66,0,0.03033757);
   gre->SetPoint(67,0.6796445,0.8057879);
   gre->SetPointError(67,0,0.02949284);
   gre->SetPoint(68,0.6884748,0.8955253);
   gre->SetPointError(68,0,0.03483146);
   gre->SetPoint(69,0.6995126,0.9005107);
   gre->SetPointError(69,0,0.0392785);
   gre->SetPoint(70,0.7083429,0.7908317);
   gre->SetPointError(70,0,0.04089794);
   gre->SetPoint(71,0.7193807,0.745963);
   gre->SetPointError(71,0,0.05595923);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","ratio002",100,0,0.791);
   Graph_Graph2->SetMinimum(0.5105932);
   Graph_Graph2->SetMaximum(2.636591);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   
   TF1 *fit101 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))*(1.0)",0,0.7);
   fit101->SetFillColor(19);
   fit101->SetFillStyle(0);
   fit101->SetLineColor(2);
   fit101->SetLineWidth(3);
   fit101->SetLineStyle(2);
   fit101->SetChisquare(53.86358);
   fit101->SetNDF(66);
   fit101->GetXaxis()->SetLabelFont(42);
   fit101->GetXaxis()->SetLabelSize(0.035);
   fit101->GetXaxis()->SetTitleSize(0.035);
   fit101->GetXaxis()->SetTitleFont(42);
   fit101->GetYaxis()->SetLabelFont(42);
   fit101->GetYaxis()->SetLabelSize(0.035);
   fit101->GetYaxis()->SetTitleSize(0.035);
   fit101->GetYaxis()->SetTitleFont(42);
   fit101->SetParameter(0,0.8418059);
   fit101->SetParError(0,0.007253876);
   fit101->SetParLimits(0,0,0);
   fit101->SetParameter(1,0.966795);
   fit101->SetParError(1,0.03046891);
   fit101->SetParLimits(1,0,0);
   fit101->SetParameter(2,3.477717);
   fit101->SetParError(2,0.08921986);
   fit101->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fit101);
   gre->Draw("p");
      tex = new TLatex(0.2354571,0.3344948,"N = 0.84");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2271468,0.261324,"#lambda_{2} = 0.97 #pm 0.03");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2354571,0.195122,"r_{0} = 0.69 #pm 0.02 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
   TMarker *marker = new TMarker(0.3845564,1.987609,25);
   marker->SetMarkerColor(4);
   marker->SetMarkerStyle(25);
   marker->Draw();
      tex = new TLatex(0.4286378,1.951807,"Whole");
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
   marker = new TMarker(0.05913313,0.9062249,26);
   marker->SetMarkerColor(2);
   marker->SetMarkerStyle(26);
   marker->Draw();
      tex = new TLatex(0.09727554,0.8650603,"Partial");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.085,0.717,0.038,0.717);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.365,1.804,0.404,1.804);
   line->SetLineColor(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.4310217,1.778916,"Fit");
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.09727554,0.7004016,"Fit");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> Figures/fig16031602-v2.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Wed May 11 10:49:30 2016) by ROOT version5.34/05
   TCanvas *canv2 = new TCanvas("canv2", "canv2",98,146,400,460);
   canv2->Range(-0.1774194,-6546.386,1.032258,35239.05);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetLeftMargin(0.1666667);
   canv2->SetRightMargin(0.03100776);
   canv2->SetTopMargin(0.03866111);
   canv2->SetBottomMargin(0.08514494);
   canv2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: canv2_1
   TPad *canv2_1 = new TPad("canv2_1", "canv2_1",0.005050505,0.3790323,0.9671717,0.9946237);
   canv2_1->Draw();
   canv2_1->cd();
   canv2_1->Range(-0.1949686,-268.2022,1.003145,24977.52);
   canv2_1->SetFillColor(0);
   canv2_1->SetBorderMode(0);
   canv2_1->SetBorderSize(2);
   canv2_1->SetLeftMargin(0.1627297);
   canv2_1->SetRightMargin(0.002624654);
   canv2_1->SetTopMargin(0.1165353);
   canv2_1->SetBottomMargin(0.01062367);
   canv2_1->SetFrameBorderMode(0);
   canv2_1->SetFrameBorderMode(0);
   
   TH1D *hQ2 = new TH1D("hQ2","",20,0,1);
   hQ2->SetBinContent(1,201);
   hQ2->SetBinContent(2,1357);
   hQ2->SetBinContent(3,3564);
   hQ2->SetBinContent(4,5989);
   hQ2->SetBinContent(5,9079);
   hQ2->SetBinContent(6,12453);
   hQ2->SetBinContent(7,15096);
   hQ2->SetBinContent(8,17410);
   hQ2->SetBinContent(9,19373);
   hQ2->SetBinContent(10,20545);
   hQ2->SetBinContent(11,21357);
   hQ2->SetBinContent(12,21011);
   hQ2->SetBinContent(13,19327);
   hQ2->SetBinContent(14,15517);
   hQ2->SetBinContent(15,4739);
   hQ2->SetMaximum(22035.5);
   hQ2->SetEntries(187018);
   hQ2->SetStats(0);
   hQ2->SetFillStyle(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hQ2->SetLineColor(ci);
   hQ2->SetLineWidth(2);
   hQ2->GetXaxis()->SetTitle("Q (GeV)");
   hQ2->GetXaxis()->CenterTitle(true);
   hQ2->GetXaxis()->SetNdivisions(505);
   hQ2->GetXaxis()->SetLabelFont(42);
   hQ2->GetXaxis()->SetLabelSize(0.1);
   hQ2->GetXaxis()->SetTitleSize(0.11);
   hQ2->GetXaxis()->SetTitleFont(42);
   hQ2->GetYaxis()->SetTitle("Counts");
   hQ2->GetYaxis()->CenterTitle(true);
   hQ2->GetYaxis()->SetNdivisions(505);
   hQ2->GetYaxis()->SetLabelFont(42);
   hQ2->GetYaxis()->SetLabelSize(0.09);
   hQ2->GetYaxis()->SetTitleSize(0.11);
   hQ2->GetYaxis()->SetTitleOffset(0.77);
   hQ2->GetYaxis()->SetTitleFont(42);
   hQ2->GetZaxis()->SetLabelFont(42);
   hQ2->GetZaxis()->SetLabelSize(0.035);
   hQ2->GetZaxis()->SetTitleSize(0.035);
   hQ2->GetZaxis()->SetTitleFont(42);
   hQ2->Draw("L");
   
   TH1D *hQmx_noCut__1__1 = new TH1D("hQmx_noCut__1__1","Q (GeV)",20,0,1);
   hQmx_noCut__1__1->SetBinContent(1,521);
   hQmx_noCut__1__1->SetBinContent(2,3143);
   hQmx_noCut__1__1->SetBinContent(3,7373);
   hQmx_noCut__1__1->SetBinContent(4,11475);
   hQmx_noCut__1__1->SetBinContent(5,14766);
   hQmx_noCut__1__1->SetBinContent(6,17311);
   hQmx_noCut__1__1->SetBinContent(7,19122);
   hQmx_noCut__1__1->SetBinContent(8,18996);
   hQmx_noCut__1__1->SetBinContent(9,18646);
   hQmx_noCut__1__1->SetBinContent(10,17240);
   hQmx_noCut__1__1->SetBinContent(11,15186);
   hQmx_noCut__1__1->SetBinContent(12,12951);
   hQmx_noCut__1__1->SetBinContent(13,10409);
   hQmx_noCut__1__1->SetBinContent(14,7799);
   hQmx_noCut__1__1->SetBinContent(15,5400);
   hQmx_noCut__1__1->SetBinContent(16,3421);
   hQmx_noCut__1__1->SetBinContent(17,2052);
   hQmx_noCut__1__1->SetBinContent(18,909);
   hQmx_noCut__1__1->SetBinContent(19,261);
   hQmx_noCut__1__1->SetBinContent(20,37);
   hQmx_noCut__1__1->SetEntries(187018);
   hQmx_noCut__1__1->SetDirectory(0);
   hQmx_noCut__1__1->SetLineColor(3);
   hQmx_noCut__1__1->SetLineStyle(9);
   hQmx_noCut__1__1->SetLineWidth(2);
   hQmx_noCut__1__1->GetXaxis()->SetLabelFont(42);
   hQmx_noCut__1__1->GetXaxis()->SetLabelSize(0.035);
   hQmx_noCut__1__1->GetXaxis()->SetTitleSize(0.035);
   hQmx_noCut__1__1->GetXaxis()->SetTitleFont(42);
   hQmx_noCut__1__1->GetYaxis()->SetLabelFont(42);
   hQmx_noCut__1__1->GetYaxis()->SetLabelSize(0.035);
   hQmx_noCut__1__1->GetYaxis()->SetTitleSize(0.035);
   hQmx_noCut__1__1->GetYaxis()->SetTitleFont(42);
   hQmx_noCut__1__1->GetZaxis()->SetLabelFont(42);
   hQmx_noCut__1__1->GetZaxis()->SetLabelSize(0.035);
   hQmx_noCut__1__1->GetZaxis()->SetTitleSize(0.035);
   hQmx_noCut__1__1->GetZaxis()->SetTitleFont(42);
   hQmx_noCut__1__1->Draw("CSAME");
   
   TH1D *hQmx = new TH1D("hQmx","Q (GeV)",20,0,1);
   hQmx->SetBinContent(1,245.7654);
   hQmx->SetBinContent(2,1601.256);
   hQmx->SetBinContent(3,4247.96);
   hQmx->SetBinContent(4,7603.603);
   hQmx->SetBinContent(5,11099.14);
   hQmx->SetBinContent(6,14445.33);
   hQmx->SetBinContent(7,16929.45);
   hQmx->SetBinContent(8,18491.01);
   hQmx->SetBinContent(9,19468.4);
   hQmx->SetBinContent(10,20139.53);
   hQmx->SetBinContent(11,20082.81);
   hQmx->SetBinContent(12,19022.24);
   hQmx->SetBinContent(13,17018.31);
   hQmx->SetBinContent(14,12759);
   hQmx->SetBinContent(15,3864.188);
   hQmx->SetEntries(98925);
   hQmx->SetStats(0);
   hQmx->SetLineColor(2);
   hQmx->SetLineStyle(2);
   hQmx->SetLineWidth(2);
   hQmx->GetXaxis()->SetLabelFont(42);
   hQmx->GetXaxis()->SetLabelSize(0.035);
   hQmx->GetXaxis()->SetTitleSize(0.035);
   hQmx->GetXaxis()->SetTitleFont(42);
   hQmx->GetYaxis()->SetLabelFont(42);
   hQmx->GetYaxis()->SetLabelSize(0.035);
   hQmx->GetYaxis()->SetTitleSize(0.035);
   hQmx->GetYaxis()->SetTitleFont(42);
   hQmx->GetZaxis()->SetLabelFont(42);
   hQmx->GetZaxis()->SetLabelSize(0.035);
   hQmx->GetZaxis()->SetTitleSize(0.035);
   hQmx->GetZaxis()->SetTitleFont(42);
   hQmx->Draw("CSAME");
   TLine *line = new TLine(0.779,6907.655,0.779,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(0.7421384,7980.424,"Boundary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.08372093);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.3149606,0.02274646,0.8293963,0.3136935,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.07273675);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hQ2","Phase space","lpf");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","Mixed (no cut)","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(3);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hQmx","Mixed (MM cut)","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   leg->Draw();
   canv2_1->Modified();
   canv2->cd();
  
// ------------>Primitives in pad: canv2_2
   canv2_2 = new TPad("canv2_2", "canv2_2",0.005050505,0,0.9671717,0.3817204);
   canv2_2->Draw();
   canv2_2->cd();
   canv2_2->Range(-0.1949686,-0.78,1.003145,2.289032);
   canv2_2->SetFillColor(0);
   canv2_2->SetBorderMode(0);
   canv2_2->SetBorderSize(2);
   canv2_2->SetLeftMargin(0.1627297);
   canv2_2->SetRightMargin(0.002624654);
   canv2_2->SetTopMargin(0.009459665);
   canv2_2->SetBottomMargin(0.3193189);
   canv2_2->SetFrameBorderMode(0);
   canv2_2->SetFrameBorderMode(0);
   
   TH1F *frame2 = new TH1F("frame2","",1000,0,1);
   frame2->SetMinimum(0.2);
   frame2->SetMaximum(2.26);
   frame2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame2->SetLineColor(ci);
   frame2->GetXaxis()->SetTitle("Q (GeV)");
   frame2->GetXaxis()->CenterTitle(true);
   frame2->GetXaxis()->SetNdivisions(806);
   frame2->GetXaxis()->SetLabelFont(42);
   frame2->GetXaxis()->SetLabelSize(0.14);
   frame2->GetXaxis()->SetTitleSize(0.15);
   frame2->GetXaxis()->SetTickLength(0.06);
   frame2->GetXaxis()->SetTitleOffset(0.97);
   frame2->GetXaxis()->SetTitleFont(42);
   frame2->GetYaxis()->SetTitle("Ratio");
   frame2->GetYaxis()->CenterTitle(true);
   frame2->GetYaxis()->SetNdivisions(505);
   frame2->GetYaxis()->SetLabelFont(42);
   frame2->GetYaxis()->SetLabelSize(0.14);
   frame2->GetYaxis()->SetTitleSize(0.15);
   frame2->GetYaxis()->SetTitleOffset(0.5);
   frame2->GetYaxis()->SetTitleFont(42);
   frame2->GetZaxis()->SetLabelFont(42);
   frame2->GetZaxis()->SetLabelSize(0.035);
   frame2->GetZaxis()->SetTitleSize(0.035);
   frame2->GetZaxis()->SetTitleFont(42);
   frame2->Draw("");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("CF1");
   gre->SetTitle("CF1");
   gre->SetFillColor(1);
   gre->SetLineColor(3);
   gre->SetLineStyle(9);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(3);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0.025,0.3857965);
   gre->SetPointError(0,0,0.03203392);
   gre->SetPoint(1,0.075,0.4317531);
   gre->SetPointError(1,0,0.01402425);
   gre->SetPoint(2,0.125,0.4833853);
   gre->SetPointError(2,0,0.009861696);
   gre->SetPoint(3,0.175,0.5219172);
   gre->SetPointError(3,0,0.008319936);
   gre->SetPoint(4,0.225,0.6148585);
   gre->SetPointError(4,0,0.00820018);
   gre->SetPoint(5,0.275,0.7193692);
   gre->SetPointError(5,0,0.008452777);
   gre->SetPoint(6,0.325,0.7894572);
   gre->SetPointError(6,0,0.008595245);
   gre->SetPoint(7,0.375,0.9165087);
   gre->SetPointError(7,0,0.00961596);
   gre->SetPoint(8,0.425,1.03899);
   gre->SetPointError(8,0,0.01065909);
   gre->SetPoint(9,0.475,1.191705);
   gre->SetPointError(9,0,0.01230855);
   gre->SetPoint(10,0.525,1.406361);
   gre->SetPointError(10,0,0.01492819);
   gre->SetPoint(11,0.575,1.622346);
   gre->SetPointError(11,0,0.01812446);
   gre->SetPoint(12,0.625,1.856759);
   gre->SetPointError(12,0,0.02257408);
   gre->SetPoint(13,0.675,1.989614);
   gre->SetPointError(13,0,0.02761675);
   gre->SetPoint(14,0.725,0.8775926);
   gre->SetPointError(14,0,0.01746829);
   
   TH1F *Graph_Graph_CF111 = new TH1F("Graph_Graph_CF111","CF1",100,0,0.795);
   Graph_Graph_CF111->SetMinimum(0.1874158);
   Graph_Graph_CF111->SetMaximum(2.183578);
   Graph_Graph_CF111->SetDirectory(0);
   Graph_Graph_CF111->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_CF111->SetLineColor(ci);
   Graph_Graph_CF111->GetXaxis()->SetLabelFont(42);
   Graph_Graph_CF111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_CF111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_CF111->GetXaxis()->SetTitleFont(42);
   Graph_Graph_CF111->GetYaxis()->SetLabelFont(42);
   Graph_Graph_CF111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_CF111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_CF111->GetYaxis()->SetTitleFont(42);
   Graph_Graph_CF111->GetZaxis()->SetLabelFont(42);
   Graph_Graph_CF111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_CF111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_CF111->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_CF111);
   
   gre->Draw("pc");
   
   gre = new TGraphErrors(15);
   gre->SetName("CF2");
   gre->SetTitle("CF2");
   gre->SetFillColor(1);
   gre->SetLineColor(2);
   gre->SetLineStyle(2);
   gre->SetLineWidth(2);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.7);
   gre->SetPoint(0,0.025,0.8178531);
   gre->SetPointError(0,0,0.07777798);
   gre->SetPoint(1,0.075,0.8474597);
   gre->SetPointError(1,0,0.03126919);
   gre->SetPoint(2,0.125,0.8389909);
   gre->SetPointError(2,0,0.01905804);
   gre->SetPoint(3,0.175,0.7876529);
   gre->SetPointError(3,0,0.01360816);
   gre->SetPoint(4,0.225,0.8179913);
   gre->SetPointError(4,0,0.01157512);
   gre->SetPoint(5,0.275,0.8620779);
   gre->SetPointError(5,0,0.01054165);
   gre->SetPoint(6,0.325,0.8917005);
   gre->SetPointError(6,0,0.009981924);
   gre->SetPoint(7,0.375,0.9415386);
   gre->SetPointError(7,0,0.00994287);
   gre->SetPoint(8,0.425,0.9950997);
   gre->SetPointError(8,0,0.01009835);
   gre->SetPoint(9,0.475,1.020133);
   gre->SetPointError(9,0,0.01011565);
   gre->SetPoint(10,0.525,1.063447);
   gre->SetPointError(10,0,0.01045303);
   gre->SetPoint(11,0.575,1.104549);
   gre->SetPointError(11,0,0.01105455);
   gre->SetPoint(12,0.625,1.135659);
   gre->SetPointError(12,0,0.011938);
   gre->SetPoint(13,0.675,1.216161);
   gre->SetPointError(13,0,0.01453409);
   gre->SetPoint(14,0.725,1.22639);
   gre->SetPointError(14,0,0.02658188);
   
   TH1F *Graph_Graph_CF222 = new TH1F("Graph_Graph_CF222","CF2",100,0,0.795);
   Graph_Graph_CF222->SetMinimum(0.6887855);
   Graph_Graph_CF222->SetMaximum(1.304261);
   Graph_Graph_CF222->SetDirectory(0);
   Graph_Graph_CF222->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_CF222->SetLineColor(ci);
   Graph_Graph_CF222->GetXaxis()->SetLabelFont(42);
   Graph_Graph_CF222->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_CF222->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_CF222->GetXaxis()->SetTitleFont(42);
   Graph_Graph_CF222->GetYaxis()->SetLabelFont(42);
   Graph_Graph_CF222->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_CF222->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_CF222->GetYaxis()->SetTitleFont(42);
   Graph_Graph_CF222->GetZaxis()->SetLabelFont(42);
   Graph_Graph_CF222->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_CF222->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_CF222->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_CF222);
   
   gre->Draw("pc");
   
   leg = new TLegend(0.1942257,0.6321211,0.7244095,0.9579568,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.1267606);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("CF1","No cut","lp");
   entry->SetLineColor(3);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   entry=leg->AddEntry("CF2","MM cut","lp");
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.7);
   leg->Draw();
      tex = new TLatex(-0.1666667,-0.4,"(a)");
   tex->SetTextFont(42);
   tex->SetTextSize(0.1694345);
   tex->SetLineWidth(2);
   tex->Draw();
   canv2_2->Modified();
   canv2->cd();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
   canv2->ToggleToolBar();
}


==> Figures/fig16031602.C <==
{
//=========Macro generated from canvas: canv2/canv2
//=========  (Tue Apr 12 10:34:02 2016) by ROOT version5.34/05
  TCanvas *canv2 = new TCanvas("canv2", "canv2",400,400);
   canv2->Range(-0.1774194,-6546.386,1.032258,35239.05);
   canv2->SetFillColor(0);
   canv2->SetBorderMode(0);
   canv2->SetBorderSize(2);
   canv2->SetLeftMargin(0.1466667);
   canv2->SetRightMargin(0.02666667);
   canv2->SetTopMargin(0.07666667);
   canv2->SetBottomMargin(0.1566667);
   canv2->SetFrameBorderMode(0);
   canv2->SetFrameBorderMode(0);
   
   TH1D *hQ2 = new TH1D("hQ2","",20,0,1);
   hQ2->SetBinContent(1,201);
   hQ2->SetBinContent(2,1357);
   hQ2->SetBinContent(3,3564);
   hQ2->SetBinContent(4,5989);
   hQ2->SetBinContent(5,9079);
   hQ2->SetBinContent(6,12453);
   hQ2->SetBinContent(7,15096);
   hQ2->SetBinContent(8,17410);
   hQ2->SetBinContent(9,19373);
   hQ2->SetBinContent(10,20545);
   hQ2->SetBinContent(11,21357);
   hQ2->SetBinContent(12,21011);
   hQ2->SetBinContent(13,19327);
   hQ2->SetBinContent(14,15517);
   hQ2->SetBinContent(15,4739);
   hQ2->SetMaximum(32035.5);
   hQ2->SetEntries(187018);
   hQ2->SetStats(0);
   hQ2->SetFillStyle(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   hQ2->SetLineColor(ci);
   hQ2->SetLineWidth(2);
   hQ2->GetXaxis()->SetTitle("Q (GeV)");
   hQ2->GetXaxis()->CenterTitle(true);
   hQ2->GetXaxis()->SetNdivisions(505);
   hQ2->GetXaxis()->SetLabelFont(42);
   hQ2->GetXaxis()->SetLabelSize(0.06);
   hQ2->GetXaxis()->SetTitleSize(0.07);
   hQ2->GetXaxis()->SetTitleFont(42);
   hQ2->GetYaxis()->SetTitle("Counts");
   hQ2->GetYaxis()->CenterTitle(true);
   hQ2->GetYaxis()->SetNdivisions(505);
   hQ2->GetYaxis()->SetLabelFont(42);
   hQ2->GetYaxis()->SetLabelSize(0.06);
   hQ2->GetYaxis()->SetTitleSize(0.07);
   hQ2->GetYaxis()->SetTitleFont(42);
   hQ2->GetZaxis()->SetLabelFont(42);
   hQ2->GetZaxis()->SetLabelSize(0.035);
   hQ2->GetZaxis()->SetTitleSize(0.035);
   hQ2->GetZaxis()->SetTitleFont(42);
   hQ2->Draw("L");
   
   TH1D *hQmx__1__1__1__1__1__1__1__1__1__1 = new TH1D("hQmx__1__1__1__1__1__1__1__1__1__1","Q (GeV)",20,0,1);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(1,521);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(2,3143);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(3,7373);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(4,11475);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(5,14766);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(6,17311);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(7,19122);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(8,18996);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(9,18646);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(10,17240);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(11,15186);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(12,12951);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(13,10409);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(14,7799);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(15,5400);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(16,3421);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(17,2052);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(18,909);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(19,261);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetBinContent(20,37);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetEntries(187018);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetDirectory(0);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetLineColor(3);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetLineStyle(9);
   hQmx__1__1__1__1__1__1__1__1__1__1->SetLineWidth(2);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetXaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetXaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetXaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetXaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetYaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetYaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetYaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetYaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetZaxis()->SetLabelFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetZaxis()->SetLabelSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetZaxis()->SetTitleSize(0.035);
   hQmx__1__1__1__1__1__1__1__1__1__1->GetZaxis()->SetTitleFont(42);
   hQmx__1__1__1__1__1__1__1__1__1__1->Draw("CSAME");
   
   TH1D *hQmx = new TH1D("hQmx","Q (GeV)",20,0,1);
   hQmx->SetBinContent(1,245.7654);
   hQmx->SetBinContent(2,1601.256);
   hQmx->SetBinContent(3,4247.96);
   hQmx->SetBinContent(4,7603.603);
   hQmx->SetBinContent(5,11099.14);
   hQmx->SetBinContent(6,14445.33);
   hQmx->SetBinContent(7,16929.45);
   hQmx->SetBinContent(8,18491.01);
   hQmx->SetBinContent(9,19468.4);
   hQmx->SetBinContent(10,20139.53);
   hQmx->SetBinContent(11,20082.81);
   hQmx->SetBinContent(12,19022.24);
   hQmx->SetBinContent(13,17018.31);
   hQmx->SetBinContent(14,12759);
   hQmx->SetBinContent(15,3864.188);
   hQmx->SetEntries(98925);
   hQmx->SetStats(0);
   hQmx->SetLineColor(2);
   hQmx->SetLineStyle(2);
   hQmx->SetLineWidth(2);
   hQmx->GetXaxis()->SetLabelFont(42);
   hQmx->GetXaxis()->SetLabelSize(0.035);
   hQmx->GetXaxis()->SetTitleSize(0.035);
   hQmx->GetXaxis()->SetTitleFont(42);
   hQmx->GetYaxis()->SetLabelFont(42);
   hQmx->GetYaxis()->SetLabelSize(0.035);
   hQmx->GetYaxis()->SetTitleSize(0.035);
   hQmx->GetYaxis()->SetTitleFont(42);
   hQmx->GetZaxis()->SetLabelFont(42);
   hQmx->GetZaxis()->SetLabelSize(0.035);
   hQmx->GetZaxis()->SetTitleSize(0.035);
   hQmx->GetZaxis()->SetTitleFont(42);
   hQmx->Draw("CSAME");
   TLine *line = new TLine(0.779,6907.655,0.779,0);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(0.7459677,7799.948,"Boundary");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2618087,3864.32,"#gamma p #rightarrow 2#pi^{0}p");
   tex->SetTextFont(42);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.145017,-3823.82,"(a)");
   tex->SetTextSize(0.07082153);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.205,0.7175,0.9725,0.925,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.05333333);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("hQ2","Phase space","lpf");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","Mixed (no cut)","lpf");
   entry->SetLineColor(3);
   entry->SetLineStyle(9);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("hQmx","Mixed (missing-mass cut)","lpf");
   entry->SetFillStyle(0);
   entry->SetLineColor(2);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   leg->Draw();
   canv2->Modified();
   canv2->cd();
   canv2->SetSelected(canv2);
   canv2->ToggleToolBar();
}


==> Figures/fig16031701.C <==
{
//=========Macro generated from canvas: canv1/canv1
//=========  (Thu Mar 17 21:57:34 2016) by ROOT version5.34/05
   TCanvas *canv1 = new TCanvas("canv1", "canv1",94,39,609,306);
   canv1->Range(0,0,1,1);
   canv1->SetFillColor(0);
   canv1->SetBorderMode(0);
   canv1->SetBorderSize(2);
   canv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0,0.004504505,0.9977852,1);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_2
   pad_2 = new TPad("pad_2", "pad_2",0.005235602,0.00913242,0.5078534,0.9908676);
   pad_2->Draw();
   pad_2->cd();
   pad_2->Range(-0.03454754,-193.2889,0.961725,932.1041);
   pad_2->SetFillColor(0);
   pad_2->SetBorderMode(0);
   pad_2->SetBorderSize(2);
   pad_2->SetRightMargin(0.01176887);
   pad_2->SetTopMargin(0.007201142);
   pad_2->SetBottomMargin(0.1717524);
   pad_2->SetFrameBorderMode(0);
   pad_2->SetFrameBorderMode(0);
   
   TH1F *h2__3__9__1 = new TH1F("h2__3__9__1","",100,0.07,0.95);
   h2__3__9__1->SetBinContent(8,43);
   h2__3__9__1->SetBinContent(9,174);
   h2__3__9__1->SetBinContent(10,259);
   h2__3__9__1->SetBinContent(11,331);
   h2__3__9__1->SetBinContent(12,421);
   h2__3__9__1->SetBinContent(13,435);
   h2__3__9__1->SetBinContent(14,461);
   h2__3__9__1->SetBinContent(15,512);
   h2__3__9__1->SetBinContent(16,548);
   h2__3__9__1->SetBinContent(17,545);
   h2__3__9__1->SetBinContent(18,609);
   h2__3__9__1->SetBinContent(19,616);
   h2__3__9__1->SetBinContent(20,571);
   h2__3__9__1->SetBinContent(21,587);
   h2__3__9__1->SetBinContent(22,528);
   h2__3__9__1->SetBinContent(23,606);
   h2__3__9__1->SetBinContent(24,607);
   h2__3__9__1->SetBinContent(25,572);
   h2__3__9__1->SetBinContent(26,560);
   h2__3__9__1->SetBinContent(27,534);
   h2__3__9__1->SetBinContent(28,506);
   h2__3__9__1->SetBinContent(29,505);
   h2__3__9__1->SetBinContent(30,488);
   h2__3__9__1->SetBinContent(31,489);
   h2__3__9__1->SetBinContent(32,477);
   h2__3__9__1->SetBinContent(33,438);
   h2__3__9__1->SetBinContent(34,443);
   h2__3__9__1->SetBinContent(35,448);
   h2__3__9__1->SetBinContent(36,450);
   h2__3__9__1->SetBinContent(37,384);
   h2__3__9__1->SetBinContent(38,393);
   h2__3__9__1->SetBinContent(39,345);
   h2__3__9__1->SetBinContent(40,357);
   h2__3__9__1->SetBinContent(41,326);
   h2__3__9__1->SetBinContent(42,300);
   h2__3__9__1->SetBinContent(43,289);
   h2__3__9__1->SetBinContent(44,293);
   h2__3__9__1->SetBinContent(45,295);
   h2__3__9__1->SetBinContent(46,287);
   h2__3__9__1->SetBinContent(47,236);
   h2__3__9__1->SetBinContent(48,250);
   h2__3__9__1->SetBinContent(49,212);
   h2__3__9__1->SetBinContent(50,203);
   h2__3__9__1->SetBinContent(51,166);
   h2__3__9__1->SetBinContent(52,163);
   h2__3__9__1->SetBinContent(53,164);
   h2__3__9__1->SetBinContent(54,137);
   h2__3__9__1->SetBinContent(55,135);
   h2__3__9__1->SetBinContent(56,114);
   h2__3__9__1->SetBinContent(57,108);
   h2__3__9__1->SetBinContent(58,108);
   h2__3__9__1->SetBinContent(59,69);
   h2__3__9__1->SetBinContent(60,90);
   h2__3__9__1->SetBinContent(61,83);
   h2__3__9__1->SetBinContent(62,66);
   h2__3__9__1->SetBinContent(63,62);
   h2__3__9__1->SetBinContent(64,61);
   h2__3__9__1->SetBinContent(65,55);
   h2__3__9__1->SetBinContent(66,49);
   h2__3__9__1->SetBinContent(67,35);
   h2__3__9__1->SetBinContent(68,41);
   h2__3__9__1->SetBinContent(69,33);
   h2__3__9__1->SetBinContent(70,42);
   h2__3__9__1->SetBinContent(71,30);
   h2__3__9__1->SetBinContent(72,23);
   h2__3__9__1->SetBinContent(73,28);
   h2__3__9__1->SetBinContent(74,25);
   h2__3__9__1->SetBinContent(75,20);
   h2__3__9__1->SetBinContent(76,14);
   h2__3__9__1->SetBinContent(77,15);
   h2__3__9__1->SetBinContent(78,17);
   h2__3__9__1->SetBinContent(79,19);
   h2__3__9__1->SetBinContent(80,21);
   h2__3__9__1->SetBinContent(81,14);
   h2__3__9__1->SetBinContent(82,10);
   h2__3__9__1->SetBinContent(83,7);
   h2__3__9__1->SetBinContent(84,5);
   h2__3__9__1->SetBinContent(85,5);
   h2__3__9__1->SetBinContent(86,7);
   h2__3__9__1->SetBinContent(87,8);
   h2__3__9__1->SetBinContent(88,5);
   h2__3__9__1->SetBinContent(89,4);
   h2__3__9__1->SetBinContent(90,4);
   h2__3__9__1->SetBinContent(91,2);
   h2__3__9__1->SetBinContent(92,2);
   h2__3__9__1->SetBinContent(93,1);
   h2__3__9__1->SetMaximum(924);
   h2__3__9__1->SetEntries(20000);
   h2__3__9__1->SetDirectory(0);
   h2__3__9__1->SetStats(0);
   h2__3__9__1->SetLineColor(2);
   h2__3__9__1->SetLineWidth(2);
   h2__3__9__1->GetXaxis()->SetTitle("Energy of #pi^{0} (GeV)");
   h2__3__9__1->GetXaxis()->CenterTitle(true);
   h2__3__9__1->GetXaxis()->SetNdivisions(505);
   h2__3__9__1->GetXaxis()->SetLabelFont(42);
   h2__3__9__1->GetXaxis()->SetLabelSize(0.06);
   h2__3__9__1->GetXaxis()->SetTitleSize(0.07);
   h2__3__9__1->GetXaxis()->SetTitleOffset(0.82);
   h2__3__9__1->GetXaxis()->SetTitleFont(42);
   h2__3__9__1->GetYaxis()->CenterTitle(true);
   h2__3__9__1->GetYaxis()->SetNdivisions(505);
   h2__3__9__1->GetYaxis()->SetLabelFont(42);
   h2__3__9__1->GetYaxis()->SetLabelSize(0.06);
   h2__3__9__1->GetYaxis()->SetTitleSize(0.07);
   h2__3__9__1->GetYaxis()->SetTitleFont(42);
   h2__3__9__1->GetZaxis()->SetLabelFont(42);
   h2__3__9__1->GetZaxis()->SetLabelSize(0.035);
   h2__3__9__1->GetZaxis()->SetTitleSize(0.035);
   h2__3__9__1->GetZaxis()->SetTitleFont(42);
   h2__3__9__1->Draw("");
   
   TH1F *h1__4__10__2 = new TH1F("h1__4__10__2","P1[0]",100,0.07,0.95);
   h1__4__10__2->SetBinContent(8,13);
   h1__4__10__2->SetBinContent(9,29);
   h1__4__10__2->SetBinContent(10,43);
   h1__4__10__2->SetBinContent(11,53);
   h1__4__10__2->SetBinContent(12,70);
   h1__4__10__2->SetBinContent(13,77);
   h1__4__10__2->SetBinContent(14,94);
   h1__4__10__2->SetBinContent(15,87);
   h1__4__10__2->SetBinContent(16,114);
   h1__4__10__2->SetBinContent(17,139);
   h1__4__10__2->SetBinContent(18,189);
   h1__4__10__2->SetBinContent(19,210);
   h1__4__10__2->SetBinContent(20,285);
   h1__4__10__2->SetBinContent(21,295);
   h1__4__10__2->SetBinContent(22,371);
   h1__4__10__2->SetBinContent(23,397);
   h1__4__10__2->SetBinContent(24,409);
   h1__4__10__2->SetBinContent(25,401);
   h1__4__10__2->SetBinContent(26,433);
   h1__4__10__2->SetBinContent(27,374);
   h1__4__10__2->SetBinContent(28,383);
   h1__4__10__2->SetBinContent(29,393);
   h1__4__10__2->SetBinContent(30,388);
   h1__4__10__2->SetBinContent(31,398);
   h1__4__10__2->SetBinContent(32,397);
   h1__4__10__2->SetBinContent(33,385);
   h1__4__10__2->SetBinContent(34,363);
   h1__4__10__2->SetBinContent(35,358);
   h1__4__10__2->SetBinContent(36,374);
   h1__4__10__2->SetBinContent(37,382);
   h1__4__10__2->SetBinContent(38,348);
   h1__4__10__2->SetBinContent(39,350);
   h1__4__10__2->SetBinContent(40,381);
   h1__4__10__2->SetBinContent(41,368);
   h1__4__10__2->SetBinContent(42,369);
   h1__4__10__2->SetBinContent(43,323);
   h1__4__10__2->SetBinContent(44,365);
   h1__4__10__2->SetBinContent(45,398);
   h1__4__10__2->SetBinContent(46,385);
   h1__4__10__2->SetBinContent(47,397);
   h1__4__10__2->SetBinContent(48,368);
   h1__4__10__2->SetBinContent(49,380);
   h1__4__10__2->SetBinContent(50,329);
   h1__4__10__2->SetBinContent(51,340);
   h1__4__10__2->SetBinContent(52,348);
   h1__4__10__2->SetBinContent(53,319);
   h1__4__10__2->SetBinContent(54,340);
   h1__4__10__2->SetBinContent(55,329);
   h1__4__10__2->SetBinContent(56,334);
   h1__4__10__2->SetBinContent(57,307);
   h1__4__10__2->SetBinContent(58,337);
   h1__4__10__2->SetBinContent(59,298);
   h1__4__10__2->SetBinContent(60,292);
   h1__4__10__2->SetBinContent(61,339);
   h1__4__10__2->SetBinContent(62,293);
   h1__4__10__2->SetBinContent(63,285);
   h1__4__10__2->SetBinContent(64,296);
   h1__4__10__2->SetBinContent(65,262);
   h1__4__10__2->SetBinContent(66,256);
   h1__4__10__2->SetBinContent(67,246);
   h1__4__10__2->SetBinContent(68,236);
   h1__4__10__2->SetBinContent(69,202);
   h1__4__10__2->SetBinContent(70,187);
   h1__4__10__2->SetBinContent(71,193);
   h1__4__10__2->SetBinContent(72,175);
   h1__4__10__2->SetBinContent(73,148);
   h1__4__10__2->SetBinContent(74,141);
   h1__4__10__2->SetBinContent(75,112);
   h1__4__10__2->SetBinContent(76,100);
   h1__4__10__2->SetBinContent(77,100);
   h1__4__10__2->SetBinContent(78,75);
   h1__4__10__2->SetBinContent(79,68);
   h1__4__10__2->SetBinContent(80,57);
   h1__4__10__2->SetBinContent(81,46);
   h1__4__10__2->SetBinContent(82,46);
   h1__4__10__2->SetBinContent(83,41);
   h1__4__10__2->SetBinContent(84,36);
   h1__4__10__2->SetBinContent(85,30);
   h1__4__10__2->SetBinContent(86,28);
   h1__4__10__2->SetBinContent(87,25);
   h1__4__10__2->SetBinContent(88,34);
   h1__4__10__2->SetBinContent(89,14);
   h1__4__10__2->SetBinContent(90,4);
   h1__4__10__2->SetBinContent(91,6);
   h1__4__10__2->SetBinContent(92,6);
   h1__4__10__2->SetBinContent(93,1);
   h1__4__10__2->SetBinContent(94,1);
   h1__4__10__2->SetBinContent(95,2);
   h1__4__10__2->SetEntries(20000);
   h1__4__10__2->SetDirectory(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#000099");
   h1__4__10__2->SetLineColor(ci);
   h1__4__10__2->SetLineWidth(2);
   h1__4__10__2->GetXaxis()->SetLabelFont(42);
   h1__4__10__2->GetXaxis()->SetLabelSize(0.035);
   h1__4__10__2->GetXaxis()->SetTitleSize(0.035);
   h1__4__10__2->GetXaxis()->SetTitleFont(42);
   h1__4__10__2->GetYaxis()->SetLabelFont(42);
   h1__4__10__2->GetYaxis()->SetLabelSize(0.035);
   h1__4__10__2->GetYaxis()->SetTitleSize(0.035);
   h1__4__10__2->GetYaxis()->SetTitleFont(42);
   h1__4__10__2->GetZaxis()->SetLabelFont(42);
   h1__4__10__2->GetZaxis()->SetLabelSize(0.035);
   h1__4__10__2->GetZaxis()->SetTitleSize(0.035);
   h1__4__10__2->GetZaxis()->SetTitleFont(42);
   h1__4__10__2->Draw("same");
   TLatex *   tex = new TLatex(0.1576726,0.9020299,"1100 MeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(42);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6355733,0.7947575,0.9849353,0.9927989,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(42);
   leg->SetTextSize(0.06849966);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","From #Delta","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","Another","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   pad_2->Modified();
   pad->cd();
  
// ------------>Primitives in pad: pad_4
   pad_4 = new TPad("pad_4", "pad_4",0.5095986,0.00913242,0.9965096,0.9908676);
   pad_4->Draw();
   pad_4->cd();
   pad_4->Range(-0.02412709,-202.1612,0.857659,947.2773);
   pad_4->SetFillColor(0);
   pad_4->SetBorderMode(0);
   pad_4->SetBorderSize(2);
   pad_4->SetRightMargin(0.008685804);
   pad_4->SetTopMargin(0.007201142);
   pad_4->SetBottomMargin(0.1758782);
   pad_4->SetFrameBorderMode(0);
   pad_4->SetFrameBorderMode(0);
   
   TH1F *h2__7__11__3 = new TH1F("h2__7__11__3","",100,0.07,0.85);
   h2__7__11__3->SetBinContent(9,39);
   h2__7__11__3->SetBinContent(10,130);
   h2__7__11__3->SetBinContent(11,164);
   h2__7__11__3->SetBinContent(12,239);
   h2__7__11__3->SetBinContent(13,346);
   h2__7__11__3->SetBinContent(14,384);
   h2__7__11__3->SetBinContent(15,410);
   h2__7__11__3->SetBinContent(16,441);
   h2__7__11__3->SetBinContent(17,469);
   h2__7__11__3->SetBinContent(18,540);
   h2__7__11__3->SetBinContent(19,556);
   h2__7__11__3->SetBinContent(20,554);
   h2__7__11__3->SetBinContent(21,549);
   h2__7__11__3->SetBinContent(22,549);
   h2__7__11__3->SetBinContent(23,546);
   h2__7__11__3->SetBinContent(24,569);
   h2__7__11__3->SetBinContent(25,553);
   h2__7__11__3->SetBinContent(26,521);
   h2__7__11__3->SetBinContent(27,626);
   h2__7__11__3->SetBinContent(28,512);
   h2__7__11__3->SetBinContent(29,508);
   h2__7__11__3->SetBinContent(30,520);
   h2__7__11__3->SetBinContent(31,495);
   h2__7__11__3->SetBinContent(32,484);
   h2__7__11__3->SetBinContent(33,496);
   h2__7__11__3->SetBinContent(34,498);
   h2__7__11__3->SetBinContent(35,469);
   h2__7__11__3->SetBinContent(36,421);
   h2__7__11__3->SetBinContent(37,470);
   h2__7__11__3->SetBinContent(38,397);
   h2__7__11__3->SetBinContent(39,379);
   h2__7__11__3->SetBinContent(40,399);
   h2__7__11__3->SetBinContent(41,345);
   h2__7__11__3->SetBinContent(42,353);
   h2__7__11__3->SetBinContent(43,309);
   h2__7__11__3->SetBinContent(44,365);
   h2__7__11__3->SetBinContent(45,315);
   h2__7__11__3->SetBinContent(46,269);
   h2__7__11__3->SetBinContent(47,301);
   h2__7__11__3->SetBinContent(48,253);
   h2__7__11__3->SetBinContent(49,248);
   h2__7__11__3->SetBinContent(50,218);
   h2__7__11__3->SetBinContent(51,228);
   h2__7__11__3->SetBinContent(52,216);
   h2__7__11__3->SetBinContent(53,207);
   h2__7__11__3->SetBinContent(54,183);
   h2__7__11__3->SetBinContent(55,167);
   h2__7__11__3->SetBinContent(56,151);
   h2__7__11__3->SetBinContent(57,145);
   h2__7__11__3->SetBinContent(58,135);
   h2__7__11__3->SetBinContent(59,123);
   h2__7__11__3->SetBinContent(60,134);
   h2__7__11__3->SetBinContent(61,109);
   h2__7__11__3->SetBinContent(62,102);
   h2__7__11__3->SetBinContent(63,91);
   h2__7__11__3->SetBinContent(64,88);
   h2__7__11__3->SetBinContent(65,74);
   h2__7__11__3->SetBinContent(66,75);
   h2__7__11__3->SetBinContent(67,57);
   h2__7__11__3->SetBinContent(68,50);
   h2__7__11__3->SetBinContent(69,50);
   h2__7__11__3->SetBinContent(70,47);
   h2__7__11__3->SetBinContent(71,47);
   h2__7__11__3->SetBinContent(72,40);
   h2__7__11__3->SetBinContent(73,38);
   h2__7__11__3->SetBinContent(74,24);
   h2__7__11__3->SetBinContent(75,20);
   h2__7__11__3->SetBinContent(76,31);
   h2__7__11__3->SetBinContent(77,26);
   h2__7__11__3->SetBinContent(78,18);
   h2__7__11__3->SetBinContent(79,17);
   h2__7__11__3->SetBinContent(80,16);
   h2__7__11__3->SetBinContent(81,15);
   h2__7__11__3->SetBinContent(82,10);
   h2__7__11__3->SetBinContent(83,10);
   h2__7__11__3->SetBinContent(84,7);
   h2__7__11__3->SetBinContent(85,6);
   h2__7__11__3->SetBinContent(86,6);
   h2__7__11__3->SetBinContent(87,6);
   h2__7__11__3->SetBinContent(88,8);
   h2__7__11__3->SetBinContent(89,4);
   h2__7__11__3->SetBinContent(90,3);
   h2__7__11__3->SetBinContent(91,3);
   h2__7__11__3->SetBinContent(92,3);
   h2__7__11__3->SetBinContent(93,1);
   h2__7__11__3->SetMaximum(939);
   h2__7__11__3->SetEntries(20000);
   h2__7__11__3->SetDirectory(0);
   h2__7__11__3->SetStats(0);
   h2__7__11__3->SetLineColor(2);
   h2__7__11__3->SetLineWidth(2);
   h2__7__11__3->GetXaxis()->SetTitle("Energy of #pi^{0} (GeV)");
   h2__7__11__3->GetXaxis()->CenterTitle(true);
   h2__7__11__3->GetXaxis()->SetNdivisions(505);
   h2__7__11__3->GetXaxis()->SetLabelFont(42);
   h2__7__11__3->GetXaxis()->SetLabelSize(0.06);
   h2__7__11__3->GetXaxis()->SetTitleSize(0.07);
   h2__7__11__3->GetXaxis()->SetTitleOffset(0.86);
   h2__7__11__3->GetXaxis()->SetTitleFont(42);
   h2__7__11__3->GetYaxis()->CenterTitle(true);
   h2__7__11__3->GetYaxis()->SetNdivisions(505);
   h2__7__11__3->GetYaxis()->SetLabelFont(42);
   h2__7__11__3->GetYaxis()->SetLabelSize(0.06);
   h2__7__11__3->GetYaxis()->SetTitleSize(0.07);
   h2__7__11__3->GetYaxis()->SetTitleFont(42);
   h2__7__11__3->GetZaxis()->SetLabelFont(42);
   h2__7__11__3->GetZaxis()->SetLabelSize(0.035);
   h2__7__11__3->GetZaxis()->SetTitleSize(0.035);
   h2__7__11__3->GetZaxis()->SetTitleFont(42);
   h2__7__11__3->Draw("");
   
   TH1F *h1__8__12__4 = new TH1F("h1__8__12__4","P1[0]",100,0.07,0.85);
   h1__8__12__4->SetBinContent(9,21);
   h1__8__12__4->SetBinContent(10,44);
   h1__8__12__4->SetBinContent(11,59);
   h1__8__12__4->SetBinContent(12,87);
   h1__8__12__4->SetBinContent(13,85);
   h1__8__12__4->SetBinContent(14,93);
   h1__8__12__4->SetBinContent(15,115);
   h1__8__12__4->SetBinContent(16,128);
   h1__8__12__4->SetBinContent(17,153);
   h1__8__12__4->SetBinContent(18,194);
   h1__8__12__4->SetBinContent(19,229);
   h1__8__12__4->SetBinContent(20,315);
   h1__8__12__4->SetBinContent(21,323);
   h1__8__12__4->SetBinContent(22,367);
   h1__8__12__4->SetBinContent(23,388);
   h1__8__12__4->SetBinContent(24,422);
   h1__8__12__4->SetBinContent(25,414);
   h1__8__12__4->SetBinContent(26,442);
   h1__8__12__4->SetBinContent(27,400);
   h1__8__12__4->SetBinContent(28,416);
   h1__8__12__4->SetBinContent(29,435);
   h1__8__12__4->SetBinContent(30,408);
   h1__8__12__4->SetBinContent(31,424);
   h1__8__12__4->SetBinContent(32,415);
   h1__8__12__4->SetBinContent(33,425);
   h1__8__12__4->SetBinContent(34,404);
   h1__8__12__4->SetBinContent(35,411);
   h1__8__12__4->SetBinContent(36,400);
   h1__8__12__4->SetBinContent(37,416);
   h1__8__12__4->SetBinContent(38,400);
   h1__8__12__4->SetBinContent(39,369);
   h1__8__12__4->SetBinContent(40,430);
   h1__8__12__4->SetBinContent(41,397);
   h1__8__12__4->SetBinContent(42,393);
   h1__8__12__4->SetBinContent(43,372);
   h1__8__12__4->SetBinContent(44,341);
   h1__8__12__4->SetBinContent(45,394);
   h1__8__12__4->SetBinContent(46,383);
   h1__8__12__4->SetBinContent(47,375);
   h1__8__12__4->SetBinContent(48,356);
   h1__8__12__4->SetBinContent(49,357);
   h1__8__12__4->SetBinContent(50,375);
   h1__8__12__4->SetBinContent(51,366);
   h1__8__12__4->SetBinContent(52,349);
   h1__8__12__4->SetBinContent(53,353);
   h1__8__12__4->SetBinContent(54,375);
   h1__8__12__4->SetBinContent(55,353);
   h1__8__12__4->SetBinContent(56,326);
   h1__8__12__4->SetBinContent(57,317);
   h1__8__12__4->SetBinContent(58,292);
   h1__8__12__4->SetBinContent(59,282);
   h1__8__12__4->SetBinContent(60,282);
   h1__8__12__4->SetBinContent(61,275);
   h1__8__12__4->SetBinContent(62,278);
   h1__8__12__4->SetBinContent(63,236);
   h1__8__12__4->SetBinContent(64,236);
   h1__8__12__4->SetBinContent(65,240);
   h1__8__12__4->SetBinContent(66,195);
   h1__8__12__4->SetBinContent(67,215);
   h1__8__12__4->SetBinContent(68,186);
   h1__8__12__4->SetBinContent(69,179);
   h1__8__12__4->SetBinContent(70,149);
   h1__8__12__4->SetBinContent(71,148);
   h1__8__12__4->SetBinContent(72,123);
   h1__8__12__4->SetBinContent(73,121);
   h1__8__12__4->SetBinContent(74,106);
   h1__8__12__4->SetBinContent(75,93);
   h1__8__12__4->SetBinContent(76,88);
   h1__8__12__4->SetBinContent(77,76);
   h1__8__12__4->SetBinContent(78,62);
   h1__8__12__4->SetBinContent(79,63);
   h1__8__12__4->SetBinContent(80,43);
   h1__8__12__4->SetBinContent(81,33);
   h1__8__12__4->SetBinContent(82,33);
   h1__8__12__4->SetBinContent(83,27);
   h1__8__12__4->SetBinContent(84,11);
   h1__8__12__4->SetBinContent(85,26);
   h1__8__12__4->SetBinContent(86,21);
   h1__8__12__4->SetBinContent(87,13);
   h1__8__12__4->SetBinContent(88,16);
   h1__8__12__4->SetBinContent(89,15);
   h1__8__12__4->SetBinContent(90,11);
   h1__8__12__4->SetBinContent(91,6);
   h1__8__12__4->SetBinContent(92,2);
   h1__8__12__4->SetBinContent(93,3);
   h1__8__12__4->SetBinContent(94,1);
   h1__8__12__4->SetEntries(20000);
   h1__8__12__4->SetDirectory(0);

   ci = TColor::GetColor("#000099");
   h1__8__12__4->SetLineColor(ci);
   h1__8__12__4->SetLineWidth(2);
   h1__8__12__4->GetXaxis()->SetLabelFont(42);
   h1__8__12__4->GetXaxis()->SetLabelSize(0.035);
   h1__8__12__4->GetXaxis()->SetTitleSize(0.035);
   h1__8__12__4->GetXaxis()->SetTitleFont(42);
   h1__8__12__4->GetYaxis()->SetLabelFont(42);
   h1__8__12__4->GetYaxis()->SetLabelSize(0.035);
   h1__8__12__4->GetYaxis()->SetTitleSize(0.035);
   h1__8__12__4->GetYaxis()->SetTitleFont(42);
   h1__8__12__4->GetZaxis()->SetLabelFont(42);
   h1__8__12__4->GetZaxis()->SetLabelSize(0.035);
   h1__8__12__4->GetZaxis()->SetTitleSize(0.035);
   h1__8__12__4->GetZaxis()->SetTitleFont(42);
   h1__8__12__4->Draw("same");
      tex = new TLatex(0.2,0.9,"1000 MeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(4);
   tex->SetTextFont(42);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   
   leg = new TLegend(0.6170738,0.7906316,0.9913142,0.988673,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(42);
   leg->SetTextSize(0.06849966);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","From #Delta","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("NULL","Another","l");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   pad_4->Modified();
   pad->cd();
   pad->Modified();
   canv1->cd();
   canv1->Modified();
   canv1->cd();
   canv1->SetSelected(canv1);
   canv1->ToggleToolBar();
}

